The third-order QCD corrections to deep-inelastic scattering by photon exchange

We compute the full three-loop coefficient functions for the structure functions F_2 and F_L in massless perturbative QCD. The results for F_L complete the next-to-next-to-leading order description of unpolarized electromagnetic deep-inelastic scattering. The third-order coefficient functions for F_2 form, at not too small values of the Bjorken variable x, the dominant part of the next-to-next-to-next-to-leading order corrections, thus facilitating improved determinations of the strong coupling alpha_s from scaling violations. The three-loop corrections to F_L are larger than those for F_2. Especially for the latter quantity the expansion in powers of alpha_s is very stable, for photon virtualities Q^2 >> 1 GeV^2, over the full x-range accessible to fixed-target and collider measurements.

==> cmom.f <==
*
* ..File: cmom.f
*
*
* ..The subroutines c21p, c22p, c23p, cl1p, cl2p and cl3p
*    for the (complex) moments of the parametrized non-singlet 
*    and singlet MS(bar) coefficient functions for the unpolarized 
*    deep-inelastic structure functions F_2 and F_L, mu_r = mu_f.
*
* ..The QCD colour factors have been hard-wired in the parametrizations.
*    The coupling constant is normalized as  a_s = alpha_s/(4*pi). 
*    
* ..The required routines for simple harmonic sums (expressed through 
*    Euler's psi function and its derivatives) are appended at the end 
*    of the file.
* 
* ..References: J. Vermaseren, A. Vogt and S. Moch 
*               hep-ph/0504242 (submitted to Nucl. Phys. B)
*
*
* =====================================================================
c--------------------
      subroutine c21p(cn,nf,c2pls1n,c2g1n)
      IMPLICIT complex*16 (A-H,O-Z)

      integer nf
      real*8 dl,pi,ge,z2,z3,z4,z5,z6

      pi = 3.1415926535897932385d0
      dl = dlog(2.0d0)
      ge = 5.7721566490153286061d-1
      z2 = 1.6449340668482264365d0
      z3 = 1.2020569031595942854d0
      z4 = 1.0823232337111381916d0
      z5 = 1.0369277551433699263d0
      z6 = 1.0173430619844491398d0

      c2pls1n=+4.d0/3.d0
     &  *(-9.d0-2.d0*(cn+1)**(-2)+4.d0*(cn+1)**(-1)+2.d0*(cn)**(-2)+3.
     &  d0*(cn)**(-1)+2.d0*s1(1,1.d0+cn)*(cn+1)**(-1)+3.d0*s1(1,cn)-2.d0
     &    *s1(1,cn)*(cn)**(-1)+2.d0*s1(1,cn)**2-2.d0*s1(2,cn))

      c2g1n=
     & +nf*(4.d0*(cn+2)**(-2)-16.d0*(cn+2)**(-1)-4.d0*(cn+1)**(-2)+16.d0
     &    *(cn+1)**(-1)+2.d0*(cn)**(-2)-2.d0*(cn)**(-1)+4.d0*s1(1,1.d0+
     &    cn)*(cn+1)**(-1)-4.d0*s1(1,2.d0+cn)*(cn+2)**(-1)-2.d0*s1(1,cn
     &    )*(cn)**(-1))

      return
      end
* =====================================================================
c--------------------
      subroutine c22p(cn,nf,c2pls2n,c2ps2n,c2g2n)
      IMPLICIT complex*16 (A-H,O-Z)

      integer nf
      real*8 dl,pi,ge,z2,z3,z4,z5,z6

      pi = 3.1415926535897932385d0
      dl = dlog(2.0d0)
      ge = 5.7721566490153286061d-1
      z2 = 1.6449340668482264365d0
      z3 = 1.2020569031595942854d0
      z4 = 1.0823232337111381916d0
      z5 = 1.0369277551433699263d0
      z6 = 1.0173430619844491398d0

      c2pls2n = 
     &     + nf * ( + 216883.d0/4629.d0 - 8113.d0/1000.d0*z2*cn**(-1)
     &     + 40.d0/9.d0*cn**(-3) - 16.d0/3.d0*cn**(-2)
     &     - 73101.d0/50000.d0*cn**(-1) + 111.d0/100.d0*(cn+1.d0)**(-4)
     &     - 891.d0/50.d0*(cn+1.d0)**(-1)
     &     - 1297.d0/100.d0*(cn+2.d0)**(-1) - 79361.d0/12500.d0*s1(1,cn)
     &     + 8113.d0/1000.d0*s1(1,cn)*cn**(-2)
     &     - 43949.d0/2700.d0*s1(1,cn)*cn**(-1)
     &     - 116.d0/27.d0*s1(1,cn)**2 + 5.d0/18.d0*s1(1,cn)**2*cn**(-1)
     &     - 16.d0/27.d0*s1(1,cn)**3 - 16.d0/9.d0*s1(1,cn)*s1(2,cn)
     &     - 116.d0/27.d0*s1(2,cn) + 75517.d0/9000.d0*s1(2,cn)*cn**(-1)
     &     - 32.d0/27.d0*s1(3,cn) )
      c2pls2n = c2pls2n
     &     - 338513.d0/1000.d0 + 151.d0/2.d0*z2*cn**(-2)
     &     - 2187.d0/10.d0*z3*cn**(-1) + 160.d0/9.d0*cn**(-4)
     &     - 207.d0/5.d0*cn**(-3) + 3548.d0/125.d0*cn**(-2)
     &     + 7641.d0/1000.d0*cn**(-1) + 2157.d0/125.d0*(cn+1.d0)**(-5)
     &     - 8067.d0/10.d0*(cn+1.d0)**(-1) - 188641.d0/1000.d0*s1(1,cn)
     &     - 1471.d0/5.d0*s1(1,cn)*z2*cn**(-1)
     &     - 151.d0/2.d0*s1(1,cn)*cn**(-3)
     &     + 1649763.d0/2500.d0*s1(1,cn)*cn**(-1)
     &     - 77763.d0/5000.d0*s1(1,cn)**2
     &     + 1471.d0/10.d0*s1(1,cn)**2*cn**(-2)
      c2pls2n = c2pls2n
     &     + 818.d0/75.d0*s1(1,cn)**2*cn**(-1) + 184.d0/9.d0*s1(1,cn)**3
     &     + 1583.d0/450.d0*s1(1,cn)**3*cn**(-1)
     &     + 32.d0/9.d0*s1(1,cn)**4 + 64.d0/3.d0*s1(1,cn)**2*s1(2,cn)
     &     + 184.d0/3.d0*s1(1,cn)*s1(2,cn)
     &     + 45713.d0/150.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     + 256.d0/9.d0*s1(1,cn)*s1(3,cn) - 77763.d0/5000.d0*s1(2,cn)
     &     + 358.d0/5.d0*s1(2,cn)*cn**(-2)
     &     + 818.d0/75.d0*s1(2,cn)*cn**(-1) + 32.d0/3.d0*s1(2,cn)**2
     &     + 368.d0/9.d0*s1(3,cn) + 101581.d0/450.d0*s1(3,cn)*cn**(-1)
     &     + 64.d0/3.d0*s1(4,cn)

      c2ps2n =
     &     + nf * ( - 1013.d0/25.d0*z2*cn**(-2)
     &     + 3393.d0/50.d0*z2*(cn+1.d0)**(-2)
     &     - 1013.d0/25.d0*z3*cn**(-1)
     &     + 3393.d0/50.d0*z3*(cn+1.d0)**(-1) - 80.d0/3.d0*cn**(-4)
     &     - 1053.d0/500.d0*cn**(-3) - 1084.d0/25.d0*cn**(-2)
     &     + 88831.d0/10000.d0*cn**(-1)
     &     + 52903.d0/10000.d0*(cn-1.d0)**(-1)
     &     - 17001.d0/500.d0*(cn+1.d0)**(-4)
     &     + 1084.d0/25.d0*(cn+1.d0)**(-2)
     &     - 185767.d0/5000.d0*(cn+1.d0)**(-1)
     &     + 3639.d0/100.d0*(cn+2.d0)**(-1)
     &     - 1341.d0/100.d0*(cn+3.d0)**(-1) )
      c2ps2n = c2ps2n
     &     + nf * ( - 3393.d0/50.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-3)
     &     - 32.d0/3.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 8.d0/3.d0*s1(1,cn+1.d0)**2*(cn+1.d0)**(-1)
     &     + 4.d0/25.d0*s1(1,cn+1.d0)**3*(cn+1.d0)**(-1)
     &     + 12.d0/25.d0*s1(1,cn+1.d0)*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 2.d0/25.d0*s1(1,cn+2.d0)**3*(cn+2.d0)**(-1)
     &     - 6.d0/25.d0*s1(1,cn+2.d0)*s1(2,cn+2.d0)*(cn+2.d0)**(-1)
     &     + 1013.d0/25.d0*s1(1,cn)*cn**(-3)
     &     + 32.d0/3.d0*s1(1,cn)*cn**(-1)
     &     + 8.d0/3.d0*s1(1,cn)**2*cn**(-1)
     &     - 2.d0/25.d0*s1(1,cn)**3*cn**(-1)
     &     - 6.d0/25.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     - 3393.d0/50.d0*s1(2,cn+1.d0)*(cn+1.d0)**(-2)
     &     - 8.d0/3.d0*s1(2,cn+1.d0)*(cn+1.d0)**(-1) )
      c2ps2n = c2ps2n
     &     + nf * ( + 1013.d0/25.d0*s1(2,cn)*cn**(-2)
     &     + 8.d0/3.d0*s1(2,cn)*cn**(-1)
     &     - 3377.d0/50.d0*s1(3,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 4.d0/25.d0*s1(3,cn+2.d0)*(cn+2.d0)**(-1)
     &     + 1009.d0/25.d0*s1(3,cn)*cn**(-1) )

      c2g2n = 
     &     + nf * ( + 2086.d0*z2*cn**(-2) - 1469.d0/5.d0*z2*cn**(-1)
     &     - 3556.d0/5.d0*z2*(cn+1.d0)**(-1) + 2086.d0*z3*cn**(-1)
     &     - 140.d0/3.d0*cn**(-4) - 7109.d0/500.d0*cn**(-3)
     &     - 578.d0/5.d0*cn**(-2) - 63973.d0/10000.d0*cn**(-1)
     &     + 119033.d0/10000.d0*(cn-1.d0)**(-1)
     &     + 2408.d0*(cn+1.d0)**(-3) - 36761.d0/50.d0*(cn+1.d0)**(-1)
     &     + 7603.d0/10.d0*(cn+2.d0)**(-1)
     &     + 3556.d0/5.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-2)
     &     - 593.d0/20.d0*s1(1,cn+1.d0)**3*(cn+1.d0)**(-1) )
      c2g2n = c2g2n
     &     + nf * ( - 1779.d0/20.d0*s1(1,cn+1.d0)*s1(2,cn+1.d0)*
     &    (cn+1.d0)**(-1) - 2086.d0*s1(1,cn)*cn**(-3)
     &     + 1469.d0/5.d0*s1(1,cn)*cn**(-2)
     &     + 872.d0/25.d0*s1(1,cn)*cn**(-1) - 24.d0*s1(1,cn)**2*cn**(-1)
     &     + 4177.d0/180.d0*s1(1,cn)**3*cn**(-1)
     &     + 4177.d0/60.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     + 3556.d0/5.d0*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 2086.d0*s1(2,cn)*cn**(-2) + 1349.d0/5.d0*s1(2,cn)*cn**(-1)
     &     - 593.d0/10.d0*s1(3,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 183563.d0/90.d0*s1(3,cn)*cn**(-1) )

      return
      end
* =====================================================================
c--------------------
      subroutine c23p(cn,nf,c2pls3n,c2ps3n,c2g3n)
      IMPLICIT complex*16 (A-H,O-Z)

      dimension fl11ns(7),fl11ps(7),fl11g(7)
      data fl11ns 
     &     /0.d0, 2.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
      data fl11g  
     &     /0.d0, 1.d0, 0.1d0, 0.d0, 0.1d0, 0.018181818d0, 0.1d0 /
      data fl11ps 
     &     /0.d0,-1.d0,-0.4d0, 0.d0,-0.4d0,-0.181818182d0,-0.4d0 /

      integer nf
      real*8 dl,pi,ge,z2,z3,z4,z5,z6

      pi = 3.1415926535897932385d0
      dl = dlog(2.0d0)
      ge = 5.7721566490153286061d-1
      z2 = 1.6449340668482264365d0
      z3 = 1.2020569031595942854d0
      z4 = 1.0823232337111381916d0
      z5 = 1.0369277551433699263d0
      z6 = 1.0173430619844491398d0

      c2pls3n=
     &     + fl11ns(nf)*nf * ( - 1486.d0/125.d0
     &     + 640.d0/27.d0*(cn+1.d0)**(-4)
     &     - 3200.d0/81.d0*(cn+1.d0)**(-3)
     &     - 5959.d0/100.d0*(cn+1.d0)**(-2)
     &     + 99703.d0/1000.d0*(cn+1.d0)**(-1)
     &     - 1842.d0/25.d0*(cn+2.d0)**(-5)
     &     + 10437.d0/50.d0*(cn+2.d0)**(-4)
     &     - 1018.d0/5.d0*(cn+2.d0)**(-3)
     &     - 17671.d0/100.d0*(cn+2.d0)**(-1)
     &     + 7.d0/50.d0*(cn+3.d0)**(-1) + 1003.d0/20.d0*(cn+4.d0)**(-1)
     &     + 363.d0/40.d0*s1(1,cn+2.d0)*(cn+2.d0)**(-1)
     &     - 363.d0/40.d0*s1(1,cn+3.d0)*(cn+3.d0)**(-1) )
      c2pls3n = c2pls3n
     &     + nf * ( + 2574687.d0/1000.d0
     &     + 7162.d0/5.d0*z2*cn**(-2) - 4365.d0*z2*cn**(-1)
     &     - 52668.d0/5.d0*z3*cn**(-1) + 5824.d0/81.d0*cn**(-5)
     &     - 24448.d0/81.d0*cn**(-4) + 1873.d0/5.d0*cn**(-3)
     &     - 1378.d0/5.d0*cn**(-2) + 102241.d0/1000.d0*cn**(-1)
     &     + 12306.d0/125.d0*(cn+1.d0)**(-5) - 6752.d0*(cn+1.d0)**(-1)
     &     - 2778.d0*(cn+2.d0)**(-1)
     &     - 171.d0*s1(1,cn+1.d0)**4*(cn+1.d0)**(-1)
     &     - 1026.d0*s1(1,cn+1.d0)**2*s1(2,cn+1.d0)*(cn+1.d0)**(-1) )
      c2pls3n = c2pls3n
     &     + nf * (- 1368.d0*s1(1,cn+1.d0)*s1(3,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 729359.d0/1000.d0*s1(1,cn) - 11966.d0*s1(1,cn)*z2*cn**(-1)
     &     - 7162.d0/5.d0*s1(1,cn)*cn**(-3) + 4365.d0*s1(1,cn)*cn**(-2)
     &     + 103097.d0/500.d0*s1(1,cn)*cn**(-1)
     &     + 147453.d0/1000.d0*s1(1,cn)**2
     &     + 5983.d0*s1(1,cn)**2*cn**(-2)
     &     - 608127.d0/1000.d0*s1(1,cn)**2*cn**(-1)
     &     - 220573.d0/3000.d0*s1(1,cn)**3
     &     - 11683.d0/162.d0*s1(1,cn)**3*cn**(-1)
     &     - 1648.d0/81.d0*s1(1,cn)**4 + 171.d0*s1(1,cn)**4*cn**(-1)
     &     - 128.d0/81.d0*s1(1,cn)**5 )
      c2pls3n = c2pls3n
     &     + nf * ( - 1280.d0/81.d0*s1(1,cn)**3*s1(2,cn)
     &     - 3296.d0/27.d0*s1(1,cn)**2*s1(2,cn)
     &     + 1026.d0*s1(1,cn)**2*s1(2,cn)*cn**(-1)
     &     - 2560.d0/81.d0*s1(1,cn)**2*s1(3,cn)
     &     - 220573.d0/1000.d0*s1(1,cn)*s1(2,cn)
     &     + 634481.d0/54.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     - 640.d0/27.d0*s1(1,cn)*s1(2,cn)**2
     &     - 13184.d0/81.d0*s1(1,cn)*s1(3,cn)
     &     + 1368.d0*s1(1,cn)*s1(3,cn)*cn**(-1)
     &     - 1280.d0/27.d0*s1(1,cn)*s1(4,cn)
     &     - 513.d0*s1(2,cn+1.d0)**2*(cn+1.d0)**(-1)
     &     + 147453.d0/1000.d0*s1(2,cn)
     &     + 22753.d0/5.d0*s1(2,cn)*cn**(-2)
     &     + 3756873.d0/1000.d0*s1(2,cn)*cn**(-1) )
      c2pls3n = c2pls3n
     &     + nf * ( - 1648.d0/27.d0*s1(2,cn)**2
     &     + 513.d0*s1(2,cn)**2*cn**(-1)
     &     - 2560.d0/81.d0*s1(2,cn)*s1(3,cn)
     &     - 220573.d0/1500.d0*s1(3,cn)
     &     + 4207693.d0/405.d0*s1(3,cn)*cn**(-1)
     &     - 1026.d0*s1(4,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 3296.d0/27.d0*s1(4,cn)
     &     + 1026.d0*s1(4,cn)*cn**(-1)
     &     - 1024.d0/27.d0*s1(5,cn) )
      c2pls3n = c2pls3n
     &     + nf**2 * ( - 516183.d0/5000.d0 - 623.d0/25.d0*z2*cn**(-2)
     &     + 9607.d0/100.d0*z2*cn**(-1) + 3671.d0/25.d0*z3*cn**(-1)
     &     + 736.d0/81.d0*cn**(-4) - 3968.d0/243.d0*cn**(-3)
     &     + 4021.d0/500.d0*cn**(-2) + 10083.d0/10000.d0*cn**(-1)
     &     + 646.d0/5.d0*(cn+1.d0)**(-1) + 205.d0/2.d0*(cn+2.d0)**(-1)
     &     - 10083.d0/10000.d0*s1(1,cn)
     &     + 4294.d0/25.d0*s1(1,cn)*z2*cn**(-1)
     &     + 623.d0/25.d0*s1(1,cn)*cn**(-3)
     &     - 9607.d0/100.d0*s1(1,cn)*cn**(-2) )
      c2pls3n = c2pls3n
     &     + nf**2 * ( + 228299.d0/20000.d0*s1(1,cn)*cn**(-1)
     &     + 153501.d0/40000.d0*s1(1,cn)**2
     &     - 2147.d0/25.d0*s1(1,cn)**2*cn**(-2)
     &     + 101101.d0/8100.d0*s1(1,cn)**2*cn**(-1)
     &     + 464.d0/243.d0*s1(1,cn)**3 + 16.d0/81.d0*s1(1,cn)**4
     &     + 32.d0/27.d0*s1(1,cn)**2*s1(2,cn)
     &     + 464.d0/81.d0*s1(1,cn)*s1(2,cn)
     &     - 4294.d0/25.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     + 128.d0/81.d0*s1(1,cn)*s1(3,cn)
     &     + 153501.d0/40000.d0*s1(2,cn)
     &     - 1524.d0/25.d0*s1(2,cn)*cn**(-2)
     &     - 338533.d0/4050.d0*s1(2,cn)*cn**(-1)
     &     + 16.d0/27.d0*s1(2,cn)**2 + 928.d0/243.d0*s1(3,cn)
     &     - 3671.d0/25.d0*s1(3,cn)*cn**(-1) + 32.d0/27.d0*s1(4,cn) )
      c2pls3n = c2pls3n
     &     - 458519.d0/50.d0 - 3672.d0*z2*cn**(-2) + 6158.d0*z2*cn**(-1)
     &     - 3672.d0*z3*cn**(-1) + 1280.d0/9.d0*cn**(-6)
     &     - 23456.d0/27.d0*cn**(-5) + 9273.d0/5.d0*cn**(-4)
     &     - 8996.d0/5.d0*cn**(-3) + 3879.d0/5.d0*cn**(-2)
     &     - 12081.d0/25.d0*cn**(-1) - 14157.d0/25.d0*(cn+1.d0)**(-6)
     &     + 7725.d0*(cn+1.d0)**(-1) + 57256.d0*(cn+2.d0)**(-1)
     &     + 12898.d0*(cn+3.d0)**(-1)
     &     + 56000.d0*s1(1,cn+1.d0)**2*(cn+1.d0)**(-1)
      c2pls3n = c2pls3n
     &     - 111069.d0/25.d0*s1(1,cn) + 3672.d0*s1(1,cn)*cn**(-3)
     &     - 6158.d0*s1(1,cn)*cn**(-2)
     &     - 230071.d0/20.d0*s1(1,cn)*cn**(-1)
     &     - 146569.d0/40.d0*s1(1,cn)**2
     &     - 2890323.d0/50.d0*s1(1,cn)**2*cn**(-1)
     &     - 58577.d0/150.d0*s1(1,cn)**3
     &     + 2866901.d0/1000.d0*s1(1,cn)**3*cn**(-1)
     &     + 501099.d0/4000.d0*s1(1,cn)**4
     &     + 896.d0/27.d0*s1(1,cn)**4*cn**(-1)
     &     + 1088.d0/27.d0*s1(1,cn)**5
     &     + 256.d0/81.d0*s1(1,cn)**6
     &     + 1280.d0/27.d0*s1(1,cn)**4*s1(2,cn)
     &     + 10880.d0/27.d0*s1(1,cn)**3*s1(2,cn)
     &     + 10240.d0/81.d0*s1(1,cn)**3*s1(3,cn)
      c2pls3n = c2pls3n
     &	   + 1503297.d0/2000.d0*s1(1,cn)**2*s1(2,cn)
     &     + 1792.d0/9.d0*s1(1,cn)**2*s1(2,cn)*cn**(-1)
     &     + 1280.d0/9.d0*s1(1,cn)**2*s1(2,cn)**2
     &     + 21760.d0/27.d0*s1(1,cn)**2*s1(3,cn)
     &     + 2560.d0/9.d0*s1(1,cn)**2*s1(4,cn)
     &     - 58577.d0/50.d0*s1(1,cn)*s1(2,cn)
     &     + 8600703.d0/1000.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     + 5440.d0/9.d0*s1(1,cn)*s1(2,cn)**2
     &     + 10240.d0/27.d0*s1(1,cn)*s1(2,cn)*s1(3,cn)
     &     + 501099.d0/500.d0*s1(1,cn)*s1(3,cn)
     &     + 7168.d0/27.d0*s1(1,cn)*s1(3,cn)*cn**(-1)
     &     + 10880.d0/9.d0*s1(1,cn)*s1(4,cn)
     &     + 4096.d0/9.d0*s1(1,cn)*s1(5,cn)
     &     + 56000.d0*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 146569.d0/40.d0*s1(2,cn) + 3672.d0*s1(2,cn)*cn**(-2)
      c2pls3n = c2pls3n
     &     - 3198223.d0/50.d0*s1(2,cn)*cn**(-1)
     &     + 1503297.d0/4000.d0*s1(2,cn)**2
     &     + 896.d0/9.d0*s1(2,cn)**2*cn**(-1)
     &     + 1280.d0/27.d0*s1(2,cn)**3
     &     + 21760.d0/27.d0*s1(2,cn)*s1(3,cn)
     &     + 2560.d0/9.d0*s1(2,cn)*s1(4,cn) - 58577.d0/75.d0*s1(3,cn)
     &     + 4702901.d0/500.d0*s1(3,cn)*cn**(-1)
     &     + 10240.d0/81.d0*s1(3,cn)**2 + 1503297.d0/2000.d0*s1(4,cn)
     &     + 1792.d0/9.d0*s1(4,cn)*cn**(-1)
     &     + 8704.d0/9.d0*s1(5,cn) + 10240.d0/27.d0*s1(6,cn)

      c2ps3n=
     &     + fl11ps(nf)*nf * ( - 1486.d0/125.d0
     &     + 640.d0/27.d0*(cn+1.d0)**(-4)
     &     - 3200.d0/81.d0*(cn+1.d0)**(-3)
     &     - 5959.d0/100.d0*(cn+1.d0)**(-2)
     &     + 99703.d0/1000.d0*(cn+1.d0)**(-1)
     &     - 1842.d0/25.d0*(cn+2.d0)**(-5)
     &     + 10437.d0/50.d0*(cn+2.d0)**(-4)
     &     - 1018.d0/5.d0*(cn+2.d0)**(-3)
     &     - 17671.d0/100.d0*(cn+2.d0)**(-1)
     &     + 7.d0/50.d0*(cn+3.d0)**(-1)
     &     + 1003.d0/20.d0*(cn+4.d0)**(-1)
     &     + 363.d0/40.d0*s1(1,cn+2.d0)*(cn+2.d0)**(-1)
     &     - 363.d0/40.d0*s1(1,cn+3.d0)*(cn+3.d0)**(-1) )
      c2ps3n = c2ps3n
     &     + nf * ( + 17662.d0*z2*cn**(-2) - 4162.d0*z2*cn**(-1)
     &     + 4162.d0*z2*(cn+1.d0)**(-1) + 17662.d0*z3*cn**(-1)
     &     + 1600.d0/3.d0*cn**(-6) + 33952.d0/27.d0*cn**(-5)
     &     + 100119.d0/50.d0*cn**(-4) + 2416.d0*cn**(-3)
     &     - 1615.d0*cn**(-2) + 561641.d0/50.d0*cn**(-1)
     &     + 207131.d0/500.d0*(cn-1.d0)**(-2)
     &     - 136591.d0/50.d0*(cn-1.d0)**(-1)
     &     + 9264.d0/5.d0*(cn+1.d0)**(-6) + 6666.d0*(cn+1.d0)**(-3) )
      c2ps3n = c2ps3n
     &     + nf * ( - 13215.d0*(cn+1.d0)**(-1)
     &     + 9551.d0/2.d0*(cn+2.d0)**(-1) - 123.d0/2.d0*(cn+3.d0)**(-1)
     &     - 4162.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-2)
     &     - 542.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 13057.d0/100.d0*s1(1,cn+1.d0)**2*(cn+1.d0)**(-1)
     &     - 6032.d0/81.d0*s1(1,cn+1.d0)**3*(cn+1.d0)**(-1)
     &     - 856.d0/81.d0*s1(1,cn+1.d0)**4*(cn+1.d0)**(-1)
     &     - 1712.d0/27.d0*s1(1,cn+1.d0)**2*s1(2,cn+1.d0)*
     &    (cn+1.d0)**(-1)
     &     - 6032.d0/27.d0*s1(1,cn+1.d0)*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 6848.d0/81.d0*s1(1,cn+1.d0)*s1(3,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 17662.d0*s1(1,cn)*cn**(-3) + 4162.d0*s1(1,cn)*cn**(-2) )
      c2ps3n = c2ps3n
     &     + nf * ( + 542.d0*s1(1,cn)*cn**(-1)
     &     + 13057.d0/100.d0*s1(1,cn)**2*cn**(-1)
     &     + 6032.d0/81.d0*s1(1,cn)**3*cn**(-1)
     &     + 856.d0/81.d0*s1(1,cn)**4*cn**(-1)
     &     + 1712.d0/27.d0*s1(1,cn)**2*s1(2,cn)*cn**(-1)
     &     + 6032.d0/27.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     + 6848.d0/81.d0*s1(1,cn)*s1(3,cn)*cn**(-1)
     &     - 429257.d0/100.d0*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 856.d0/27.d0*s1(2,cn+1.d0)**2*(cn+1.d0)**(-1)
     &     - 17662.d0*s1(2,cn)*cn**(-2)
     &     + 429257.d0/100.d0*s1(2,cn)*cn**(-1)
     &     + 856.d0/27.d0*s1(2,cn)**2*cn**(-1)
     &     - 12064.d0/81.d0*s1(3,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 1418558.d0/81.d0*s1(3,cn)*cn**(-1)
     &     - 1712.d0/27.d0*s1(4,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 1712.d0/27.d0*s1(4,cn)*cn**(-1) )
      c2ps3n = c2ps3n
     &     + nf**2 * ( - 1603.d0/5.d0*z2*cn**(-2)
     &     + 677.d0/5.d0*z2*cn**(-1) - 677.d0/5.d0*z2*(cn+1.d0)**(-1)
     &     - 1603.d0/5.d0*z3*cn**(-1) - 1472.d0/27.d0*cn**(-5)
     &     + 7136.d0/81.d0*cn**(-4) - 4519.d0/25.d0*cn**(-3)
     &     + 1049.d0/5.d0*cn**(-2) - 1302563.d0/5000.d0*cn**(-1)
     &     + 201213.d0/5000.d0*(cn-1.d0)**(-1)
     &     + 3621.d0/25.d0*(cn+1.d0)**(-4)
     &     - 2154.d0/5.d0*(cn+1.d0)**(-3)
     &     + 28007.d0/100.d0*(cn+1.d0)**(-1)
     &     - 1187.d0/5.d0*(cn+2.d0)**(-1)
     &     + 888.d0/5.d0*(cn+3.d0)**(-1)
     &     + 677.d0/5.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-2)
     &     + 2309.d0/100.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-1) )
      c2ps3n = c2ps3n
     &     + nf**2 * ( - 208.d0/81.d0*s1(1,cn+1.d0)**2*(cn+1.d0)**(-1)
     &     - 64.d0/81.d0*s1(1,cn+1.d0)**3*(cn+1.d0)**(-1)
     &     - 64.d0/27.d0*s1(1,cn+1.d0)*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 1603.d0/5.d0*s1(1,cn)*cn**(-3)
     &     - 677.d0/5.d0*s1(1,cn)*cn**(-2)
     &     - 2309.d0/100.d0*s1(1,cn)*cn**(-1)
     &     + 208.d0/81.d0*s1(1,cn)**2*cn**(-1)
     &     + 64.d0/81.d0*s1(1,cn)**3*cn**(-1)
     &     + 64.d0/27.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     + 53797.d0/405.d0*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 1603.d0/5.d0*s1(2,cn)*cn**(-2) 
     &     - 53797.d0/405.d0*s1(2,cn)*cn**(-1)
     &     - 128.d0/81.d0*s1(3,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 130483.d0/405.d0*s1(3,cn)*cn**(-1) )

      c2g3n = 
     &     + fl11g(nf)*nf * ( - 1862.d0/25.d0*z2*(cn+1.d0)**(-2)
     &     + 792.d0/25.d0*z2*(cn+1.d0)**(-1)
     &     - 1862.d0/25.d0*z3*(cn+1.d0)**(-1)
     &     + 160.d0/9.d0*(cn+1.d0)**(-5) - 1040.d0/27.d0*(cn+1.d0)**(-4)
     &     - 804.d0/25.d0*(cn+1.d0)**(-3) + 412.d0/5.d0*(cn+1.d0)**(-2)
     &     - 6447.d0/100.d0*(cn+1.d0)**(-1)
     &     - 3381.d0/50.d0*(cn+2.d0)**(-4) + 608.d0/5.d0*(cn+2.d0)**(-1)
     &     - 2291.d0/50.d0*(cn+3.d0)**(-1)
     &     + 1862.d0/25.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-3)
     &     - 792.d0/25.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-2)
     &     - 476.d0/25.d0*s1(1,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 623.d0/1000.d0*s1(1,cn+1.d0)**3*(cn+1.d0)**(-1)
     &     + 1869.d0/1000.d0*s1(1,cn+1.d0)*s1(2,cn+1.d0)*
     &    (cn+1.d0)**(-1) + 3211.d0/1000.d0*s1(1,cn)**2*cn**(-1) )
      c2g3n = c2g3n
     &     + fl11g(nf)*nf * ( - 623.d0/1000.d0*s1(1,cn)**3*cn**(-1)
     &     - 1869.d0/1000.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     + 1862.d0/25.d0*s1(2,cn+1.d0)*(cn+1.d0)**(-2)
     &     - 792.d0/25.d0*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 3211.d0/1000.d0*s1(2,cn)*cn**(-1)
     &     + 37863.d0/500.d0*s1(3,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 623.d0/500.d0*s1(3,cn)*cn**(-1) )
      c2g3n = c2g3n
     &     + nf * ( + 5.d0/8.d0 - 474020.d0*z2*cn**(-2)
     &     - 138230.d0*z2*cn**(-1) - 474020.d0*z3*cn**(-1)
     &     + 5360.d0/3.d0*cn**(-6) + 19844.d0/27.d0*cn**(-5)
     &     + 8640.d0*cn**(-4) - 7008.d0/5.d0*cn**(-3)
     &     + 11860.d0*cn**(-2) - 15729.d0*cn**(-1)
     &     + 932089.d0/1000.d0*(cn-1.d0)**(-2)
     &     - 318127.d0/50.d0*(cn-1.d0)**(-1) + 30396.d0*(cn+1.d0)**(-6)
     &     - 488300.d0*(cn+1.d0)**(-3) - 310510.d0*(cn+1.d0)**(-1)
     &     + 331570.d0*(cn+2.d0)**(-1) )
      c2g3n = c2g3n
     &     + nf * ( - 1372.d0*s1(1,cn+1.d0)**4*(cn+1.d0)**(-1)
     &     - 8232.d0*s1(1,cn+1.d0)**2*s1(2,cn+1.d0)*(cn+1.d0)**(-1)
     &     - 10976.d0*s1(1,cn+1.d0)*s1(3,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 474020.d0*s1(1,cn)*cn**(-3) + 138230.d0*s1(1,cn)*cn**(-2)
     &     + 2405.d0*s1(1,cn)*cn**(-1)
     &     + 4896.d0/5.d0*s1(1,cn)**2*cn**(-1)
     &     - 8931.d0/100.d0*s1(1,cn)**3*cn**(-1)
     &     + 22825.d0/18.d0*s1(1,cn)**4*cn**(-1)
     &     - 322.d0/27.d0*s1(1,cn)**5*cn**(-1)
     &     - 3220.d0/27.d0*s1(1,cn)**3*s1(2,cn)*cn**(-1)
     &     + 22825.d0/3.d0*s1(1,cn)**2*s1(2,cn)*cn**(-1) )
      c2g3n = c2g3n
     &     + nf * ( - 6440.d0/27.d0*s1(1,cn)**2*s1(3,cn)*cn**(-1)
     &     - 26793.d0/100.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     - 1610.d0/9.d0*s1(1,cn)*s1(2,cn)**2*cn**(-1)
     &     + 91300.d0/9.d0*s1(1,cn)*s1(3,cn)*cn**(-1)
     &     - 3220.d0/9.d0*s1(1,cn)*s1(4,cn)*cn**(-1)
     &     - 4116.d0*s1(2,cn+1.d0)**2*(cn+1.d0)**(-1)
     &     + 474020.d0*s1(2,cn)*cn**(-2)
     &     + 696046.d0/5.d0*s1(2,cn)*cn**(-1)
     &     + 22825.d0/6.d0*s1(2,cn)**2*cn**(-1)
     &     - 6440.d0/27.d0*s1(2,cn)*s1(3,cn)*cn**(-1)
     &     + 23692069.d0/50.d0*s1(3,cn)*cn**(-1)
     &     - 8232.d0*s1(4,cn+1.d0)*(cn+1.d0)**(-1)
     &     + 22825.d0/3.d0*s1(4,cn)*cn**(-1)
     &     - 2576.d0/9.d0*s1(5,cn)*cn**(-1) )
      c2g3n = c2g3n
     &     + nf**2 * ( - 9292.d0*z2*cn**(-2) + 1583.d0/2.d0*z2*cn**(-1)
     &     - 9292.d0*z3*cn**(-1) - 160.d0*cn**(-6)
     &     + 6472.d0/27.d0*cn**(-5) - 3129.d0/5.d0*cn**(-4)
     &     + 836.d0*cn**(-3) - 739.d0*cn**(-2)
     &     + 2381.d0/500.d0*cn**(-1) + 84423.d0/1000.d0*(cn-1.d0)**(-1)
     &     - 8038.d0*(cn+1.d0)**(-3) - 190.d0*(cn+1.d0)**(-1)
     &     - 4092.d0/5.d0*(cn+2.d0)**(-1) + 9292.d0*s1(1,cn)*cn**(-3) )
      c2g3n = c2g3n
     &     + nf**2 * ( - 1583.d0/2.d0*s1(1,cn)*cn**(-2)
     &     + 2261.d0/10.d0*s1(1,cn)*cn**(-1)
     &     + 3607.d0/1000.d0*s1(1,cn)**2*cn**(-1)
     &     + 368.d0/25.d0*s1(1,cn)**3*cn**(-1)
     &     + 131.d0/81.d0*s1(1,cn)**4*cn**(-1)
     &     + 262.d0/27.d0*s1(1,cn)**2*s1(2,cn)*cn**(-1)
     &     + 1104.d0/25.d0*s1(1,cn)*s1(2,cn)*cn**(-1)
     &     + 1048.d0/81.d0*s1(1,cn)*s1(3,cn)*cn**(-1)
     &     + 9292.d0*s1(2,cn)*cn**(-2)
     &     - 787893.d0/1000.d0*s1(2,cn)*cn**(-1)
     &     + 131.d0/27.d0*s1(2,cn)**2*cn**(-1)
     &     + 233036.d0/25.d0*s1(3,cn)*cn**(-1)
     &     + 262.d0/27.d0*s1(4,cn)*cn**(-1) )

      return
      end
* =====================================================================
c--------------------
      subroutine cl1p(cn,nf,clpls1n,clg1n)
      IMPLICIT complex*16 (A-H,O-Z)
      integer nf

      clpls1n=
     &  + 16.d0/3.d0*(cn+1)**(-1)

      clg1n=
     &  + nf * ( 8.d0*(cn+1)**(-1) - 8.d0*(cn+2)**(-1) )

      return
      end
* =====================================================================
c--------------------
      subroutine cl2p(cn,nf,clpls2n,clps2n,clg2n)
      IMPLICIT complex*16 (A-H,O-Z)

      integer nf
      real*8 dl,pi,ge,z2,z3,z4,z5,z6

      pi = 3.1415926535897932385d0
      dl = dlog(2.0d0)
      ge = 5.7721566490153286061d-1
      z2 = 1.6449340668482264365d0
      z3 = 1.2020569031595942854d0
      z4 = 1.0823232337111381916d0
      z5 = 1.0369277551433699263d0
      z6 = 1.0173430619844491398d0

      clpls2n=
     &  + nf * ( 32.d0/9.d0*cn**(-1) + 64.d0/9.d0*(cn+1)**(-2) - 400.d0/
     &    27.d0*(cn+1)**(-1) - 32.d0/9.d0*s1(1,1.d0 + cn)*(cn+1)**(-1)
     &     )
      clpls2n=clpls2n
     &     - 3.d0/250.d0 + 42047.d0/500.d0*z2*cn**(-1) + 128.d0
     &    /9.d0*cn**(-2) - 18669.d0/500.d0*cn**(-1) + 1841.d0/50.d0*
     &    (cn+1)**(-3) - 329.d0/10.d0*(cn+1)**(-2) + 8953.d0/100.d0*
     &    (cn+1)**(-1) + 1691.d0/50.d0*(cn+2)**(-1) + 93.d0/2.d0*s1(1,1.
     &    d0 + cn)*(cn+1)**(-1) + 128.d0/9.d0*s1(1,1.d0 + cn)**2*
     &    (cn+1)**(-1) - 42047.d0/500.d0*s1(1,cn)*cn**(-2) + 128.d0/9.d0
     &    *s1(2,1.d0 + cn)*(cn+1)**(-1) - 42047.d0/500.d0*s1(2,cn)*
     &    cn**(-1)

      clps2n=
     &  + nf * ( 421.d0/500.d0*cn**(-3) - 2809.d0/100.d0*cn**(-2) + 
     &    1319.d0/50.d0*cn**(-1) - 237.d0/100.d0*(cn-1)**(-1) + 76.d0/
     &    25.d0*(cn+1)**(-3) + 2809.d0/100.d0*(cn+1)**(-2) - 1623.d0/25.
     &    d0*(cn+1)**(-1) + 3009.d0/50.d0*(cn+2)**(-1) - 1927.d0/100.d0
     &    *(cn+3)**(-1) + 9273.d0/250.d0*s1(1,1.d0 + cn)*(cn+1)**(-1)
     &     - 6591.d0/250.d0*s1(1,2.d0 + cn)*(cn+2)**(-1) + 1303.d0/250.d
     &    0*s1(1,3.d0 + cn)*(cn+3)**(-1) - 797.d0/50.d0*s1(1,cn)*
     &    cn**(-1) )

      clg2n=
     &  + nf * (  - 1161.d0*z2*(cn+1)**(-1) - 1983.d0/50.d0*cn**(-2) + 
     &    5333.d0/1000.d0*cn**(-1) - 5333.d0/1000.d0*(cn-1)**(-1) + 
     &    3003.d0/25.d0*(cn+1)**(-3) + 1983.d0/50.d0*(cn+1)**(-2) + 
     &    1161.d0*s1(1,1.d0 + cn)*(cn+1)**(-2) + 4324.d0/5.d0*s1(1,1.d0
     &     + cn)*(cn+1)**(-1) - 7197.d0/50.d0*s1(1,1.d0 + cn)**2*
     &    (cn+1)**(-1) + 246.d0/5.d0*s1(1,2.d0 + cn)**2*(cn+2)**(-1) - 
     &    4324.d0/5.d0*s1(1,cn)*cn**(-1) + 4737.d0/50.d0*s1(1,cn)**2*
     &    cn**(-1) + 50853.d0/50.d0*s1(2,1.d0 + cn)*(cn+1)**(-1) + 246.d
     &    0/5.d0*s1(2,2.d0 + cn)*(cn+2)**(-1) + 4737.d0/50.d0*s1(2,cn)*
     &    cn**(-1) )

      return
      end
* =====================================================================
c--------------------
      subroutine cl3p(cn,nf,clpls3n,clps3n,clg3n)
      IMPLICIT complex*16 (A-H,O-Z)

      dimension fl11ns(7),fl11ps(7),fl11g(7)
      data fl11ns 
     &     /0.d0, 2.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
      data fl11g  
     &     /0.d0, 1.d0, 0.1d0, 0.d0, 0.1d0, 0.018181818d0, 0.1d0 /
      data fl11ps 
     &     /0.d0,-1.d0,-0.4d0, 0.d0,-0.4d0,-0.181818182d0,-0.4d0 /

      integer nf
      real*8 dl,pi,ge,z2,z3,z4,z5,z6

      pi = 3.1415926535897932385d0
      dl = dlog(2.0d0)
      ge = 5.7721566490153286061d-1
      z2 = 1.6449340668482264365d0
      z3 = 1.2020569031595942854d0
      z4 = 1.0823232337111381916d0
      z5 = 1.0369277551433699263d0
      z6 = 1.0173430619844491398d0

      clpls3n=
     &  + fl11ns(nf)*nf * ( 640.d0/27.d0*(cn+1)**(-4) - 1280.d0/81.d0*
     &    (cn+1)**(-3) - 9773.d0/1000.d0*(cn+1)**(-2) + 80283.d0/1000.d0
     &    *(cn+1)**(-1) + 3416.d0/25.d0*(cn+2)**(-3) - 1819.d0/5.d0*
     &    (cn+2)**(-2) + 4281.d0/20.d0*(cn+2)**(-1) - 37567.d0/100.d0*
     &    (cn+3)**(-1) + 2731.d0/50.d0*(cn+4)**(-1) )
      clpls3n=clpls3n
     &     + nf * ( 3.d0/500.d0 + 589.d0*z2*cn**(-2) - 8873.d0/
     &    10.d0*z2*cn**(-1) + 11768.d0/25.d0*z3*cn**(-1) + 128.d0/3.d0*
     &    cn**(-3) - 20073.d0/100.d0*cn**(-2) + 2042.d0/5.d0*cn**(-1)
     &     + 3584.d0/27.d0*(cn+1)**(-4) - 1869.d0/200.d0*(cn+1)**(-1)
     &     - 9193.d0/10.d0*(cn+2)**(-1) - 2397.d0/10.d0*s1(1,1.d0 + cn)
     &    **2*(cn+1)**(-1) + 2063.d0/100.d0*s1(1,1.d0 + cn)**3*
     &    (cn+1)**(-1) + 6189.d0/100.d0*s1(1,1.d0 + cn)*s1(2,1.d0 + cn)
     &    *(cn+1)**(-1) - 2957.d0/25.d0*s1(1,cn)*z2*cn**(-1) - 589.d0*
     &    s1(1,cn)*cn**(-3) + 8873.d0/10.d0*s1(1,cn)*cn**(-2) - 3441.d0/
     &    10.d0*s1(1,cn)*cn**(-1) + 2957.d0/50.d0*s1(1,cn)**2*cn**(-2)
     &     + 2547.d0/20.d0*s1(1,cn)**2*cn**(-1) - 269503.d0/8100.d0*s1(
     &    1,cn)**3*cn**(-1) + 49853.d0/2700.d0*s1(1,cn)*s1(2,cn)*
     &    cn**(-1) - 2397.d0/10.d0*s1(2,1.d0 + cn)*(cn+1)**(-1) - 26493.
     &    d0/50.d0*s1(2,cn)*cn**(-2) + 20293.d0/20.d0*s1(2,cn)*cn**(-1)
     &     + 2063.d0/50.d0*s1(3,1.d0 + cn)*(cn+1)**(-1) - 2175919.d0/
     &    4050.d0*s1(3,cn)*cn**(-1) )
      clpls3n=clpls3n
     &     + nf**2 * ( 128.d0/27.d0*cn**(-2) - 1216.d0/81.d0*
     &    cn**(-1) + 128.d0/9.d0*(cn+1)**(-3) - 3200.d0/81.d0*
     &    (cn+1)**(-2) + 10144.d0/243.d0*(cn+1)**(-1) - 256.d0/27.d0*
     &    s1(1,1.d0 + cn)*(cn+1)**(-2) + 1600.d0/81.d0*s1(1,1.d0 + cn)*
     &    (cn+1)**(-1) + 64.d0/27.d0*s1(1,1.d0 + cn)**2*(cn+1)**(-1) - 
     &    128.d0/27.d0*s1(1,cn)*cn**(-1) - 64.d0/27.d0*s1(2,1.d0 + cn)*
     &    (cn+1)**(-1) )
      clpls3n=clpls3n
     &     + 113.d0/1000.d0 - 8447.d0/5.d0*z2*cn**(-2) - 2724.d
     &    0*z3*cn**(-1) + 2560.d0/27.d0*cn**(-4) - 14912.d0/27.d0*
     &    cn**(-3) + 13557.d0/10.d0*cn**(-2) - 4441.d0/2.d0*cn**(-1) - 
     &    6249.d0/5.d0*(cn+1)**(-4) - 7884.d0*(cn+1)**(-1) + 4168.d0*
     &    (cn+2)**(-1) - 1253.d0/10.d0*s1(1,1.d0 + cn)**3*(cn+1)**(-1)
     &     - 978.d0/5.d0*s1(1,1.d0 + cn)**4*(cn+1)**(-1) - 5868.d0/5.d0
     &    *s1(1,1.d0 + cn)**2*s1(2,1.d0 + cn)*(cn+1)**(-1) - 3759.d0/10.
     &    d0*s1(1,1.d0 + cn)*s1(2,1.d0 + cn)*(cn+1)**(-1) - 7824.d0/5.d0
     &    *s1(1,1.d0 + cn)*s1(3,1.d0 + cn)*(cn+1)**(-1) - 5173.d0/5.d0*
     &    s1(1,cn)*z2*cn**(-1) + 8447.d0/5.d0*s1(1,cn)*cn**(-3) + 2729.d
     &    0*s1(1,cn)*cn**(-1) + 5173.d0/10.d0*s1(1,cn)**2*cn**(-2) + 
     &    3253.d0/5.d0*s1(1,cn)**2*cn**(-1) + 3027.d0/10.d0*s1(1,cn)**3
     &    *cn**(-1) + 28966.d0/135.d0*s1(1,cn)**4*cn**(-1) + 57932.d0/
     &    45.d0*s1(1,cn)**2*s1(2,cn)*cn**(-1) + 19427.d0/10.d0*s1(1,cn)
     &    *s1(2,cn)*cn**(-1) + 231728.d0/135.d0*s1(1,cn)*s1(3,cn)*
     &    cn**(-1)
      clpls3n=clpls3n
     &     - 2934.d0/5.d0*s1(2,1.d0 + cn)**2*(cn+1)**(-1) + 
     &    22067.d0/10.d0*s1(2,cn)*cn**(-2) + 3253.d0/5.d0*s1(2,cn)*
     &    cn**(-1) + 28966.d0/45.d0*s1(2,cn)**2*cn**(-1) - 1253.d0/5.d0
     &    *s1(3,1.d0 + cn)*(cn+1)**(-1) + 16647.d0/5.d0*s1(3,cn)*
     &    cn**(-1) - 5868.d0/5.d0*s1(4,1.d0 + cn)*(cn+1)**(-1) + 57932.d
     &    0/45.d0*s1(4,cn)*cn**(-1)

      clps3n=
     &  + fl11ps(nf)*nf * ( 640.d0/27.d0*(cn+1)**(-4) - 1280.d0/81.d0*
     &    (cn+1)**(-3) - 9773.d0/1000.d0*(cn+1)**(-2) + 80283.d0/1000.d0
     &    *(cn+1)**(-1) + 3416.d0/25.d0*(cn+2)**(-3) - 1819.d0/5.d0*
     &    (cn+2)**(-2) + 4281.d0/20.d0*(cn+2)**(-1) - 37567.d0/100.d0*
     &    (cn+3)**(-1) + 2731.d0/50.d0*(cn+4)**(-1) )
      clps3n=clps3n
     &     + nf * ( 4368.d0*z2*cn**(-2) - 6059.d0*z2*cn**(-1)
     &     + 6059.d0*z2*(cn+1)**(-1) + 4368.d0*z3*cn**(-1) + 3200.d0/9.d
     &    0*cn**(-4) + 5696.d0/9.d0*cn**(-3) - 192.d0/5.d0*cn**(-2) + 
     &    48773.d0/50.d0*cn**(-1) + 182.d0*(cn-1)**(-2) - 88553.d0/100.d
     &    0*(cn-1)**(-1) - 718.d0/5.d0*(cn+1)**(-2) - 33033.d0/100.d0*
     &    (cn+1)**(-1) + 6382.d0/5.d0*(cn+2)**(-1) - 1036.d0*
     &    (cn+3)**(-1) - 6059.d0*s1(1,1.d0 + cn)*(cn+1)**(-2) + 10248.d0
     &    *s1(1,1.d0 + cn)*(cn+1)**(-1) + 7936.d0/9.d0*s1(1,1.d0 + cn)
     &    **2*(cn+1)**(-1) + 3136.d0/27.d0*s1(1,1.d0 + cn)**3*
     &    (cn+1)**(-1) + 3136.d0/9.d0*s1(1,1.d0 + cn)*s1(2,1.d0 + cn)*
     &    (cn+1)**(-1) - 5124.d0*s1(1,2.d0 + cn)*(cn+2)**(-1) - 3968.d0/
     &    9.d0*s1(1,2.d0 + cn)**2*(cn+2)**(-1) - 1568.d0/27.d0*s1(1,2.d0
     &     + cn)**3*(cn+2)**(-1) - 1568.d0/9.d0*s1(1,2.d0 + cn)*s1(2,2.d
     &    0 + cn)*(cn+2)**(-1) - 4368.d0*s1(1,cn)*cn**(-3) + 6059.d0*
     &    s1(1,cn)*cn**(-2) - 5124.d0*s1(1,cn)*cn**(-1) - 3968.d0/9.d0*
     &    s1(1,cn)**2*cn**(-1) )
      clps3n=clps3n
     &     + nf * (  - 1568.d0/27.d0*s1(1,cn)**3*cn**(-1) - 
     &    1568.d0/9.d0*s1(1,cn)*s1(2,cn)*cn**(-1) - 46595.d0/9.d0*s1(2,
     &    1.d0 + cn)*(cn+1)**(-1) - 3968.d0/9.d0*s1(2,2.d0 + cn)*
     &    (cn+2)**(-1) - 4368.d0*s1(2,cn)*cn**(-2) + 50563.d0/9.d0*s1(2
     &    ,cn)*cn**(-1) + 6272.d0/27.d0*s1(3,1.d0 + cn)*(cn+1)**(-1) - 
     &    3136.d0/27.d0*s1(3,2.d0 + cn)*(cn+2)**(-1) - 121072.d0/27.d0*
     &    s1(3,cn)*cn**(-1) )
      clps3n=clps3n
     &     + nf**2 * ( 1759.d0/25.d0*z2*cn**(-2) - 3653.d0/50.d
     &    0*z2*cn**(-1) + 3653.d0/50.d0*z2*(cn+1)**(-1) + 1759.d0/25.d0
     &    *z3*cn**(-1) - 256.d0/9.d0*cn**(-3) + 6941.d0/100.d0*cn**(-2)
     &     - 47319.d0/500.d0*cn**(-1) + 40239.d0/1000.d0*(cn-1)**(-1)
     &     - 1762.d0/25.d0*(cn+1)**(-3) - 6941.d0/100.d0*(cn+1)**(-2)
     &     + 138399.d0/1000.d0*(cn+1)**(-1) - 3846.d0/25.d0*
     &    (cn+2)**(-1) + 1746.d0/25.d0*(cn+3)**(-1) - 3653.d0/50.d0*s1(
     &    1,1.d0 + cn)*(cn+1)**(-2) + 1476.d0/25.d0*s1(1,1.d0 + cn)*
     &    (cn+1)**(-1) + 64.d0/9.d0*s1(1,1.d0 + cn)**2*(cn+1)**(-1) - 
     &    738.d0/25.d0*s1(1,2.d0 + cn)*(cn+2)**(-1) - 32.d0/9.d0*s1(1,2.
     &    d0 + cn)**2*(cn+2)**(-1) - 1759.d0/25.d0*s1(1,cn)*cn**(-3) + 
     &    3653.d0/50.d0*s1(1,cn)*cn**(-2) - 738.d0/25.d0*s1(1,cn)*
     &    cn**(-1) - 32.d0/9.d0*s1(1,cn)**2*cn**(-1) - 29677.d0/450.d0*
     &    s1(2,1.d0 + cn)*(cn+1)**(-1) - 32.d0/9.d0*s1(2,2.d0 + cn)*
     &    (cn+2)**(-1) - 1759.d0/25.d0*s1(2,cn)*cn**(-2) + 31277.d0/450.
     &    d0*s1(2,cn)*cn**(-1) )
      clps3n=clps3n
     &     + nf**2 * (  - 1759.d0/25.d0*s1(3,cn)*cn**(-1) )

      clg3n=
     &  + fl11g(nf)*nf**2 * ( 160.d0/9.d0*(cn+1)**(-5) - 560.d0/27.d0*
     &    (cn+1)**(-4) - 154.d0/5.d0*(cn+1)**(-3) + 3583.d0/50.d0*
     &    (cn+1)**(-2) - 13349.d0/200.d0*(cn+1)**(-1) - 339.d0/25.d0*
     &    (cn+2)**(-4) + 2201.d0/500.d0*(cn+2)**(-3) - 121.d0/1000.d0*
     &    (cn+2)**(-2) + 1684.d0/25.d0*(cn+2)**(-1) - 123.d0/200.d0*
     &    (cn+3)**(-1) - 493.d0/25.d0*s1(1,1.d0 + cn)*(cn+1)**(-1) - 31.
     &    d0/20.d0*s1(1,1.d0 + cn)**2*(cn+1)**(-1) - 21.d0/2000.d0*s1(1
     &    ,1.d0 + cn)**3*(cn+1)**(-1) - 63.d0/2000.d0*s1(1,1.d0 + cn)*
     &    s1(2,1.d0 + cn)*(cn+1)**(-1) + 493.d0/25.d0*s1(1,2.d0 + cn)*
     &    (cn+2)**(-1) + 31.d0/20.d0*s1(1,cn)**2*cn**(-1) + 21.d0/2000.d
     &    0*s1(1,cn)**3*cn**(-1) + 63.d0/2000.d0*s1(1,cn)*s1(2,cn)*
     &    cn**(-1) - 31.d0/20.d0*s1(2,1.d0 + cn)*(cn+1)**(-1) + 31.d0/
     &    20.d0*s1(2,cn)*cn**(-1) - 21.d0/1000.d0*s1(3,1.d0 + cn)*
     &    (cn+1)**(-1) + 21.d0/1000.d0*s1(3,cn)*cn**(-1) )
      clg3n=clg3n
     &     + nf * ( 176476.d0*z2*cn**(-2) - 72549.d0*z2*cn**(-1)
     &     + 176476.d0*z3*cn**(-1) + 10720.d0/9.d0*cn**(-4) + 4537.d0/
     &    50.d0*cn**(-3) + 1117.d0*cn**(-2) + 57537.d0/10.d0*cn**(-1)
     &     + 204753.d0/500.d0*(cn-1)**(-2) - 20447.d0/10.d0*
     &    (cn-1)**(-1) + 133546.d0*(cn+1)**(-3) - 37223.d0*(cn+1)**(-1)
     &     + 23981.d0*(cn+2)**(-1) + 9533.d0*(cn+3)**(-1) + 53160.d0*
     &    s1(1,1.d0 + cn)*(cn+1)**(-1) - 6319.d0*s1(1,1.d0 + cn)**2*
     &    (cn+1)**(-1) - 47024.d0/27.d0*s1(1,1.d0 + cn)**3*(cn+1)**(-1)
     &     - 144.d0*s1(1,1.d0 + cn)**4*(cn+1)**(-1) - 864.d0*s1(1,1.d0
     &     + cn)**2*s1(2,1.d0 + cn)*(cn+1)**(-1) - 47024.d0/9.d0*s1(1,1.
     &    d0 + cn)*s1(2,1.d0 + cn)*(cn+1)**(-1) - 1152.d0*s1(1,1.d0 + 
     &    cn)*s1(3,1.d0 + cn)*(cn+1)**(-1) - 176476.d0*s1(1,cn)*
     &    cn**(-3) + 72549.d0*s1(1,cn)*cn**(-2) - 53160.d0*s1(1,cn)*
     &    cn**(-1) + 6319.d0*s1(1,cn)**2*cn**(-1) + 47024.d0/27.d0*s1(1
     &    ,cn)**3*cn**(-1) + 144.d0*s1(1,cn)**4*cn**(-1) + 864.d0*s1(1,
     &    cn)**2*s1(2,cn)*cn**(-1) )
      clg3n=clg3n
     &     + nf * ( 47024.d0/9.d0*s1(1,cn)*s1(2,cn)*cn**(-1) + 
     &    1152.d0*s1(1,cn)*s1(3,cn)*cn**(-1) - 6319.d0*s1(2,1.d0 + cn)*
     &    (cn+1)**(-1) - 432.d0*s1(2,1.d0 + cn)**2*(cn+1)**(-1) - 
     &    176476.d0*s1(2,cn)*cn**(-2) + 78868.d0*s1(2,cn)*cn**(-1) + 
     &    432.d0*s1(2,cn)**2*cn**(-1) - 94048.d0/27.d0*s1(3,1.d0 + cn)*
     &    (cn+1)**(-1) - 4670804.d0/27.d0*s1(3,cn)*cn**(-1) - 864.d0*
     &    s1(4,1.d0 + cn)*(cn+1)**(-1) + 864.d0*s1(4,cn)*cn**(-1) )
      clg3n=clg3n
     &     + nf**2 * ( 712.d0/25.d0*z2*cn**(-2) - 3113.d0/10.d0*
     &    z2*cn**(-1) + 712.d0/25.d0*z3*cn**(-1) - 320.d0/3.d0*cn**(-4)
     &     + 2000.d0/9.d0*cn**(-3) - 366.d0*cn**(-2) + 9907901.d0/20270.
     &    d0*cn**(-1) + 179397.d0/2027.d0*(cn-1)**(-1) - 4617.d0/25.d0*
     &    (cn+1)**(-4) - 13063.d0/10.d0*(cn+1)**(-1) + 729.d0*
     &    (cn+2)**(-1) - 21033.d0/10.d0*s1(1,1.d0 + cn)*(cn+1)**(-1) + 
     &    1216.d0/9.d0*s1(1,1.d0 + cn)**2*(cn+1)**(-1) + 32.d0/3.d0*s1(
     &    1,1.d0 + cn)**3*(cn+1)**(-1) + 32.d0*s1(1,1.d0 + cn)*s1(2,1.d0
     &     + cn)*(cn+1)**(-1) + 1511.d0*s1(1,2.d0 + cn)*(cn+2)**(-1) - 
     &    712.d0/25.d0*s1(1,cn)*cn**(-3) + 3113.d0/10.d0*s1(1,cn)*
     &    cn**(-2) + 5923.d0/10.d0*s1(1,cn)*cn**(-1) - 1216.d0/9.d0*s1(
     &    1,cn)**2*cn**(-1) - 32.d0/3.d0*s1(1,cn)**3*cn**(-1) - 32.d0*
     &    s1(1,cn)*s1(2,cn)*cn**(-1) + 1216.d0/9.d0*s1(2,1.d0 + cn)*
     &    (cn+1)**(-1) - 712.d0/25.d0*s1(2,cn)*cn**(-2) + 15857.d0/90.d0
     &    *s1(2,cn)*cn**(-1) + 64.d0/3.d0*s1(3,1.d0 + cn)*(cn+1)**(-1)
     &     - 3736.d0/75.d0*s1(3,cn)*cn**(-1) )

      return
      end
* =====================================================================
*
* ..harmonic sums and the like
*
c--------------
      complex*16 function s1(k,cn)
      IMPLICIT complex*16 (A-H,O-Z)
      integer k

      integer nf
      real*8 dl,pi,ge,z2,z3,z4,z5,z6

      pi = 3.1415926535897932385d0
      dl = dlog(2.0d0)
      ge = 5.7721566490153286061d-1
      z2 = 1.6449340668482264365d0
      z3 = 1.2020569031595942854d0
      z4 = 1.0823232337111381916d0
      z5 = 1.0369277551433699263d0
      z6 = 1.0173430619844491398d0

      if (k.eq.1) then
        cn1=cn+1
        call psi0(cn1,res)
        s1=ge + res
      end if
      if (k.eq.2) then
        cn1=cn+1
        call psi1(cn1,res)
        s1=z2 - res
      end if
      if (k.eq.3) then
        cn1=cn+1
        call psi2(cn1,res)
        s1=z3 + res/2.d0
      end if
      if (k.eq.4) then
        cn1=cn+1
        call psi3(cn1,res)
        s1=z4 - res/6.d0
      end if
      if (k.eq.5) then
        cn1=cn+1
        call psi4(cn1,res)
        s1=z5 + res/24.d0
      end if
      if (k.eq.6) then
        cn1=cn+1
        call psi5(cn1,res)
        s1=z6 - res/120.d0
      end if
      return
      end

*
* ..psi(cn) for complex argument
*      
c--------------
      subroutine psi0(cn,res)
      real*8 r
      complex*16 cn,t,t0,y,y2,res

      t=dcmplx(0.d0,0.d0)
2     r=dsqrt(dreal(cn)**2+dimag(cn)**2)
      if(r.gt.16.d0) goto 1
      t=t-1.d0/cn
      cn=cn+1.d0
      goto 2

1     y=1.d0/cn
      y2=y*y

      t0 = 
     & (-1.d0/2.d0+(-1.d0/12.d0+(1.d0/120.d0+(-1.d0/252.d0+(1.d0/240.d0
     & +(-1.d0/132.d0+(691.d0/32760.d0+(-1.d0/12.d0+(3617.d0/8160.d0
     & +(-43867.d0/14364.d0+(174611.d0/6600.d0+(-77683.d0/276.d0
     & +(236364091.d0/65520.d0+(-657931.d0/12.d0+3392780147.d0/3480.d0
     & *y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y)*y-log(y)

      res=t+t0

      return
      end
*
* ..psi'(cn) (1st derivative) for complex argument
*      
c--------------
      subroutine psi1(cn,res)
      real*8 r
      complex*16 cn,t,t0,y,y2,res

      t=dcmplx(0.d0,0.d0)
2     r=dsqrt(dreal(cn)**2+dimag(cn)**2)
      if(r.gt.16.d0) goto 1
      t=t+1.d0/cn**2
      cn=cn+1.d0
      goto 2
1     y=1.d0/cn
      y2=y*y

      t0 = 
     & (1.d0+(1.d0/2.d0+(1.d0/6.d0+(-1.d0/30.d0+(1.d0/42.d0
     & +(-1.d0/30.d0+(5.d0/66.d0+(-691.d0/2730.d0+(7.d0/6.d0
     & +(-3617.d0/510.d0+(43867.d0/798.d0+(-174611.d0/330.d0
     & +(854513.d0/138.d0+(-236364091.d0/2730.d0+(8553103.d0/6
     & -23749461029.d0/870*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)
     & *y2)*y2)*y)*y)*y

      res=t+t0

      return
      end
*
* ..psi''(cn) (2nd derivative) for complex argument
*      
c--------------
      subroutine psi2(cn,res)
      real*8 r
      complex*16 cn,y,y2,t,t0,res

      t=dcmplx(0.d0,0.d0)
2     r=dsqrt(dreal(cn)**2+dimag(cn)**2)
      if(r.gt.16.d0) goto 1
      t=t-2.d0/cn**3
      cn=cn+1.d0
      goto 2
1     y=1.d0/cn
      y2=y*y

      t0 = 
     & (-1.d0+(-1.d0+(-1.d0/2.d0+(1.d0/6.d0+(-1.d0/6.d0+(3.d0/10.d0
     & +(-5.d0/6.d0+(691.d0/210.d0+(-35.d0/2.d0+(3617.d0/30.d0
     & +(-43867.d0/42.d0+(1222277.d0/110.d0+(-854513.d0/6.d0
     & +(1181820455.d0/546-76977927.d0/2*y2)*y2)*y2)*y2)*y2)*y2)*y2)
     & *y2)*y2)*y2)*y2)*y2)*y)*y)*y2;

      res=t+t0

      return
      end
*
* ..psi'''(cn) (3rd derivative) for complex argument
*      
c--------------
      subroutine psi3(cn,res)
      real*8 r
      complex*16 cn,y,y2,t,t0,res

      t=dcmplx(0.d0,0.d0)
2     r=dsqrt(dreal(cn)**2+dimag(cn)**2)
      if(r.gt.16.d0) goto 1
      t=t+6.d0/cn**4
      cn=cn+1.d0
      goto 2
1     y=1.d0/cn
      y2=y*y

      t0 = 
     & (2.d0+(3.d0+(2.d0+(-1.d0+(4.d0/3.d0+(-3.d0+(10.d0+(-691.d0/15.d0
     & +(280.d0+(-10851.d0/5.d0+(438670.d0/21.d0+(-1222277.d0/5.d0
     & +(3418052.d0+(-1181820455.d0/21.d0+1077690978*y2)*y2)*y2)*y2)
     & *y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y)*y)*y2*y;

      res=t+t0

      return
      end

*
* ..psi''''(cn) (4th derivative) for complex argument
*      
c--------------
      subroutine psi4(cn,res)
      real*8 r
      complex*16 cn,y,y2,t,t0,res

      t=dcmplx(0.d0,0.d0)
2     r=dsqrt(dreal(cn)**2+dimag(cn)**2)
      if(r.gt.16.d0) goto 1
      t=t-24.d0/cn**5
      cn=cn+1.d0
      goto 2
1     y=1.d0/cn
      y2=y*y

      t0 = 
     & (-6.d0+(-12.d0+(-10.d0+(7.d0+(-12.d0+(33.d0+(-130.d0+(691.d0
     & +(-4760.d0+(206169.d0/5.d0+(-438670.d0+(28112371.d0/5.d0
     & +(-85451300.d0+10636384095.d0/7.d0*y2)*y2)*y2)*y2)*y2)*y2)
     & *y2)*y2)*y2)*y2)*y2)*y)*y)*y2*y2;

      res=t+t0

      return
      end

*
* ..psi'''''(cn) (5th derivative) for complex argument
*      
c--------------
      subroutine psi5(cn,res)
      real*8 r
      complex*16 cn,y,y2,t,t0,res

      t=dcmplx(0.d0,0.d0)
2     r=dsqrt(dreal(cn)**2+dimag(cn)**2)
      if(r.gt.16.d0) goto 1
      t=t+120.d0/cn**6
      cn=cn+1.d0
      goto 2
1     y=1.d0/cn
      y2=y*y

      t0 = 
     & (24.d0+(60.d0+(60.d0+(-56.d0+(120.d0+(-396.d0+(1820.d0
     & +(-11056.d0+(85680.d0+(-824676.d0+(9650740.d0
     & +(-674696904.d0/5.d0+(2221733800.d0-42545536380.d0*y2)*y2)*y2)
     & *y2)*y2)*y2)*y2)*y2)*y2)*y2)*y2)*y)*y)*y2*y2*y;

      res=t+t0

      return
      end

*
* ================================================================csm==














==> hepres3.h <==
*
********************************************************************************
*
* hep-ph/0504242
* The third-order QCD corrections to deep-inelastic scattering by photon 
*  exchange
* J. Vermaseren, A. Vogt and S. Moch
*
* This file contains the Mellin-N results for the coefficient functions
* up to three loops as given in eqs.(A.3)--(A.18) and the results for the
* coefficient functions in Bjorken x-space as given in eqs.(B.3)--(B.18). 
* In Bjorken x-space all divergencies for x -> 1 are understood in the sense 
* of +-distributions.
*
* The results for the anomalous dimensions (splitting functions) at three loops
* were given in earlier publications. The reference for the latter quantities 
* to three loops is
* S. Moch, J. Vermaseren, A. Vogt, hep-ph/0403192 (Nucl.Phys.B688:101-134,2004)
* A. Vogt, S. Moch, J. Vermaseren, hep-ph/0404111 (Nucl.Phys.B691:129-181,2004)
*
* The fermionic (n_f) contributions to the non-singlet coefficient functions
* were presented before in 
* S. Moch, J. Vermaseren, A. Vogt, hep-ph/0209100 (Nucl.Phys.B646:181-200,2002)
*
*
* Notation:
* S(R(m1,...,mk),N) denote harmonic sums
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2), ... , z5=Zeta(5)
* den(x) = 1/x denotes denominators
* fl11, flg11 denote charge factors for flavors (see table 2)
* [dabc^2/n] = [dabc^2/n_c] denotes colour factor with n_c colours
* [dabc^2/n]*cOlNA^-1*cOlNR = [dabc^2/N_A] denotes colour factor with N_A 
* dimension of adjoint representation
*
* The functions g_i(N) of Eqs. (3.18)--(3.20) and g_i(x) in Eqs. (3.23)--(3.25)
* have not been kept separate in the expressions given below. 
*
********************************************************************************
*

L   c2qq0 =
       + theta( - 3 + N)
       + delta( - 2 + N)
      ;


L   c2qq1 =
       - 9*theta( - 3 + N)*cf
       + 4*theta( - 3 + N)*den(1 + N)*cf
       - 2*theta( - 3 + N)*den(1 + N)^2*cf
       + 2*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf
       + 3*theta( - 3 + N)*den(N)*cf
       + 2*theta( - 3 + N)*den(N)^2*cf
       - 2*theta( - 3 + N)*den(N)*S(R(1),N)*cf
       + 3*theta( - 3 + N)*S(R(1),N)*cf
       + 4*theta( - 3 + N)*S(R(1,1),N)*cf
       - 4*theta( - 3 + N)*S(R(2),N)*cf
       + 1/3*delta( - 2 + N)*cf
      ;


L   c2gg1 =
       + 16*theta( - 3 + N)*den(1 + N)*nf
       - 4*theta( - 3 + N)*den(1 + N)^2*nf
       + 4*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*nf
       - 16*theta( - 3 + N)*den(2 + N)*nf
       + 4*theta( - 3 + N)*den(2 + N)^2*nf
       - 4*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*nf
       - 2*theta( - 3 + N)*den(N)*nf
       + 2*theta( - 3 + N)*den(N)^2*nf
       - 2*theta( - 3 + N)*den(N)*S(R(1),N)*nf
       - 1/2*delta( - 2 + N)*nf
      ;


L   c2qq2 =
       + 54*theta( - 3 + N)*cf*ca*z3
       - 5465/72*theta( - 3 + N)*cf*ca
       + 457/36*theta( - 3 + N)*cf*nf
       - 72*theta( - 3 + N)*cf^2*z3
       + 331/8*theta( - 3 + N)*cf^2
       - 8/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca
       + 16/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2
       - 8/5*theta( - 3 + N)*den( - 1 + N)*cf*ca
       + 16/5*theta( - 3 + N)*den( - 1 + N)*cf^2
       - 8/5*theta( - 3 + N)*den( - 1 + N)^2*cf*ca
       + 16/5*theta( - 3 + N)*den( - 1 + N)^2*cf^2
       - 84*theta( - 3 + N)*den(1 + N)*cf*ca*z3
       + 17626/135*theta( - 3 + N)*den(1 + N)*cf*ca
       - 488/27*theta( - 3 + N)*den(1 + N)*cf*nf
       + 144*theta( - 3 + N)*den(1 + N)*cf^2*z3
       - 461/5*theta( - 3 + N)*den(1 + N)*cf^2
       - 1693/15*theta( - 3 + N)*den(1 + N)^2*cf*ca
       + 38/3*theta( - 3 + N)*den(1 + N)^2*cf*nf
       + 502/5*theta( - 3 + N)*den(1 + N)^2*cf^2
       + 115/3*theta( - 3 + N)*den(1 + N)^3*cf*ca
       - 10/3*theta( - 3 + N)*den(1 + N)^3*cf*nf
       - 4*theta( - 3 + N)*den(1 + N)^3*cf^2
       - 12*theta( - 3 + N)*den(1 + N)^4*cf*ca
       - 6*theta( - 3 + N)*den(1 + N)^4*cf^2
       + 8*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca
       + 24*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2
       - 44/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca
       + 8/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf
       - 48*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2
       + 28*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2
       - 40*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca
       + 80*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2
       + 20*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca
       - 40*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2
       + 8*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca
       - 16*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2
       + 668/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca
       - 68/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf
       - 68*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2
       + 56*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca
       - 112*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2
       + 22/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca
       - 4/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf
       + 36*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2
       + 24*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2
       + 4*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2
       - 22/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca
       + 4/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2
       - 4*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca
       - 24*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2
       + 28*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca
       - 28*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2
       - 72/5*theta( - 3 + N)*den(2 + N)*cf*ca
       + 144/5*theta( - 3 + N)*den(2 + N)*cf^2
       + 72/5*theta( - 3 + N)*den(2 + N)^2*cf*ca
       - 144/5*theta( - 3 + N)*den(2 + N)^2*cf^2
       - 72/5*theta( - 3 + N)*den(3 + N)^3*cf*ca
       + 144/5*theta( - 3 + N)*den(3 + N)^3*cf^2
       - 72/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca
       + 144/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2
       + 36*theta( - 3 + N)*den(N)*cf*ca*z3
       - 8357/270*theta( - 3 + N)*den(N)*cf*ca
       + 89/27*theta( - 3 + N)*den(N)*cf*nf
       - 48*theta( - 3 + N)*den(N)*cf^2*z3
       + 7/10*theta( - 3 + N)*den(N)*cf^2
       + 164/5*theta( - 3 + N)*den(N)^2*cf*ca
       - 4*theta( - 3 + N)*den(N)^2*cf*nf
       - 93/5*theta( - 3 + N)*den(N)^2*cf^2
       - 55/3*theta( - 3 + N)*den(N)^3*cf*ca
       + 10/3*theta( - 3 + N)*den(N)^3*cf*nf
       + 18*theta( - 3 + N)*den(N)^3*cf^2
       + 10*theta( - 3 + N)*den(N)^4*cf^2
       - 24*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2
       + 32*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca
       - 64*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2
       + 44/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca
       - 8/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf
       - 8*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2
       + 24*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2
       - 20*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2
       + 24*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca
       - 48*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2
       - 36*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca
       + 72*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2
       - 8*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca
       + 16*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2
       - 311/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca
       + 26/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf
       + 43*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2
       - 24*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca
       + 48*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2
       - 22/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca
       + 4/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf
       - 8*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2
       - 24*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2
       - 4*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca
       + 32*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2
       + 22/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca
       - 4/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf
       + 4*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2
       + 4*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca
       + 24*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2
       - 12*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca
       - 4*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2
       + 12*theta( - 3 + N)*S(R(-4),N)*cf*ca
       - 24*theta( - 3 + N)*S(R(-4),N)*cf^2
       - 8*theta( - 3 + N)*S(R(-3,1),N)*cf*ca
       + 16*theta( - 3 + N)*S(R(-3,1),N)*cf^2
       + 8*theta( - 3 + N)*S(R(-2),N)*cf*ca
       - 16*theta( - 3 + N)*S(R(-2),N)*cf^2
       - 24*theta( - 3 + N)*S(R(-2,-2),N)*cf*ca
       + 48*theta( - 3 + N)*S(R(-2,-2),N)*cf^2
       - 48*theta( - 3 + N)*S(R(1),N)*cf*ca*z3
       + 3155/54*theta( - 3 + N)*S(R(1),N)*cf*ca
       - 247/27*theta( - 3 + N)*S(R(1),N)*cf*nf
       + 48*theta( - 3 + N)*S(R(1),N)*cf^2*z3
       - 51/2*theta( - 3 + N)*S(R(1),N)*cf^2
       - 40*theta( - 3 + N)*S(R(1,-3),N)*cf*ca
       + 80*theta( - 3 + N)*S(R(1,-3),N)*cf^2
       + 16*theta( - 3 + N)*S(R(1,-2,1),N)*cf*ca
       - 32*theta( - 3 + N)*S(R(1,-2,1),N)*cf^2
       + 367/9*theta( - 3 + N)*S(R(1,1),N)*cf*ca
       - 58/9*theta( - 3 + N)*S(R(1,1),N)*cf*nf
       - 27*theta( - 3 + N)*S(R(1,1),N)*cf^2
       + 32*theta( - 3 + N)*S(R(1,1,-2),N)*cf*ca
       - 64*theta( - 3 + N)*S(R(1,1,-2),N)*cf^2
       + 44/3*theta( - 3 + N)*S(R(1,1,1),N)*cf*ca
       - 8/3*theta( - 3 + N)*S(R(1,1,1),N)*cf*nf
       + 36*theta( - 3 + N)*S(R(1,1,1),N)*cf^2
       + 48*theta( - 3 + N)*S(R(1,1,1,1),N)*cf^2
       + 8*theta( - 3 + N)*S(R(1,1,2),N)*cf*ca
       - 64*theta( - 3 + N)*S(R(1,1,2),N)*cf^2
       - 44/3*theta( - 3 + N)*S(R(1,2),N)*cf*ca
       + 8/3*theta( - 3 + N)*S(R(1,2),N)*cf*nf
       - 36*theta( - 3 + N)*S(R(1,2),N)*cf^2
       - 8*theta( - 3 + N)*S(R(1,2,1),N)*cf*ca
       - 48*theta( - 3 + N)*S(R(1,2,1),N)*cf^2
       + 16*theta( - 3 + N)*S(R(1,3),N)*cf*ca
       + 24*theta( - 3 + N)*S(R(1,3),N)*cf^2
       - 239/3*theta( - 3 + N)*S(R(2),N)*cf*ca
       + 38/3*theta( - 3 + N)*S(R(2),N)*cf*nf
       + 61*theta( - 3 + N)*S(R(2),N)*cf^2
       - 24*theta( - 3 + N)*S(R(2,-2),N)*cf*ca
       + 48*theta( - 3 + N)*S(R(2,-2),N)*cf^2
       - 88/3*theta( - 3 + N)*S(R(2,1),N)*cf*ca
       + 16/3*theta( - 3 + N)*S(R(2,1),N)*cf*nf
       - 24*theta( - 3 + N)*S(R(2,1),N)*cf^2
       - 56*theta( - 3 + N)*S(R(2,1,1),N)*cf^2
       + 48*theta( - 3 + N)*S(R(2,2),N)*cf^2
       + 110/3*theta( - 3 + N)*S(R(3),N)*cf*ca
       - 20/3*theta( - 3 + N)*S(R(3),N)*cf*nf
       + 6*theta( - 3 + N)*S(R(3),N)*cf^2
       + 8*theta( - 3 + N)*S(R(3,1),N)*cf*ca
       + 48*theta( - 3 + N)*S(R(3,1),N)*cf^2
       - 12*theta( - 3 + N)*S(R(4),N)*cf*ca
       - 16*theta( - 3 + N)*S(R(4),N)*cf^2
       - 128/5*delta( - 2 + N)*cf*ca*z3
       + 3677/135*delta( - 2 + N)*cf*ca
       - 4*delta( - 2 + N)*cf*nf
       + 96/5*delta( - 2 + N)*cf^2*z3
       - 4189/810*delta( - 2 + N)*cf^2
      ;


L   c2gg2 =
       + 8/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*nf
       + 8/15*theta( - 3 + N)*den( - 1 + N)*cf*nf
       + 344/27*theta( - 3 + N)*den( - 1 + N)*ca*nf
       + 8/15*theta( - 3 + N)*den( - 1 + N)^2*cf*nf
       + 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca*nf
       - 104/9*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca*nf
       + 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*ca*nf
       - 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca*nf
       + 48*theta( - 3 + N)*den(1 + N)*cf*nf*z3
       + 239/5*theta( - 3 + N)*den(1 + N)*cf*nf
       - 24*theta( - 3 + N)*den(1 + N)*ca*nf*z3
       + 1072/9*theta( - 3 + N)*den(1 + N)*ca*nf
       - 113/5*theta( - 3 + N)*den(1 + N)^2*cf*nf
       - 584/3*theta( - 3 + N)*den(1 + N)^2*ca*nf
       + 44/3*theta( - 3 + N)*den(1 + N)^3*cf*nf
       + 176*theta( - 3 + N)*den(1 + N)^3*ca*nf
       - 20*theta( - 3 + N)*den(1 + N)^4*cf*nf
       - 56*theta( - 3 + N)*den(1 + N)^4*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*nf
       + 64*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*ca*nf
       - 56*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf
       - 144*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf
       - 48*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*ca*nf
       + 24*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*nf
       + 48*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*ca*nf
       + 40*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf
       + 454/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*ca*nf
       + 80*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf
       + 72*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca*nf
       + 40*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*nf
       + 8*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*nf
       - 24*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*ca*nf
       - 80*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf
       - 80*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca*nf
       - 48*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*nf
       - 8*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*ca*nf
       + 8*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*nf
       + 24*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca*nf
       - 36/5*theta( - 3 + N)*den(2 + N)*cf*nf
       - 4493/27*theta( - 3 + N)*den(2 + N)*ca*nf
       + 216/5*theta( - 3 + N)*den(2 + N)^2*cf*nf
       + 2090/9*theta( - 3 + N)*den(2 + N)^2*ca*nf
       - 72*theta( - 3 + N)*den(2 + N)^3*cf*nf
       - 388/3*theta( - 3 + N)*den(2 + N)^3*ca*nf
       + 40*theta( - 3 + N)*den(2 + N)^4*cf*nf
       - 48*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*nf
       - 16*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*ca*nf
       - 32*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*nf
       - 16*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*ca*nf
       + 72*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf
       + 148*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca*nf
       + 40*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*nf
       + 16*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*ca*nf
       - 32*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*nf
       - 16*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*ca*nf
       - 16*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*nf
       - 24*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca*nf
       + 80/3*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca*nf
       + 16*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*ca*nf
       - 24*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf
       - 1570/9*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*nf
       - 72*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf
       - 244/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca*nf
       - 40*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*nf
       - 8*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*nf
       + 24*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*ca*nf
       + 72*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*nf
       + 268/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca*nf
       + 48*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*nf
       + 8*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*ca*nf
       - 24*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*nf
       - 16*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*ca*nf
       - 96/5*theta( - 3 + N)*den(3 + N)^3*cf*nf
       - 96/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*nf
       - 24*theta( - 3 + N)*den(N)*cf*nf*z3
       - 647/15*theta( - 3 + N)*den(N)*cf*nf
       + 12*theta( - 3 + N)*den(N)*ca*nf*z3
       + 239/9*theta( - 3 + N)*den(N)*ca*nf
       + 236/15*theta( - 3 + N)*den(N)^2*cf*nf
       - 58*theta( - 3 + N)*den(N)^2*ca*nf
       - 3*theta( - 3 + N)*den(N)^3*cf*nf
       - 2*theta( - 3 + N)*den(N)^3*ca*nf
       + 10*theta( - 3 + N)*den(N)^4*cf*nf
       - 20*theta( - 3 + N)*den(N)^4*ca*nf
       - 16*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*nf
       + 8*theta( - 3 + N)*den(N)^3*S(R(1),N)*ca*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*nf
       + 16*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf
       + 8*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca*nf
       + 16*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf
       - 12*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*nf
       - 16*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*nf
       - 8*theta( - 3 + N)*den(N)*S(R(-3),N)*ca*nf
       + 48*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*nf
       - 24*theta( - 3 + N)*den(N)*S(R(-2),N)*ca*nf
       + 8*theta( - 3 + N)*den(N)*S(R(-2,1),N)*ca*nf
       - 14*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf
       + 62/3*theta( - 3 + N)*den(N)*S(R(1),N)*ca*nf
       + 32*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*nf
       - 8*theta( - 3 + N)*den(N)*S(R(1,-2),N)*ca*nf
       - 26*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf
       - 4*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca*nf
       - 20*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*nf
       - 4*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*ca*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*nf
       + 12*theta( - 3 + N)*den(N)*S(R(1,2),N)*ca*nf
       + 26*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf
       + 4*theta( - 3 + N)*den(N)*S(R(2),N)*ca*nf
       + 24*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*nf
       + 4*theta( - 3 + N)*den(N)*S(R(2,1),N)*ca*nf
       - 4*theta( - 3 + N)*den(N)*S(R(3),N)*cf*nf
       - 12*theta( - 3 + N)*den(N)*S(R(3),N)*ca*nf
       + 16/5*delta( - 2 + N)*cf*nf*z3
       - 4799/810*delta( - 2 + N)*cf*nf
       - 2*delta( - 2 + N)*ca*nf*z3
       + 115/324*delta( - 2 + N)*ca*nf
      ;


L   c2qqps2 =
       + 344/27*theta( - 3 + N)*den( - 1 + N)*cf*nf
       + 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*nf
       - 104/9*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf
       + 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*nf
       - 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*nf
       - 422/9*theta( - 3 + N)*den(1 + N)*cf*nf
       + 88/3*theta( - 3 + N)*den(1 + N)^2*cf*nf
       + 30*theta( - 3 + N)*den(1 + N)^3*cf*nf
       - 20*theta( - 3 + N)*den(1 + N)^4*cf*nf
       + 16*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*nf
       - 8*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf
       + 8*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*nf
       - 80/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf
       - 4*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf
       + 4*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf
       + 448/27*theta( - 3 + N)*den(2 + N)*cf*nf
       + 128/9*theta( - 3 + N)*den(2 + N)^2*cf*nf
       - 64/3*theta( - 3 + N)*den(2 + N)^3*cf*nf
       + 16*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf
       - 16/3*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*nf
       + 32/9*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf
       - 16/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf
       + 16/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*nf
       + 158/9*theta( - 3 + N)*den(N)*cf*nf
       - 56*theta( - 3 + N)*den(N)^2*cf*nf
       - 2*theta( - 3 + N)*den(N)^3*cf*nf
       - 20*theta( - 3 + N)*den(N)^4*cf*nf
       + 16*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*nf
       - 8*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf
       + 8*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*nf
       - 16*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*nf
       + 104/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf
       + 4*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf
       - 4*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf
       - 133/81*delta( - 2 + N)*cf*nf
      ;


L   c2qq3 =
       + 224/3*theta( - 3 + N)*fl11*[dabc^2/n]*z3
       - 1280/3*theta( - 3 + N)*fl11*[dabc^2/n]*z5
       + 64*theta( - 3 + N)*fl11*[dabc^2/n]
       - 2102/9*theta( - 3 + N)*cf*ca*nf*z3
       + 12*theta( - 3 + N)*cf*ca*nf*z4
       + 142883/486*theta( - 3 + N)*cf*ca*nf
       + 115/3*theta( - 3 + N)*cf*ca^2*N*z5
       - 5/3*theta( - 3 + N)*cf*ca^2*N^2*z5
       + 11686/9*theta( - 3 + N)*cf*ca^2*z3
       - 30*theta( - 3 + N)*cf*ca^2*z4
       - 110/3*theta( - 3 + N)*cf*ca^2*z5
       - 1909753/1944*theta( - 3 + N)*cf*ca^2
       - 8/9*theta( - 3 + N)*cf*nf^2*z3
       - 9517/486*theta( - 3 + N)*cf*nf^2
       - 460/3*theta( - 3 + N)*cf^2*ca*N*z5
       + 20/3*theta( - 3 + N)*cf^2*ca*N^2*z5
       - 5021/3*theta( - 3 + N)*cf^2*ca*z3
       + 90*theta( - 3 + N)*cf^2*ca*z4
       - 3880/3*theta( - 3 + N)*cf^2*ca*z5
       + 9161/12*theta( - 3 + N)*cf^2*ca
       + 1112/3*theta( - 3 + N)*cf^2*nf*z3
       - 12*theta( - 3 + N)*cf^2*nf*z4
       - 341/36*theta( - 3 + N)*cf^2*nf
       + 460/3*theta( - 3 + N)*cf^3*N*z5
       - 20/3*theta( - 3 + N)*cf^3*N^2*z5
       - 1228/3*theta( - 3 + N)*cf^3*z3
       - 60*theta( - 3 + N)*cf^3*z4
       + 6040/3*theta( - 3 + N)*cf^3*z5
       - 7255/24*theta( - 3 + N)*cf^3
       - 32/5*theta( - 3 + N)*den( - 2 + N)*cf*ca*nf*z3
       + 176/5*theta( - 3 + N)*den( - 2 + N)*cf*ca^2*z3
       - 288/5*theta( - 3 + N)*den( - 2 + N)*cf^2*ca*z3
       + 64/5*theta( - 3 + N)*den( - 2 + N)*cf^2*nf*z3
       - 128/5*theta( - 3 + N)*den( - 2 + N)*cf^3*z3
       - 64/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-3), - 2 + N)*cf^2*ca
       + 128/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-3), - 2 + N)*cf^3
       - 64/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf*ca*nf
       + 352/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf*ca^2
       - 192/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^2*ca
       + 128/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^2*nf
       - 256/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^3
       + 64/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2,1), - 2 + N)*cf^2*ca
       - 128/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2,1), - 2 + N)*cf^3
       + 64/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(1,-2), - 2 + N)*cf^2*ca
       - 128/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(1,-2), - 2 + N)*cf^3
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf*ca^2
       - 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf^2*ca
       + 128/3*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf^3
       - 256/3*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*fl11*[dabc^2/n]
       - 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*ca*nf
       + 772/45*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*ca^2
       + 2696/225*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^2*ca
       + 64/5*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^2*nf
       - 6944/75*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^3
       - 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*fl11*
      [dabc^2/n]
       - 64/3*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf*ca^2
       + 96*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf^2*ca
       - 320/3*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf^3
       + 1664/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*fl11*
      [dabc^2/n]
       + 952/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca*nf
       - 5716/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca^2
       + 5428/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2*ca
       - 1904/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2*nf
       + 12008/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^3
       + 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf*ca^2
       - 64/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf^2*ca
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf^3
       + 256/3*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*fl11*
      [dabc^2/n]
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*ca*nf
       + 284/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*ca^2
       - 11336/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*ca
       - 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*nf
       + 1888/25*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^3
       - 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1,1), - 2 + N)*cf^2*ca
       + 64/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1,1), - 2 + N)*cf^3
       + 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,2), - 2 + N)*cf^2*ca
       - 64/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,2), - 2 + N)*cf^3
       - 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*fl11*[dabc^2/n]
      *z3
       + 32/3*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca*nf*z3
       + 584/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca^2*z3
       - 736/3*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf^2*ca*z3
       + 2912/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf^3*z3
       - 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*fl11*
      [dabc^2/n]
       - 64/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf*ca^2
       + 96*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf^2*ca
       - 320/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf^3
       + 256/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*fl11*
      [dabc^2/n]
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca*nf
       + 284/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca^2
       - 11336/225*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*ca
       - 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*nf
       + 1888/25*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^3
       + 1024/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*fl11*
      [dabc^2/n]
       + 128/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf*ca^2
       - 160*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf^2*ca
       + 448/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf^3
       - 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(1,1,-2), - 2 + N)*cf^2*ca
       + 64/5*theta( - 3 + N)*den( - 2 + N)*S(R(1,1,-2), - 2 + N)*cf^3
       + 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*fl11*
      [dabc^2/n]
       - 16/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca*nf
       - 44/5*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca^2
       + 1408/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^2*ca
       - 1232/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^3
       + 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(2,-2), - 2 + N)*cf^2*ca
       - 64/5*theta( - 3 + N)*den( - 2 + N)*S(R(2,-2), - 2 + N)*cf^3
       - 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*fl11*
      [dabc^2/n]
       + 16/3*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca*nf
       + 44/5*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca^2
       - 1408/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^2*ca
       + 1232/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^3
       - 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf*ca^2
       + 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf^2*ca
       - 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf^3
       + 512/15*theta( - 3 + N)*den( - 1 + N)*fl11*[dabc^2/n]*z3
       + 128/5*theta( - 3 + N)*den( - 1 + N)*fl11*[dabc^2/n]
       - 32/3*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       + 1432/225*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       - 584/15*theta( - 3 + N)*den( - 1 + N)*cf*ca^2*z3
       - 11456/225*theta( - 3 + N)*den( - 1 + N)*cf*ca^2
       + 736/3*theta( - 3 + N)*den( - 1 + N)*cf^2*ca*z3
       + 8948/75*theta( - 3 + N)*den( - 1 + N)*cf^2*ca
       - 2864/225*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       - 2912/15*theta( - 3 + N)*den( - 1 + N)*cf^3*z3
       - 7864/225*theta( - 3 + N)*den( - 1 + N)*cf^3
       + 128/5*theta( - 3 + N)*den( - 1 + N)^2*fl11*[dabc^2/n]
       + 472/225*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       - 6176/225*theta( - 3 + N)*den( - 1 + N)^2*cf*ca^2
       + 5108/75*theta( - 3 + N)*den( - 1 + N)^2*cf^2*ca
       - 944/225*theta( - 3 + N)*den( - 1 + N)^2*cf^2*nf
       - 5944/225*theta( - 3 + N)*den( - 1 + N)^2*cf^3
       - 256/3*theta( - 3 + N)*den( - 1 + N)^3*fl11*[dabc^2/n]
       - 32/5*theta( - 3 + N)*den( - 1 + N)^3*cf*ca*nf
       + 964/45*theta( - 3 + N)*den( - 1 + N)^3*cf*ca^2
       - 1624/225*theta( - 3 + N)*den( - 1 + N)^3*cf^2*ca
       + 64/5*theta( - 3 + N)*den( - 1 + N)^3*cf^2*nf
       - 5344/75*theta( - 3 + N)*den( - 1 + N)^3*cf^3
       + 64/15*theta( - 3 + N)*den( - 1 + N)^4*cf*ca^2
       - 32*theta( - 3 + N)*den( - 1 + N)^4*cf^2*ca
       + 704/15*theta( - 3 + N)*den( - 1 + N)^4*cf^3
       - 16/3*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca*nf
       - 452/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca^2
       + 2848/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^2*ca
       - 944/5*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^3
       + 64/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca^2
       - 96/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf^2*ca
       + 64/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf^3
       + 256/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*fl11*
      [dabc^2/n]
       - 16/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       - 1072/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca^2
       + 28504/225*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*ca
       - 64/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*nf
       - 2192/25*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^3
       - 32/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf^2*ca
       + 64/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf^3
       + 32/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf^2*ca
       - 64/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf^3
       + 512/15*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*fl11*
      [dabc^2/n]
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca^2
       - 96*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*ca
       + 320/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^3
       - 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*fl11*[dabc^2/n]
       - 32/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       - 92/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca^2
       + 9896/225*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*ca
       + 64/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf
       - 5984/75*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^3
       - 1024/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*fl11*
      [dabc^2/n]
       - 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca^2
       + 160*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*ca
       - 448/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^3
       + 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*fl11*[dabc^2/n]
       - 16/5*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       - 1072/45*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca^2
       + 25624/225*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*ca
       - 64/15*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       - 1552/25*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^3
       + 32/5*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*ca
       - 64/5*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^3
       - 32/5*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2*ca
       + 64/5*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^3
       + 32/5*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^2*ca
       - 64/5*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^3
       - 512/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*fl11*[dabc^2/n]
       + 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       + 44/5*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca^2
       - 1408/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*ca
       + 1232/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^3
       - 9792/5*theta( - 3 + N)*den(1 + N)*fl11*[dabc^2/n]*z3
       + 5120*theta( - 3 + N)*den(1 + N)*fl11*[dabc^2/n]*z5
       - 1728/5*theta( - 3 + N)*den(1 + N)*fl11*[dabc^2/n]
       + 11380/27*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       - 8*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z4
       - 15559367/18225*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       - 332032/135*theta( - 3 + N)*den(1 + N)*cf*ca^2*z3
       + 24*theta( - 3 + N)*den(1 + N)*cf*ca^2*z4
       - 800*theta( - 3 + N)*den(1 + N)*cf*ca^2*z5
       + 117537107/36450*theta( - 3 + N)*den(1 + N)*cf*ca^2
       + 16/27*theta( - 3 + N)*den(1 + N)*cf*nf^2*z3
       + 36748/729*theta( - 3 + N)*den(1 + N)*cf*nf^2
       + 12866/3*theta( - 3 + N)*den(1 + N)*cf^2*ca*z3
       - 72*theta( - 3 + N)*den(1 + N)*cf^2*ca*z4
       + 4000*theta( - 3 + N)*den(1 + N)*cf^2*ca*z5
       - 2448601/810*theta( - 3 + N)*den(1 + N)*cf^2*ca
       - 5944/9*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       + 8*theta( - 3 + N)*den(1 + N)*cf^2*nf*z4
       + 1183877/4050*theta( - 3 + N)*den(1 + N)*cf^2*nf
       - 4888/5*theta( - 3 + N)*den(1 + N)*cf^3*z3
       + 48*theta( - 3 + N)*den(1 + N)*cf^3*z4
       - 4320*theta( - 3 + N)*den(1 + N)*cf^3*z5
       + 32773/50*theta( - 3 + N)*den(1 + N)*cf^3
       - 2560/3*theta( - 3 + N)*den(1 + N)^2*fl11*[dabc^2/n]*z3
       + 384/5*theta( - 3 + N)*den(1 + N)^2*fl11*[dabc^2/n]
       - 512/3*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       + 640222/675*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       + 3304/3*theta( - 3 + N)*den(1 + N)^2*cf*ca^2*z3
       + 24*theta( - 3 + N)*den(1 + N)^2*cf*ca^2*z4
       - 6983873/2025*theta( - 3 + N)*den(1 + N)^2*cf*ca^2
       - 4384/81*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       - 1456*theta( - 3 + N)*den(1 + N)^2*cf^2*ca*z3
       - 72*theta( - 3 + N)*den(1 + N)^2*cf^2*ca*z4
       + 11139971/2700*theta( - 3 + N)*den(1 + N)^2*cf^2*ca
       + 224*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       - 780913/1350*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       + 376/3*theta( - 3 + N)*den(1 + N)^2*cf^3*z3
       + 48*theta( - 3 + N)*den(1 + N)^2*cf^3*z4
       - 482609/300*theta( - 3 + N)*den(1 + N)^2*cf^3
       - 5888/15*theta( - 3 + N)*den(1 + N)^3*fl11*[dabc^2/n]
       - 30116/45*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       - 144*theta( - 3 + N)*den(1 + N)^3*cf*ca^2*z3
       + 1299656/405*theta( - 3 + N)*den(1 + N)^3*cf*ca^2
       + 2360/81*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       - 504*theta( - 3 + N)*den(1 + N)^3*cf^2*ca*z3
       - 6780067/2025*theta( - 3 + N)*den(1 + N)^3*cf^2*ca
       + 198278/405*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       + 3632/3*theta( - 3 + N)*den(1 + N)^3*cf^3*z3
       - 143084/225*theta( - 3 + N)*den(1 + N)^3*cf^3
       - 128/3*theta( - 3 + N)*den(1 + N)^4*fl11*[dabc^2/n]
       + 520/3*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       - 30058/135*theta( - 3 + N)*den(1 + N)^4*cf*ca^2
       - 184/27*theta( - 3 + N)*den(1 + N)^4*cf*nf^2
       - 98053/27*theta( - 3 + N)*den(1 + N)^4*cf^2*ca
       + 1510/27*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       + 71278/15*theta( - 3 + N)*den(1 + N)^4*cf^3
       - 368/9*theta( - 3 + N)*den(1 + N)^5*cf*ca*nf
       + 1040/9*theta( - 3 + N)*den(1 + N)^5*cf*ca^2
       + 10346/9*theta( - 3 + N)*den(1 + N)^5*cf^2*ca
       - 356/9*theta( - 3 + N)*den(1 + N)^5*cf^2*nf
       - 3230/3*theta( - 3 + N)*den(1 + N)^5*cf^3
       + 80*theta( - 3 + N)*den(1 + N)^6*cf*ca^2
       - 568*theta( - 3 + N)*den(1 + N)^6*cf^2*ca
       + 396*theta( - 3 + N)*den(1 + N)^6*cf^3
       - 280/3*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*cf*ca^2
       + 2344/3*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*cf^2*ca
       - 916/3*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*cf^3
       + 40/3*theta( - 3 + N)*den(1 + N)^4*S(R(-2),1 + N)*cf*ca^2
       - 272/3*theta( - 3 + N)*den(1 + N)^4*S(R(-2),1 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(1 + N)^4*S(R(-2),1 + N)*cf^3
       - 512*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*fl11*[dabc^2/n]
       + 88/9*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       + 8/9*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca^2
       - 14918/9*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*ca
       + 956/9*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*nf
       + 3190/3*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^3
       + 140/3*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*cf*ca^2
       - 1552/3*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*cf^2*ca
       - 216*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*cf^3
       - 28*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*cf*ca^2
       + 1168/3*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*cf^2*ca
       + 544/3*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*cf^3
       + 520/3*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf*ca^2
       - 2144/3*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf^2*ca
       + 736*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf^3
       - 16/9*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf
       - 704/9*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca^2
       + 3568/9*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^2*ca
       + 32/9*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^2*nf
       - 480*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^3
       - 1448/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf*ca^2
       + 4288/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf^2*ca
       - 928*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf^3
       + 2816/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*fl11*[dabc^2/n]
       - 1616/27*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       - 99716/135*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca^2
       + 16/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*nf^2
       + 910369/135*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*ca
       - 8270/27*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       - 32478/5*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^3
       + 728/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf*ca^2
       - 1312/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf^2*ca
       - 96*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf^3
       - 56/9*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
       - 448/9*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca^2
       + 10880/9*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*ca
       - 1040/9*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*nf
       + 584/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^3
       + 96*theta( - 3 + N)*den(1 + N)^3*S(R(1,1,1),1 + N)*cf^2*ca
       + 688*theta( - 3 + N)*den(1 + N)^3*S(R(1,1,1),1 + N)*cf^3
       - 8*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*cf*ca^2
       - 40*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*cf^2*ca
       - 2128/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*cf^3
       + 32/3*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca*nf
       + 52/3*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca^2
       - 9608/9*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*ca
       + 944/9*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*nf
       - 92*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^3
       + 8*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*cf*ca^2
       - 584/3*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*cf^2*ca
       - 576*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*cf^3
       - 260/3*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf*ca^2
       + 472*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf^2*ca
       + 352/3*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf^3
       + 608/3*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf*ca^2
       - 4408/3*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf^2*ca
       + 2128*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf^3
       - 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*fl11*[dabc^2/n]
       - 400/9*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       + 40/9*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca^2
       + 11368/9*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*ca
       + 800/9*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf
       - 2544*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^3
       - 540*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf*ca^2
       + 6728/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf^2*ca
       - 6976/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf^3
       - 128/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*fl11*[dabc^2/n]
       + 368/27*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       + 43892/135*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca^2
       - 255544/135*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*ca
       - 736/27*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*nf
       + 7456/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^3
       + 560/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,-2),1 + N)*cf*ca^2
       - 1552/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,-2),1 + N)*cf^2*ca
       + 288*theta( - 3 + N)*den(1 + N)^2*S(R(-2,-2),1 + N)*cf^3
       + 1280/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*fl11*[dabc^2/n]
       - 640/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca*nf
       + 10744/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca^2
       - 41048/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^2*ca
       + 1280/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^2*nf
       + 13040/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^3
       + 800/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1,1),1 + N)*cf*ca^2
       - 3008/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1,1),1 + N)*cf^2*ca
       + 2816/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1,1),1 + N)*cf^3
       - 584/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,2),1 + N)*cf*ca^2
       + 752*theta( - 3 + N)*den(1 + N)^2*S(R(-2,2),1 + N)*cf^2*ca
       - 2176/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,2),1 + N)*cf^3
       + 2048*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*fl11*[dabc^2/n]*z3
       + 9216/5*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*fl11*[dabc^2/n]
       + 41956/135*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       - 336*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca^2*z3
       - 264848/135*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca^2
       - 544/27*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       + 1576*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*ca*z3
       + 3506707/2025*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*ca
       + 24754/405*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       - 1408*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^3*z3
       - 44822/75*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^3
       - 524/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf*ca^2
       + 5144/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf^2*ca
       - 8192/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf^3
       - 256*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*fl11*[dabc^2/n]
       + 1312/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       - 10408/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca^2
       + 24056/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*ca
       - 2624/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf
       - 720*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^3
       + 456*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf*ca^2
       - 1968*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^2*ca
       + 2112*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^3
       + 232/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       + 724/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca^2
       - 32/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
       - 115576/45*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*ca
       + 2408/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       + 23714/15*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^3
       - 272/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf*ca^2
       - 544*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^2*ca
       + 4352/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^3
       - 4004/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*ca
       + 728/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*nf
       - 936*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^3
       - 672*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1,1),1 + N)*cf^3
       - 8/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,2),1 + N)*cf*ca^2
       - 248/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,2),1 + N)*cf^2*ca
       + 2512/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,2),1 + N)*cf^3
       + 56/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf
       - 476/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca^2
       + 1612/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*ca
       - 296/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf
       + 2872/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^3
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(1,2,1),1 + N)*cf^2*ca
       + 736*theta( - 3 + N)*den(1 + N)^2*S(R(1,2,1),1 + N)*cf^3
       - 1024*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*fl11*[dabc^2/n]
       + 316*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf*ca^2
       - 832*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf^2*ca
       - 616/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf^3
       - 40*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       + 424/9*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca^2
       + 32/9*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*nf^2
       + 278828/135*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*ca
       - 6520/27*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       - 18454/15*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^3
       + 232/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf*ca^2
       + 1120/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf^2*ca
       - 1056*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf^3
       - 56/9*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*ca*nf
       + 512/9*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*ca^2
       + 3596/9*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*ca
       - 680/9*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*nf
       + 2696/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^3
       + 8/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1,1),1 + N)*cf*ca^2
       + 200/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1,1),1 + N)*cf^2*ca
       + 2048/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1,1),1 + N)*cf^3
       + 52/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,2),1 + N)*cf*ca^2
       - 40*theta( - 3 + N)*den(1 + N)^2*S(R(2,2),1 + N)*cf^2*ca
       - 2080/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,2),1 + N)*cf^3
       + 1792/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*fl11*[dabc^2/n]
       + 392/9*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       - 116/9*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca^2
       - 9028/9*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*ca
       + 160/9*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       + 844/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^3
       + 1024*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*fl11*[dabc^2/n]
       - 1028/3*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf*ca^2
       + 1544/3*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf^2*ca
       - 1576/3*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf^3
       - 440/3*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf*ca^2
       + 2512/3*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf^2*ca
       - 584*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf^3
       + 944/3*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*cf*ca^2
       - 4984/3*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*cf^2*ca
       + 2064*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*cf^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*fl11*[dabc^2/n]
       - 1264/9*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca*nf
       + 2704/9*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca^2
       + 6532/9*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*ca
       + 2528/9*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*nf
       - 7960/3*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^3
       + 1024*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*fl11*[dabc^2/n]
       - 784*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf*ca^2
       + 3496*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf^2*ca
       - 3856*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf^3
       - 13696/15*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*fl11*[dabc^2/n]
       + 6080/27*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       - 14984/27*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca^2
       - 22916/27*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*ca
       - 12160/27*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*nf
       + 11752/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^3
       + 288*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*cf*ca^2
       - 1520/3*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*cf^2*ca
       - 416/3*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*cf^3
       + 1024/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*fl11*[dabc^2/n]
       + 32/9*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*ca*nf
       + 8224/9*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*ca^2
       - 38960/9*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf^2*ca
       - 64/9*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf^2*nf
       + 15008/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf^3
       + 640/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1,1),1 + N)*cf*ca^2
       - 3328/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1,1),1 + N)*cf^2*ca
       + 4096/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1,1),1 + N)*cf^3
       - 392/3*theta( - 3 + N)*den(1 + N)*S(R(-3,2),1 + N)*cf*ca^2
       + 808*theta( - 3 + N)*den(1 + N)*S(R(-3,2),1 + N)*cf^2*ca
       - 3280/3*theta( - 3 + N)*den(1 + N)*S(R(-3,2),1 + N)*cf^3
       + 2048*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*fl11*[dabc^2/n]*z3
       + 3200/3*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*fl11*[dabc^2/n]
       - 90688/405*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       - 640*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca^2*z3
       + 84956/81*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca^2
       + 2304*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*ca*z3
       - 3401962/2025*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*ca
       + 181376/405*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       - 2048*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^3*z3
       - 187964/225*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^3
       + 1552/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*cf*ca^2
       - 3520/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*cf^2*ca
       + 832/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*cf^3
       - 256*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*fl11*[dabc^2/n]
       + 224/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca*nf
       - 2768/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca^2
       + 7480/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*ca
       - 448/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*nf
       - 1296*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^3
       - 3200/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*cf*ca^2
       + 9424/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*cf^2*ca
       - 2016*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*cf^3
       + 20992/15*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*fl11*[dabc^2/n]
       - 512/27*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       - 26440/27*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca^2
       + 122252/27*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2*ca
       + 1024/27*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2*nf
       - 15416/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^3
       + 224*theta( - 3 + N)*den(1 + N)*S(R(-2,1,-2),1 + N)*cf*ca^2
       - 3344/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,-2),1 + N)*cf^2*ca
       + 4000/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,-2),1 + N)*cf^3
       + 64/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf*ca*nf
       - 1792/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf*ca^2
       + 8912/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf^2*ca
       - 128/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf^2*nf
       - 1184*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf^3
       + 96*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1,1),1 + N)*cf^2*ca
       - 192*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1,1),1 + N)*cf^3
       - 80/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,2),1 + N)*cf*ca^2
       - 112/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,2),1 + N)*cf^2*ca
       + 544/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,2),1 + N)*cf^3
       + 320/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf*ca^2
       - 2000/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf^2*ca
       + 2720/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf^3
       + 80/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2,1),1 + N)*cf*ca^2
       - 592/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2,1),1 + N)*cf^2*ca
       + 288*theta( - 3 + N)*den(1 + N)*S(R(-2,2,1),1 + N)*cf^3
       - 1024*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*fl11*[dabc^2/n]
       + 16/3*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf*ca^2
       + 32*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf^2*ca
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf^3
       + 2560/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*fl11*[dabc^2/n]*z3
       - 768/5*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*fl11*[dabc^2/n]
       + 512/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3
       - 208814/405*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       - 2768/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca^2*z3
       + 786547/405*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca^2
       + 2240/81*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       + 1048*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*ca*z3
       - 5746343/2700*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*ca
       - 848/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf*z3
       + 76157/270*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       + 2000/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^3*z3
       + 114403/100*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^3
       - 1696/3*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*cf*ca^2
       + 3544*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*cf^2*ca
       - 14480/3*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*cf^3
       + 1024/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*fl11*[dabc^2/n]
       + 1984/9*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca*nf
       - 2332/9*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca^2
       - 18556/9*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*ca
       - 3968/9*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*nf
       + 5160*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^3
       + 1632*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*cf*ca^2
       - 20576/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*cf^2*ca
       + 21568/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*cf^3
       + 1280/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*fl11*[dabc^2/n]
       - 2240/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       + 9592/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca^2
       - 74764/45*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*ca
       + 4480/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf
       - 14104/15*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^3
       - 1760/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*cf*ca^2
       + 1744*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*cf^2*ca
       - 3424/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*cf^3
       - 2048/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*fl11*[dabc^2/n]
       - 1472*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf*ca^2
       + 18880/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf^2*ca
       - 20096/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf^3
       - 1280/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf*ca^2
       + 5536/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf^2*ca
       - 1984*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf^3
       + 896/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,2),1 + N)*cf*ca^2
       - 4256/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,2),1 + N)*cf^2*ca
       + 4928/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,2),1 + N)*cf^3
       - 5548/27*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca^2*z3
       + 26084/27*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca^2
       + 272/27*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       + 496*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*ca*z3
       - 8812/45*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*ca
       - 484/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       - 256*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^3*z3
       + 5318/15*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^3
       + 1184*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*cf*ca^2
       - 6080*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*cf^2*ca
       + 7424*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*cf^3
       - 1280/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca*nf
       + 4328/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca^2
       + 728/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*ca
       + 2560/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*nf
       - 6256/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^3
       - 2240*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf*ca^2
       + 8544*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf^2*ca
       - 8128*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf^3
       - 176/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf
       + 484/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca^2
       + 16/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*nf^2
       + 1348*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*ca
       - 168*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       - 642*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^3
       + 864*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,-2),1 + N)*cf^2*ca
       - 1728*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,-2),1 + N)*cf^3
       + 880/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^2*ca
       - 160/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^2*nf
       + 672*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^3
       + 480*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1,1),1 + N)*cf^3
       + 96*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,2),1 + N)*cf^2*ca
       - 672*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,2),1 + N)*cf^3
       - 232/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*ca*nf
       + 1228/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*ca^2
       - 4016/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*ca
       + 896/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*nf
       - 840*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^3
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2,1),1 + N)*cf*ca^2
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2,1),1 + N)*cf^2*ca
       - 576*theta( - 3 + N)*den(1 + N)*S(R(1,1,2,1),1 + N)*cf^3
       - 1216/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cf*ca^2
       + 1984/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cf^2*ca
       + 720*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cf^3
       + 32/9*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       + 536/9*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca^2
       - 16/9*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*nf^2
       - 1660*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*ca
       + 632/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       + 2390/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^3
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,2,-2),1 + N)*cf*ca^2
       - 784*theta( - 3 + N)*den(1 + N)*S(R(1,2,-2),1 + N)*cf^2*ca
       + 1696*theta( - 3 + N)*den(1 + N)*S(R(1,2,-2),1 + N)*cf^3
       + 160/9*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca*nf
       - 868/9*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca^2
       - 572/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*ca
       + 80/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*nf
       - 2056/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^3
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1,1),1 + N)*cf*ca^2
       - 112/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1,1),1 + N)*cf^2*ca
       - 528*theta( - 3 + N)*den(1 + N)*S(R(1,2,1,1),1 + N)*cf^3
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,2,2),1 + N)*cf*ca^2
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,2,2),1 + N)*cf^2*ca
       + 672*theta( - 3 + N)*den(1 + N)*S(R(1,2,2),1 + N)*cf^3
       - 1792/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*fl11*[dabc^2/n]
       + 8/9*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca*nf
       - 2672/9*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca^2
       + 14420/9*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*ca
       - 728/9*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*nf
       - 632*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^3
       + 1072/3*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cf*ca^2
       - 928/3*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cf^3
       + 1312/3*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*cf*ca^2
       - 1768*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*cf^2*ca
       + 4064/3*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*cf^3
       + 5284/27*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca^2*z3
       - 22634/27*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca^2
       - 272/27*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf^2
       + 112*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*ca*z3
       - 120892/405*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*ca
       + 6464/81*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       - 320*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^3*z3
       + 1222/15*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^3
       - 672*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*cf*ca^2
       + 11392/3*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*cf^2*ca
       - 14720/3*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*cf^3
       + 1312/9*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca*nf
       - 5848/9*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca^2
       + 6248/9*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*ca
       - 2624/9*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*nf
       + 3632/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^3
       + 1296*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*cf*ca^2
       - 5184*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*cf^2*ca
       + 5184*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*cf^3
       + 320/9*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca*nf
       - 1516/9*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca^2
       - 16/9*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*nf^2
       - 12616/9*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*ca
       + 1672/9*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf
       + 754*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^3
       - 16*theta( - 3 + N)*den(1 + N)*S(R(2,1,-2),1 + N)*cf*ca^2
       - 832*theta( - 3 + N)*den(1 + N)*S(R(2,1,-2),1 + N)*cf^2*ca
       + 1728*theta( - 3 + N)*den(1 + N)*S(R(2,1,-2),1 + N)*cf^3
       + 8*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf*ca*nf
       - 40*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf*ca^2
       - 3508/9*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^2*ca
       + 544/9*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^2*nf
       - 1904/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^3
       - 48*theta( - 3 + N)*den(1 + N)*S(R(2,1,1,1),1 + N)*cf^2*ca
       - 528*theta( - 3 + N)*den(1 + N)*S(R(2,1,1,1),1 + N)*cf^3
       - 16/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,2),1 + N)*cf*ca^2
       - 16*theta( - 3 + N)*den(1 + N)*S(R(2,1,2),1 + N)*cf^2*ca
       + 1984/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,2),1 + N)*cf^3
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf*ca*nf
       - 328/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf*ca^2
       + 5164/9*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^2*ca
       - 976/9*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^2*nf
       + 1952/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^3
       + 16/3*theta( - 3 + N)*den(1 + N)*S(R(2,2,1),1 + N)*cf*ca^2
       + 176/3*theta( - 3 + N)*den(1 + N)*S(R(2,2,1),1 + N)*cf^2*ca
       + 576*theta( - 3 + N)*den(1 + N)*S(R(2,2,1),1 + N)*cf^3
       + 240*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cf*ca^2
       - 1664/3*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cf^2*ca
       - 1136/3*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cf^3
       - 128/5*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*fl11*[dabc^2/n]
       - 1184/9*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       + 31532/45*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca^2
       + 16/9*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*nf^2
       - 60284/135*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*ca
       + 280/27*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       + 8654/15*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^3
       - 544/3*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*cf*ca^2
       + 1200*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*cf^2*ca
       - 5024/3*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*cf^3
       + 1792/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*fl11*[dabc^2/n]
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca*nf
       + 1744/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca^2
       - 7268/9*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*ca
       + 920/9*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*nf
       + 2576/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^3
       + 320/3*theta( - 3 + N)*den(1 + N)*S(R(3,1,1),1 + N)*cf*ca^2
       + 16*theta( - 3 + N)*den(1 + N)*S(R(3,1,1),1 + N)*cf^2*ca
       + 1216/3*theta( - 3 + N)*den(1 + N)*S(R(3,1,1),1 + N)*cf^3
       - 208/3*theta( - 3 + N)*den(1 + N)*S(R(3,2),1 + N)*cf*ca^2
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(3,2),1 + N)*cf^2*ca
       - 1168/3*theta( - 3 + N)*den(1 + N)*S(R(3,2),1 + N)*cf^3
       + 128*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*fl11*[dabc^2/n]
       + 848/9*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca*nf
       - 1280/9*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca^2
       - 7252/9*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*ca
       - 1016/9*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*nf
       + 2752/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^3
       + 184*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cf*ca^2
       - 4624/3*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cf^2*ca
       + 1488*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cf^3
       - 944/3*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*cf*ca^2
       + 4168/3*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*cf^2*ca
       - 1072*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*cf^3
       + 7296/5*theta( - 3 + N)*den(2 + N)*fl11*[dabc^2/n]*z3
       + 1152/5*theta( - 3 + N)*den(2 + N)*fl11*[dabc^2/n]
       - 160*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       + 1752/25*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       + 688/5*theta( - 3 + N)*den(2 + N)*cf*ca^2*z3
       - 13216/25*theta( - 3 + N)*den(2 + N)*cf*ca^2
       + 1568*theta( - 3 + N)*den(2 + N)*cf^2*ca*z3
       + 31844/25*theta( - 3 + N)*den(2 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den(2 + N)*cf^2*nf*z3
       - 3504/25*theta( - 3 + N)*den(2 + N)*cf^2*nf
       - 1536/5*theta( - 3 + N)*den(2 + N)*cf^3*z3
       - 10824/25*theta( - 3 + N)*den(2 + N)*cf^3
       - 1536*theta( - 3 + N)*den(2 + N)^2*fl11*[dabc^2/n]*z3
       - 4992/5*theta( - 3 + N)*den(2 + N)^2*fl11*[dabc^2/n]
       + 64*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf*z3
       + 168/25*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       + 752*theta( - 3 + N)*den(2 + N)^2*cf*ca^2*z3
       + 11976/25*theta( - 3 + N)*den(2 + N)^2*cf*ca^2
       - 2688*theta( - 3 + N)*den(2 + N)^2*cf^2*ca*z3
       - 45508/25*theta( - 3 + N)*den(2 + N)^2*cf^2*ca
       + 2464/25*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       + 1600*theta( - 3 + N)*den(2 + N)^2*cf^3*z3
       + 22872/25*theta( - 3 + N)*den(2 + N)^2*cf^3
       + 768*theta( - 3 + N)*den(2 + N)^3*fl11*[dabc^2/n]
       + 48/5*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       - 2128/5*theta( - 3 + N)*den(2 + N)^3*cf*ca^2
       + 34744/25*theta( - 3 + N)*den(2 + N)^3*cf^2*ca
       - 576/5*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       - 11088/25*theta( - 3 + N)*den(2 + N)^3*cf^3
       + 864/5*theta( - 3 + N)*den(2 + N)^4*cf^2*ca
       - 1728/5*theta( - 3 + N)*den(2 + N)^4*cf^3
       - 768*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*fl11*[dabc^2/n]
       + 32*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca*nf
       + 376*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca^2
       - 1344*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^2*ca
       + 800*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^3
       - 2688/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*fl11*[dabc^2/n]
       + 16*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       - 1876/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca^2
       + 9264/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*ca
       - 160*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf
       - 6096/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^3
       + 1152*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*fl11*[dabc^2/n]
       - 64*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       + 2248/5*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca^2
       - 8192/5*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*nf
       + 7392/5*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^3
       - 768*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*fl11*[dabc^2/n]
       + 384/5*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       - 248/5*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca^2
       - 12224/25*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*ca
       - 208/5*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       + 9168/25*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^3
       + 288/5*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*ca
       - 576/5*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^3
       - 1168/5*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*ca
       + 32*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       + 576/5*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^3
       + 768*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*fl11*[dabc^2/n]
       - 32*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf
       - 376*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca^2
       + 1344*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^2*ca
       - 800*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^3
       + 1536/5*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*fl11*[dabc^2/n]
       + 192*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca^2
       - 864*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^2*ca
       + 960*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^3
       - 768*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*fl11*[dabc^2/n]
       - 96/5*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       - 92/5*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca^2
       + 9416/25*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*ca
       + 192/5*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf
       - 16992/25*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^3
       + 2688/5*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*fl11*[dabc^2/n]
       - 64*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       + 104*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca^2
       - 256*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^3
       + 1536*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*fl11*[dabc^2/n]*z3
       + 768*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*fl11*[dabc^2/n]
       - 64*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z3
       - 384/5*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       - 752*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca^2*z3
       + 248/5*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca^2
       + 2688*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*ca*z3
       + 13664/25*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*ca
       + 208/5*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       - 1600*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^3*z3
       - 12048/25*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^3
       - 1152*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*fl11*[dabc^2/n]
       + 64*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       - 488*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca^2
       + 8768/5*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*ca
       - 128*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf
       - 7776/5*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^3
       - 288/5*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*ca
       + 576/5*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^3
       + 176*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*ca
       - 32*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       - 768*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*fl11*[dabc^2/n]
       + 32*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca*nf
       + 376*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca^2
       - 1344*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^2*ca
       + 800*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^3
       - 48*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       + 264*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca^2
       - 1912/5*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*ca
       + 80*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       - 576/5*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^3
       - 176*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*ca
       + 32*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*nf
       - 1536/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*fl11*[dabc^2/n]
       + 48*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
       + 396/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca^2
       - 4224/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*ca
       + 3696/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^3
       + 768*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*fl11*[dabc^2/n]
       - 32*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca*nf
       - 376*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca^2
       + 1344*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^2*ca
       - 800*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^3
       + 1152/5*theta( - 3 + N)*den(3 + N)*cf*ca*nf*z3
       - 6336/5*theta( - 3 + N)*den(3 + N)*cf*ca^2*z3
       + 10608/5*theta( - 3 + N)*den(3 + N)*cf^2*ca*z3
       - 1824/5*theta( - 3 + N)*den(3 + N)*cf^2*nf*z3
       - 1152/5*theta( - 3 + N)*den(3 + N)*cf^3*z3
       + 1536/5*theta( - 3 + N)*den(3 + N)^2*fl11*[dabc^2/n]*z3
       - 96*theta( - 3 + N)*den(3 + N)^2*cf*ca*nf*z3
       - 1752/5*theta( - 3 + N)*den(3 + N)^2*cf*ca^2*z3
       + 2208*theta( - 3 + N)*den(3 + N)^2*cf^2*ca*z3
       - 8736/5*theta( - 3 + N)*den(3 + N)^2*cf^3*z3
       + 4992/5*theta( - 3 + N)*den(3 + N)^3*fl11*[dabc^2/n]
       + 1272/25*theta( - 3 + N)*den(3 + N)^3*cf*ca*nf
       - 7476/25*theta( - 3 + N)*den(3 + N)^3*cf*ca^2
       + 10908/25*theta( - 3 + N)*den(3 + N)^3*cf^2*ca
       - 2544/25*theta( - 3 + N)*den(3 + N)^3*cf^2*nf
       + 8088/25*theta( - 3 + N)*den(3 + N)^3*cf^3
       - 768*theta( - 3 + N)*den(3 + N)^4*fl11*[dabc^2/n]
       - 288/5*theta( - 3 + N)*den(3 + N)^4*cf*ca*nf
       + 772/5*theta( - 3 + N)*den(3 + N)^4*cf*ca^2
       + 3656/25*theta( - 3 + N)*den(3 + N)^4*cf^2*ca
       + 576/5*theta( - 3 + N)*den(3 + N)^4*cf^2*nf
       - 22752/25*theta( - 3 + N)*den(3 + N)^4*cf^3
       + 192/5*theta( - 3 + N)*den(3 + N)^5*cf*ca^2
       - 288*theta( - 3 + N)*den(3 + N)^5*cf^2*ca
       + 2112/5*theta( - 3 + N)*den(3 + N)^5*cf^3
       - 48*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf*ca*nf
       - 1356/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf*ca^2
       + 8544/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf^2*ca
       - 8496/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf^3
       + 192/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf*ca^2
       - 864/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf^2*ca
       + 192*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf^3
       + 768*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*fl11*[dabc^2/n]
       + 336/5*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*ca*nf
       - 1036/5*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*ca^2
       - 1296/25*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^2*ca
       - 592/5*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^2*nf
       + 18912/25*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^3
       - 288/5*theta( - 3 + N)*den(3 + N)^3*S(R(1,1),3 + N)*cf^2*ca
       + 576/5*theta( - 3 + N)*den(3 + N)^3*S(R(1,1),3 + N)*cf^3
       + 288/5*theta( - 3 + N)*den(3 + N)^3*S(R(2),3 + N)*cf^2*ca
       - 576/5*theta( - 3 + N)*den(3 + N)^3*S(R(2),3 + N)*cf^3
       + 1536/5*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*fl11*[dabc^2/n]
       + 192*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf*ca^2
       - 864*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf^2*ca
       + 960*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf^3
       - 768*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*fl11*[dabc^2/n]
       - 96/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*ca*nf
       - 284/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*ca^2
       + 12296/25*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^2*ca
       + 192/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^2*nf
       - 18912/25*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^3
       - 3072/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*fl11*[dabc^2/n]
       - 384*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf*ca^2
       + 1440*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf^2*ca
       - 1344*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf^3
       + 288/5*theta( - 3 + N)*den(3 + N)^2*S(R(1,-2),3 + N)*cf^2*ca
       - 576/5*theta( - 3 + N)*den(3 + N)^2*S(R(1,-2),3 + N)*cf^3
       - 48*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf*ca*nf
       + 264*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf*ca^2
       - 440*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf^2*ca
       + 80*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf^2*nf
       - 1536/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*fl11*[dabc^2/n]
       + 48*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf*ca*nf
       + 396/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf*ca^2
       - 4224/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf^2*ca
       + 3696/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf^3
       + 96/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf*ca^2
       - 1152/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf^2*ca
       + 384*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf^3
       - 768*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*fl11*[dabc^2/n]
       - 288/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*ca*nf
       + 772/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*ca^2
       + 3656/25*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^2*ca
       + 576/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^2*nf
       - 22752/25*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^3
       - 1536/5*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*fl11*[dabc^2/n]
       - 192*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf*ca^2
       + 864*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf^2*ca
       - 960*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf^3
       + 4992/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*fl11*[dabc^2/n]
       + 1272/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca*nf
       - 7476/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca^2
       + 10908/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2*ca
       - 2544/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2*nf
       + 8088/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^3
       + 192/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf*ca^2
       - 576/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf^2*ca
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf^3
       + 768*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*fl11*[dabc^2/n]
       + 96/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*ca*nf
       + 284/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*ca^2
       - 12296/25*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^2*ca
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^2*nf
       + 18912/25*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^3
       - 288/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1,1),3 + N)*cf^2*ca
       + 576/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1,1),3 + N)*cf^3
       + 288/5*theta( - 3 + N)*den(3 + N)*S(R(-2,2),3 + N)*cf^2*ca
       - 576/5*theta( - 3 + N)*den(3 + N)*S(R(-2,2),3 + N)*cf^3
       - 1536/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*fl11*[dabc^2/n]*z3
       + 96*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf*ca*nf*z3
       + 1752/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf*ca^2*z3
       - 2208*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf^2*ca*z3
       + 8736/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf^3*z3
       - 1536/5*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*fl11*[dabc^2/n]
       - 192*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf*ca^2
       + 864*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf^2*ca
       - 960*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf^3
       + 768*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*fl11*[dabc^2/n]
       + 96/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*ca*nf
       + 284/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*ca^2
       - 12296/25*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^2*ca
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^2*nf
       + 18912/25*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^3
       + 3072/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*fl11*[dabc^2/n]
       + 384*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf*ca^2
       - 1440*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf^2*ca
       + 1344*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf^3
       - 288/5*theta( - 3 + N)*den(3 + N)*S(R(1,1,-2),3 + N)*cf^2*ca
       + 576/5*theta( - 3 + N)*den(3 + N)*S(R(1,1,-2),3 + N)*cf^3
       + 48*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf*ca*nf
       - 264*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf*ca^2
       + 440*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf^2*ca
       - 80*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf^2*nf
       + 1536/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*fl11*[dabc^2/n]
       - 48*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf*ca*nf
       - 396/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf*ca^2
       + 4224/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf^2*ca
       - 3696/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf^3
       + 288/5*theta( - 3 + N)*den(3 + N)*S(R(2,-2),3 + N)*cf^2*ca
       - 576/5*theta( - 3 + N)*den(3 + N)*S(R(2,-2),3 + N)*cf^3
       - 48*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf*ca*nf
       + 264*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf*ca^2
       - 440*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf^2*ca
       + 80*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf^2*nf
       - 1536/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*fl11*[dabc^2/n]
       + 48*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf*ca*nf
       + 396/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf*ca^2
       - 4224/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf^2*ca
       + 3696/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf^3
       - 96/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf*ca^2
       + 288/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf^2*ca
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf^3
       + 6016/15*theta( - 3 + N)*den(N)*fl11*[dabc^2/n]*z3
       - 2560*theta( - 3 + N)*den(N)*fl11*[dabc^2/n]*z5
       - 192/5*theta( - 3 + N)*den(N)*fl11*[dabc^2/n]
       - 6844/27*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       + 8*theta( - 3 + N)*den(N)*cf*ca*nf*z4
       + 5608067/18225*theta( - 3 + N)*den(N)*cf*ca*nf
       + 214852/135*theta( - 3 + N)*den(N)*cf*ca^2*z3
       - 24*theta( - 3 + N)*den(N)*cf*ca^2*z4
       + 160*theta( - 3 + N)*den(N)*cf*ca^2*z5
       - 43792907/36450*theta( - 3 + N)*den(N)*cf*ca^2
       - 16/27*theta( - 3 + N)*den(N)*cf*nf^2*z3
       - 11170/729*theta( - 3 + N)*den(N)*cf*nf^2
       - 8164/3*theta( - 3 + N)*den(N)*cf^2*ca*z3
       + 72*theta( - 3 + N)*den(N)*cf^2*ca*z4
       - 1600*theta( - 3 + N)*den(N)*cf^2*ca*z5
       + 762013/3240*theta( - 3 + N)*den(N)*cf^2*ca
       + 3904/9*theta( - 3 + N)*den(N)*cf^2*nf*z3
       - 8*theta( - 3 + N)*den(N)*cf^2*nf*z4
       - 41929/8100*theta( - 3 + N)*den(N)*cf^2*nf
       - 496/15*theta( - 3 + N)*den(N)*cf^3*z3
       - 48*theta( - 3 + N)*den(N)*cf^3*z4
       + 2080*theta( - 3 + N)*den(N)*cf^3*z5
       + 468737/1800*theta( - 3 + N)*den(N)*cf^3
       + 128/15*theta( - 3 + N)*den(N)^2*fl11*[dabc^2/n]
       + 368/3*theta( - 3 + N)*den(N)^2*cf*ca*nf*z3
       - 178148/675*theta( - 3 + N)*den(N)^2*cf*ca*nf
       - 1864/3*theta( - 3 + N)*den(N)^2*cf*ca^2*z3
       + 24*theta( - 3 + N)*den(N)^2*cf*ca^2*z4
       + 1974182/2025*theta( - 3 + N)*den(N)^2*cf*ca^2
       + 1204/81*theta( - 3 + N)*den(N)^2*cf*nf^2
       + 696*theta( - 3 + N)*den(N)^2*cf^2*ca*z3
       - 72*theta( - 3 + N)*den(N)^2*cf^2*ca*z4
       - 2721721/8100*theta( - 3 + N)*den(N)^2*cf^2*ca
       - 640/3*theta( - 3 + N)*den(N)^2*cf^2*nf*z3
       + 79151/4050*theta( - 3 + N)*den(N)^2*cf^2*nf
       + 648*theta( - 3 + N)*den(N)^2*cf^3*z3
       + 48*theta( - 3 + N)*den(N)^2*cf^3*z4
       - 24413/180*theta( - 3 + N)*den(N)^2*cf^3
       + 128/3*theta( - 3 + N)*den(N)^3*fl11*[dabc^2/n]
       + 72176/405*theta( - 3 + N)*den(N)^3*cf*ca*nf
       - 144*theta( - 3 + N)*den(N)^3*cf*ca^2*z3
       - 240196/405*theta( - 3 + N)*den(N)^3*cf*ca^2
       - 992/81*theta( - 3 + N)*den(N)^3*cf*nf^2
       + 696*theta( - 3 + N)*den(N)^3*cf^2*ca*z3
       + 616223/2025*theta( - 3 + N)*den(N)^3*cf^2*ca
       - 15742/405*theta( - 3 + N)*den(N)^3*cf^2*nf
       - 2096/3*theta( - 3 + N)*den(N)^3*cf^3*z3
       - 6673/75*theta( - 3 + N)*den(N)^3*cf^3
       - 2024/27*theta( - 3 + N)*den(N)^4*cf*ca*nf
       + 5566/27*theta( - 3 + N)*den(N)^4*cf*ca^2
       + 184/27*theta( - 3 + N)*den(N)^4*cf*nf^2
       + 4607/45*theta( - 3 + N)*den(N)^4*cf^2*ca
       - 10/9*theta( - 3 + N)*den(N)^4*cf^2*nf
       - 246/5*theta( - 3 + N)*den(N)^4*cf^3
       - 2002/9*theta( - 3 + N)*den(N)^5*cf^2*ca
       + 364/9*theta( - 3 + N)*den(N)^5*cf^2*nf
       + 134*theta( - 3 + N)*den(N)^5*cf^3
       + 60*theta( - 3 + N)*den(N)^6*cf^3
       - 120*theta( - 3 + N)*den(N)^5*S(R(1),N)*cf*ca^2
       + 384*theta( - 3 + N)*den(N)^5*S(R(1),N)*cf^2*ca
       - 524*theta( - 3 + N)*den(N)^5*S(R(1),N)*cf^3
       - 88/3*theta( - 3 + N)*den(N)^4*S(R(-2),N)*cf*ca^2
       + 336*theta( - 3 + N)*den(N)^4*S(R(-2),N)*cf^2*ca
       - 1664/3*theta( - 3 + N)*den(N)^4*S(R(-2),N)*cf^3
       - 16*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*ca*nf
       + 168*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*ca^2
       - 530/9*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^2*ca
       - 532/9*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^2*nf
       + 598/3*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^3
       + 100*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*cf*ca^2
       - 320*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*cf^2*ca
       + 2072/3*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*cf^3
       - 60*theta( - 3 + N)*den(N)^4*S(R(2),N)*cf*ca^2
       + 192*theta( - 3 + N)*den(N)^4*S(R(2),N)*cf^2*ca
       - 1376/3*theta( - 3 + N)*den(N)^4*S(R(2),N)*cf^3
       - 544/3*theta( - 3 + N)*den(N)^3*S(R(-3),N)*cf*ca^2
       + 4352/3*theta( - 3 + N)*den(N)^3*S(R(-3),N)*cf^2*ca
       - 2176*theta( - 3 + N)*den(N)^3*S(R(-3),N)*cf^3
       + 1072/9*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca*nf
       - 4360/9*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca^2
       + 7280/9*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*ca
       - 2144/9*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*nf
       + 320*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^3
       + 520/3*theta( - 3 + N)*den(N)^3*S(R(-2,1),N)*cf*ca^2
       - 3680/3*theta( - 3 + N)*den(N)^3*S(R(-2,1),N)*cf^2*ca
       + 1760*theta( - 3 + N)*den(N)^3*S(R(-2,1),N)*cf^3
       + 512/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*fl11*[dabc^2/n]
       + 664/9*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       - 15008/45*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca^2
       - 16/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*nf^2
       - 3043/45*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*ca
       + 482/9*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       - 1212/5*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^3
       + 200*theta( - 3 + N)*den(N)^3*S(R(1,-2),N)*cf*ca^2
       - 4096/3*theta( - 3 + N)*den(N)^3*S(R(1,-2),N)*cf^2*ca
       + 5792/3*theta( - 3 + N)*den(N)^3*S(R(1,-2),N)*cf^3
       + 40/3*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*ca*nf
       - 460/3*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*ca^2
       + 8*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^2*ca
       + 64*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^2*nf
       - 1016/3*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^3
       - 496*theta( - 3 + N)*den(N)^3*S(R(1,1,1),N)*cf^3
       - 40/3*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*cf*ca^2
       + 24*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*cf^2*ca
       + 1360/3*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*cf^3
       - 8*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf*ca*nf
       + 92*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf*ca^2
       + 1400/9*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf^2*ca
       - 608/9*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf^2*nf
       + 108*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf^3
       + 40/3*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*cf*ca^2
       - 24*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*cf^2*ca
       + 480*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*cf^3
       + 92/3*theta( - 3 + N)*den(N)^3*S(R(3),N)*cf*ca^2
       - 424/3*theta( - 3 + N)*den(N)^3*S(R(3),N)*cf^2*ca
       - 544/3*theta( - 3 + N)*den(N)^3*S(R(3),N)*cf^3
       - 304*theta( - 3 + N)*den(N)^2*S(R(-4),N)*cf*ca^2
       + 1816*theta( - 3 + N)*den(N)^2*S(R(-4),N)*cf^2*ca
       - 2416*theta( - 3 + N)*den(N)^2*S(R(-4),N)*cf^3
       + 1264/9*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca*nf
       - 3400/9*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca^2
       - 4192/9*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*ca
       - 2528/9*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*nf
       + 7328/3*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^3
       + 2236/3*theta( - 3 + N)*den(N)^2*S(R(-3,1),N)*cf*ca^2
       - 10328/3*theta( - 3 + N)*den(N)^2*S(R(-3,1),N)*cf^2*ca
       + 3904*theta( - 3 + N)*den(N)^2*S(R(-3,1),N)*cf^3
       + 256*theta( - 3 + N)*den(N)^2*S(R(-2),N)*fl11*[dabc^2/n]
       - 6032/27*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       + 168772/135*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca^2
       - 336608/135*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*ca
       + 12064/27*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       - 208/15*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^3
       - 848/3*theta( - 3 + N)*den(N)^2*S(R(-2,-2),N)*cf*ca^2
       + 2384/3*theta( - 3 + N)*den(N)^2*S(R(-2,-2),N)*cf^2*ca
       - 1376/3*theta( - 3 + N)*den(N)^2*S(R(-2,-2),N)*cf^3
       - 320/9*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf*ca*nf
       - 1168/9*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf*ca^2
       + 12416/9*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf^2*ca
       + 640/9*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf^2*nf
       - 2240*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf^3
       - 160*theta( - 3 + N)*den(N)^2*S(R(-2,1,1),N)*cf*ca^2
       + 2560/3*theta( - 3 + N)*den(N)^2*S(R(-2,1,1),N)*cf^2*ca
       - 3200/3*theta( - 3 + N)*den(N)^2*S(R(-2,1,1),N)*cf^3
       + 344/3*theta( - 3 + N)*den(N)^2*S(R(-2,2),N)*cf*ca^2
       - 2000/3*theta( - 3 + N)*den(N)^2*S(R(-2,2),N)*cf^2*ca
       + 2624/3*theta( - 3 + N)*den(N)^2*S(R(-2,2),N)*cf^3
       + 1024*theta( - 3 + N)*den(N)^2*S(R(1),N)*fl11*[dabc^2/n]*z3
       + 128/15*theta( - 3 + N)*den(N)^2*S(R(1),N)*fl11*[dabc^2/n]
       - 22924/135*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       - 176*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca^2*z3
       + 77462/135*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca^2
       + 232/27*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf^2
       + 216*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*ca*z3
       + 44762/2025*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*ca
       + 3224/405*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       + 96*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^3*z3
       + 16073/75*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^3
       + 1988/3*theta( - 3 + N)*den(N)^2*S(R(1,-3),N)*cf*ca^2
       - 3384*theta( - 3 + N)*den(N)^2*S(R(1,-3),N)*cf^2*ca
       + 12352/3*theta( - 3 + N)*den(N)^2*S(R(1,-3),N)*cf^3
       - 544/9*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca*nf
       - 320/9*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca^2
       + 11056/9*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*ca
       + 1088/9*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*nf
       - 6944/3*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^3
       - 1112*theta( - 3 + N)*den(N)^2*S(R(1,-2,1),N)*cf*ca^2
       + 4496*theta( - 3 + N)*den(N)^2*S(R(1,-2,1),N)*cf^2*ca
       - 4544*theta( - 3 + N)*den(N)^2*S(R(1,-2,1),N)*cf^3
       - 472/9*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       + 2648/9*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca^2
       + 32/9*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf^2
       + 9124/45*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*ca
       - 632/9*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       + 1034/15*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^3
       - 272/3*theta( - 3 + N)*den(N)^2*S(R(1,1,-2),N)*cf*ca^2
       + 864*theta( - 3 + N)*den(N)^2*S(R(1,1,-2),N)*cf^2*ca
       - 4096/3*theta( - 3 + N)*den(N)^2*S(R(1,1,-2),N)*cf^3
       + 3212/9*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^2*ca
       - 584/9*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^2*nf
       + 144*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^3
       + 480*theta( - 3 + N)*den(N)^2*S(R(1,1,1,1),N)*cf^3
       - 8*theta( - 3 + N)*den(N)^2*S(R(1,1,2),N)*cf*ca^2
       + 248/3*theta( - 3 + N)*den(N)^2*S(R(1,1,2),N)*cf^2*ca
       - 1808/3*theta( - 3 + N)*den(N)^2*S(R(1,1,2),N)*cf^3
       - 80/9*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*ca*nf
       + 392/9*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*ca^2
       - 1360/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^2*ca
       + 248/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^2*nf
       - 176/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^3
       + 32/3*theta( - 3 + N)*den(N)^2*S(R(1,2,1),N)*cf*ca^2
       - 48*theta( - 3 + N)*den(N)^2*S(R(1,2,1),N)*cf^2*ca
       - 1472/3*theta( - 3 + N)*den(N)^2*S(R(1,2,1),N)*cf^3
       - 512*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*fl11*[dabc^2/n]
       - 428/3*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*cf*ca^2
       + 336*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*cf^2*ca
       + 264*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*cf^3
       + 424/9*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca*nf
       - 1976/9*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca^2
       - 32/9*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*nf^2
       - 46232/135*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*ca
       + 1912/27*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       + 1286/15*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^3
       + 56*theta( - 3 + N)*den(N)^2*S(R(2,-2),N)*cf*ca^2
       - 640*theta( - 3 + N)*den(N)^2*S(R(2,-2),N)*cf^2*ca
       + 1056*theta( - 3 + N)*den(N)^2*S(R(2,-2),N)*cf^3
       + 80/9*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf*ca*nf
       - 392/9*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf*ca^2
       - 2960/9*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf^2*ca
       + 536/9*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf^2*nf
       - 176/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf^3
       - 8/3*theta( - 3 + N)*den(N)^2*S(R(2,1,1),N)*cf*ca^2
       - 104/3*theta( - 3 + N)*den(N)^2*S(R(2,1,1),N)*cf^2*ca
       - 1472/3*theta( - 3 + N)*den(N)^2*S(R(2,1,1),N)*cf^3
       + 4/3*theta( - 3 + N)*den(N)^2*S(R(2,2),N)*cf*ca^2
       - 8/3*theta( - 3 + N)*den(N)^2*S(R(2,2),N)*cf^2*ca
       + 1408/3*theta( - 3 + N)*den(N)^2*S(R(2,2),N)*cf^3
       - 104/9*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*ca*nf
       + 236/9*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*ca^2
       + 3268/9*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^2*ca
       - 400/9*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^2*nf
       - 316/3*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^3
       + 512*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*fl11*[dabc^2/n]
       + 68*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*cf*ca^2
       + 120*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*cf^2*ca
       + 376/3*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*cf^3
       + 232*theta( - 3 + N)*den(N)^2*S(R(4),N)*cf*ca^2
       - 880*theta( - 3 + N)*den(N)^2*S(R(4),N)*cf^2*ca
       + 504*theta( - 3 + N)*den(N)^2*S(R(4),N)*cf^3
       - 560/3*theta( - 3 + N)*den(N)*S(R(-5),N)*cf*ca^2
       + 3256/3*theta( - 3 + N)*den(N)*S(R(-5),N)*cf^2*ca
       - 1424*theta( - 3 + N)*den(N)*S(R(-5),N)*cf^3
       + 688/9*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*ca*nf
       - 376/9*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*ca^2
       - 11752/9*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^2*ca
       - 1376/9*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^2*nf
       + 8336/3*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^3
       - 512*theta( - 3 + N)*den(N)*S(R(-4,1),N)*fl11*[dabc^2/n]
       + 464*theta( - 3 + N)*den(N)*S(R(-4,1),N)*cf*ca^2
       - 2152*theta( - 3 + N)*den(N)*S(R(-4,1),N)*cf^2*ca
       + 2448*theta( - 3 + N)*den(N)*S(R(-4,1),N)*cf^3
       + 6016/15*theta( - 3 + N)*den(N)*S(R(-3),N)*fl11*[dabc^2/n]
       - 6272/27*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       + 17996/27*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca^2
       + 14624/27*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*ca
       + 12544/27*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*nf
       - 11248/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^3
       - 160*theta( - 3 + N)*den(N)*S(R(-3,-2),N)*cf*ca^2
       + 560/3*theta( - 3 + N)*den(N)*S(R(-3,-2),N)*cf^2*ca
       + 800/3*theta( - 3 + N)*den(N)*S(R(-3,-2),N)*cf^3
       - 32/9*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*ca*nf
       - 8608/9*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*ca^2
       + 40040/9*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf^2*ca
       + 64/9*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf^2*nf
       - 5072*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf^3
       - 640/3*theta( - 3 + N)*den(N)*S(R(-3,1,1),N)*cf*ca^2
       + 3136/3*theta( - 3 + N)*den(N)*S(R(-3,1,1),N)*cf^2*ca
       - 3712/3*theta( - 3 + N)*den(N)*S(R(-3,1,1),N)*cf^3
       + 392/3*theta( - 3 + N)*den(N)*S(R(-3,2),N)*cf*ca^2
       - 744*theta( - 3 + N)*den(N)*S(R(-3,2),N)*cf^2*ca
       + 2896/3*theta( - 3 + N)*den(N)*S(R(-3,2),N)*cf^3
       - 1024*theta( - 3 + N)*den(N)*S(R(-2),N)*fl11*[dabc^2/n]*z3
       - 1280/3*theta( - 3 + N)*den(N)*S(R(-2),N)*fl11*[dabc^2/n]
       + 105808/405*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca^2*z3
       - 118940/81*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca^2
       - 960*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*ca*z3
       + 5637202/2025*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*ca
       - 211616/405*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf
       + 896*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^3*z3
       + 22948/75*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^3
       - 784/3*theta( - 3 + N)*den(N)*S(R(-2,-3),N)*cf*ca^2
       + 1408/3*theta( - 3 + N)*den(N)*S(R(-2,-3),N)*cf^2*ca
       + 320/3*theta( - 3 + N)*den(N)*S(R(-2,-3),N)*cf^3
       - 32*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf*ca*nf
       + 544*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf*ca^2
       - 1616*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^2*ca
       + 64*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^2*nf
       + 1056*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^3
       + 1664/3*theta( - 3 + N)*den(N)*S(R(-2,-2,1),N)*cf*ca^2
       - 4816/3*theta( - 3 + N)*den(N)*S(R(-2,-2,1),N)*cf^2*ca
       + 992*theta( - 3 + N)*den(N)*S(R(-2,-2,1),N)*cf^3
       - 10112/15*theta( - 3 + N)*den(N)*S(R(-2,1),N)*fl11*[dabc^2/n]
       + 1664/27*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       + 10120/27*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca^2
       - 71324/27*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*ca
       - 3328/27*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*nf
       + 3784*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^3
       - 224*theta( - 3 + N)*den(N)*S(R(-2,1,-2),N)*cf*ca^2
       + 2960/3*theta( - 3 + N)*den(N)*S(R(-2,1,-2),N)*cf^2*ca
       - 3232/3*theta( - 3 + N)*den(N)*S(R(-2,1,-2),N)*cf^3
       - 64/9*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf*ca*nf
       + 1792/9*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf*ca^2
       - 9488/9*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf^2*ca
       + 128/9*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf^2*nf
       + 1312*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf^3
       - 96*theta( - 3 + N)*den(N)*S(R(-2,1,1,1),N)*cf^2*ca
       + 192*theta( - 3 + N)*den(N)*S(R(-2,1,1,1),N)*cf^3
       + 80/3*theta( - 3 + N)*den(N)*S(R(-2,1,2),N)*cf*ca^2
       + 112/3*theta( - 3 + N)*den(N)*S(R(-2,1,2),N)*cf^2*ca
       - 544/3*theta( - 3 + N)*den(N)*S(R(-2,1,2),N)*cf^3
       - 320/3*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf*ca^2
       + 2192/3*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf^2*ca
       - 3104/3*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf^3
       - 80/3*theta( - 3 + N)*den(N)*S(R(-2,2,1),N)*cf*ca^2
       + 592/3*theta( - 3 + N)*den(N)*S(R(-2,2,1),N)*cf^2*ca
       - 288*theta( - 3 + N)*den(N)*S(R(-2,2,1),N)*cf^3
       + 512*theta( - 3 + N)*den(N)*S(R(-2,3),N)*fl11*[dabc^2/n]
       + 176/3*theta( - 3 + N)*den(N)*S(R(-2,3),N)*cf*ca^2
       - 288*theta( - 3 + N)*den(N)*S(R(-2,3),N)*cf^2*ca
       + 1024/3*theta( - 3 + N)*den(N)*S(R(-2,3),N)*cf^3
       - 2048*theta( - 3 + N)*den(N)*S(R(1),N)*fl11*[dabc^2/n]*z3
       - 10496/15*theta( - 3 + N)*den(N)*S(R(1),N)*fl11*[dabc^2/n]
       - 128/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf*z3
       + 102044/405*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       + 2144/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca^2*z3
       - 289012/405*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca^2
       - 644/81*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       - 4984/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*ca*z3
       + 41409/100*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*ca
       + 208/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf*z3
       - 15439/90*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       + 800*theta( - 3 + N)*den(N)*S(R(1),N)*cf^3*z3
       - 122809/300*theta( - 3 + N)*den(N)*S(R(1),N)*cf^3
       + 1312/3*theta( - 3 + N)*den(N)*S(R(1,-4),N)*cf*ca^2
       - 2520*theta( - 3 + N)*den(N)*S(R(1,-4),N)*cf^2*ca
       + 9872/3*theta( - 3 + N)*den(N)*S(R(1,-4),N)*cf^3
       - 832/9*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*ca*nf
       - 3944/9*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*ca^2
       + 30292/9*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^2*ca
       + 1664/9*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^2*nf
       - 14936/3*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^3
       - 1120*theta( - 3 + N)*den(N)*S(R(1,-3,1),N)*cf*ca^2
       + 13856/3*theta( - 3 + N)*den(N)*S(R(1,-3,1),N)*cf^2*ca
       - 14272/3*theta( - 3 + N)*den(N)*S(R(1,-3,1),N)*cf^3
       - 128*theta( - 3 + N)*den(N)*S(R(1,-2),N)*fl11*[dabc^2/n]
       + 1216/9*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       - 1984/9*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca^2
       - 37436/45*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*ca
       - 2432/9*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*nf
       + 12728/5*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^3
       + 992/3*theta( - 3 + N)*den(N)*S(R(1,-2,-2),N)*cf*ca^2
       - 976*theta( - 3 + N)*den(N)*S(R(1,-2,-2),N)*cf^2*ca
       + 1888/3*theta( - 3 + N)*den(N)*S(R(1,-2,-2),N)*cf^3
       + 4672/3*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf*ca^2
       - 18640/3*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf^2*ca
       + 18592/3*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf^3
       + 1280/3*theta( - 3 + N)*den(N)*S(R(1,-2,1,1),N)*cf*ca^2
       - 5152/3*theta( - 3 + N)*den(N)*S(R(1,-2,1,1),N)*cf^2*ca
       + 1728*theta( - 3 + N)*den(N)*S(R(1,-2,1,1),N)*cf^3
       - 896/3*theta( - 3 + N)*den(N)*S(R(1,-2,2),N)*cf*ca^2
       + 3872/3*theta( - 3 + N)*den(N)*S(R(1,-2,2),N)*cf^2*ca
       - 4160/3*theta( - 3 + N)*den(N)*S(R(1,-2,2),N)*cf^3
       + 2944/27*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca^2*z3
       - 16574/27*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca^2
       - 104/27*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       - 176*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*ca*z3
       + 6859/15*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*ca
       + 14*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       + 128*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^3*z3
       - 8963/15*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^3
       - 672*theta( - 3 + N)*den(N)*S(R(1,1,-3),N)*cf*ca^2
       + 3456*theta( - 3 + N)*den(N)*S(R(1,1,-3),N)*cf^2*ca
       - 4224*theta( - 3 + N)*den(N)*S(R(1,1,-3),N)*cf^3
       + 512/9*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf*ca*nf
       - 1232/9*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf*ca^2
       - 3704/9*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^2*ca
       - 1024/9*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^2*nf
       + 4112/3*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^3
       + 1216*theta( - 3 + N)*den(N)*S(R(1,1,-2,1),N)*cf*ca^2
       - 4704*theta( - 3 + N)*den(N)*S(R(1,1,-2,1),N)*cf^2*ca
       + 4544*theta( - 3 + N)*den(N)*S(R(1,1,-2,1),N)*cf^3
       + 176/9*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       - 484/9*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca^2
       - 16/9*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*nf^2
       - 2308/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*ca
       + 280/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       + 342*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^3
       - 480*theta( - 3 + N)*den(N)*S(R(1,1,1,-2),N)*cf^2*ca
       + 960*theta( - 3 + N)*den(N)*S(R(1,1,1,-2),N)*cf^3
       - 880/3*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf^2*ca
       + 160/3*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf^2*nf
       - 336*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf^3
       - 480*theta( - 3 + N)*den(N)*S(R(1,1,1,1,1),N)*cf^3
       - 96*theta( - 3 + N)*den(N)*S(R(1,1,1,2),N)*cf^2*ca
       + 672*theta( - 3 + N)*den(N)*S(R(1,1,1,2),N)*cf^3
       + 136/9*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf*ca*nf
       - 700/9*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf*ca^2
       + 3440/9*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf^2*ca
       - 704/9*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf^2*nf
       + 1160/3*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf^3
       - 32/3*theta( - 3 + N)*den(N)*S(R(1,1,2,1),N)*cf*ca^2
       + 32/3*theta( - 3 + N)*den(N)*S(R(1,1,2,1),N)*cf^2*ca
       + 576*theta( - 3 + N)*den(N)*S(R(1,1,2,1),N)*cf^3
       + 640/3*theta( - 3 + N)*den(N)*S(R(1,1,3),N)*cf*ca^2
       - 1024/3*theta( - 3 + N)*den(N)*S(R(1,1,3),N)*cf^2*ca
       - 592*theta( - 3 + N)*den(N)*S(R(1,1,3),N)*cf^3
       - 4/9*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       - 160/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca^2
       + 16/9*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*nf^2
       + 1008*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*ca
       - 400/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       - 1354/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^3
       + 32*theta( - 3 + N)*den(N)*S(R(1,2,-2),N)*cf*ca^2
       + 400*theta( - 3 + N)*den(N)*S(R(1,2,-2),N)*cf^2*ca
       - 928*theta( - 3 + N)*den(N)*S(R(1,2,-2),N)*cf^3
       - 64/9*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf*ca*nf
       + 280/9*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf*ca^2
       + 268*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf^2*ca
       - 48*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf^2*nf
       + 344*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf^3
       + 32/3*theta( - 3 + N)*den(N)*S(R(1,2,1,1),N)*cf*ca^2
       + 112/3*theta( - 3 + N)*den(N)*S(R(1,2,1,1),N)*cf^2*ca
       + 528*theta( - 3 + N)*den(N)*S(R(1,2,1,1),N)*cf^3
       + 16*theta( - 3 + N)*den(N)*S(R(1,2,2),N)*cf*ca^2
       + 16*theta( - 3 + N)*den(N)*S(R(1,2,2),N)*cf^2*ca
       - 672*theta( - 3 + N)*den(N)*S(R(1,2,2),N)*cf^3
       + 1024*theta( - 3 + N)*den(N)*S(R(1,3),N)*fl11*[dabc^2/n]
       - 104/9*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*ca*nf
       + 1472/9*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*ca^2
       - 5756/9*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^2*ca
       + 728/9*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^2*nf
       - 752/3*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^3
       - 496/3*theta( - 3 + N)*den(N)*S(R(1,3,1),N)*cf*ca^2
       + 352/3*theta( - 3 + N)*den(N)*S(R(1,3,1),N)*cf^2*ca
       - 320*theta( - 3 + N)*den(N)*S(R(1,3,1),N)*cf^3
       - 928/3*theta( - 3 + N)*den(N)*S(R(1,4),N)*cf*ca^2
       + 1128*theta( - 3 + N)*den(N)*S(R(1,4),N)*cf^2*ca
       - 1760/3*theta( - 3 + N)*den(N)*S(R(1,4),N)*cf^3
       - 2644/27*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca^2*z3
       + 13340/27*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca^2
       + 104/27*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf^2
       - 176*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*ca*z3
       - 66173/405*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*ca
       - 1154/81*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       + 192*theta( - 3 + N)*den(N)*S(R(2),N)*cf^3*z3
       + 1581/5*theta( - 3 + N)*den(N)*S(R(2),N)*cf^3
       + 416*theta( - 3 + N)*den(N)*S(R(2,-3),N)*cf*ca^2
       - 6976/3*theta( - 3 + N)*den(N)*S(R(2,-3),N)*cf^2*ca
       + 8960/3*theta( - 3 + N)*den(N)*S(R(2,-3),N)*cf^3
       - 544/9*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf*ca*nf
       + 2128/9*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf*ca^2
       + 256/9*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^2*ca
       + 1088/9*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^2*nf
       - 3008/3*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^3
       - 784*theta( - 3 + N)*den(N)*S(R(2,-2,1),N)*cf*ca^2
       + 3136*theta( - 3 + N)*den(N)*S(R(2,-2,1),N)*cf^2*ca
       - 3136*theta( - 3 + N)*den(N)*S(R(2,-2,1),N)*cf^3
       - 116/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca*nf
       + 1448/9*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca^2
       + 16/9*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*nf^2
       + 7252/9*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*ca
       - 856/9*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*nf
       - 426*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^3
       + 16*theta( - 3 + N)*den(N)*S(R(2,1,-2),N)*cf*ca^2
       + 448*theta( - 3 + N)*den(N)*S(R(2,1,-2),N)*cf^2*ca
       - 960*theta( - 3 + N)*den(N)*S(R(2,1,-2),N)*cf^3
       - 8*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf*ca*nf
       + 140/3*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf*ca^2
       + 3388/9*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf^2*ca
       - 544/9*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf^2*nf
       + 760/3*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf^3
       + 48*theta( - 3 + N)*den(N)*S(R(2,1,1,1),N)*cf^2*ca
       + 528*theta( - 3 + N)*den(N)*S(R(2,1,1,1),N)*cf^3
       + 16/3*theta( - 3 + N)*den(N)*S(R(2,1,2),N)*cf*ca^2
       + 16*theta( - 3 + N)*den(N)*S(R(2,1,2),N)*cf^2*ca
       - 1984/3*theta( - 3 + N)*den(N)*S(R(2,1,2),N)*cf^3
       - 32/3*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf*ca*nf
       + 136/3*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf*ca^2
       - 4036/9*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf^2*ca
       + 784/9*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf^2*nf
       - 928/3*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf^3
       - 16/3*theta( - 3 + N)*den(N)*S(R(2,2,1),N)*cf*ca^2
       - 176/3*theta( - 3 + N)*den(N)*S(R(2,2,1),N)*cf^2*ca
       - 576*theta( - 3 + N)*den(N)*S(R(2,2,1),N)*cf^3
       - 144*theta( - 3 + N)*den(N)*S(R(2,3),N)*cf*ca^2
       + 1088/3*theta( - 3 + N)*den(N)*S(R(2,3),N)*cf^2*ca
       + 1136/3*theta( - 3 + N)*den(N)*S(R(2,3),N)*cf^3
       + 3584/15*theta( - 3 + N)*den(N)*S(R(3),N)*fl11*[dabc^2/n]
       + 64*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       - 18892/45*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca^2
       - 16/9*theta( - 3 + N)*den(N)*S(R(3),N)*cf*nf^2
       + 13334/135*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*ca
       + 1100/27*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       - 3544/15*theta( - 3 + N)*den(N)*S(R(3),N)*cf^3
       + 160/3*theta( - 3 + N)*den(N)*S(R(3,-2),N)*cf*ca^2
       - 624*theta( - 3 + N)*den(N)*S(R(3,-2),N)*cf^2*ca
       + 3104/3*theta( - 3 + N)*den(N)*S(R(3,-2),N)*cf^3
       - 1024*theta( - 3 + N)*den(N)*S(R(3,1),N)*fl11*[dabc^2/n]
       + 128/3*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*ca*nf
       - 212*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*ca^2
       - 3220/9*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^2*ca
       + 40/9*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^2*nf
       + 976/3*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^3
       - 320/3*theta( - 3 + N)*den(N)*S(R(3,1,1),N)*cf*ca^2
       + 48*theta( - 3 + N)*den(N)*S(R(3,1,1),N)*cf^2*ca
       - 1600/3*theta( - 3 + N)*den(N)*S(R(3,1,1),N)*cf^3
       + 208/3*theta( - 3 + N)*den(N)*S(R(3,2),N)*cf*ca^2
       - 64/3*theta( - 3 + N)*den(N)*S(R(3,2),N)*cf^2*ca
       + 1552/3*theta( - 3 + N)*den(N)*S(R(3,2),N)*cf^3
       - 272/9*theta( - 3 + N)*den(N)*S(R(4),N)*cf*ca*nf
       - 1048/9*theta( - 3 + N)*den(N)*S(R(4),N)*cf*ca^2
       + 10744/9*theta( - 3 + N)*den(N)*S(R(4),N)*cf^2*ca
       - 136/9*theta( - 3 + N)*den(N)*S(R(4),N)*cf^2*nf
       - 2816/3*theta( - 3 + N)*den(N)*S(R(4),N)*cf^3
       - 24*theta( - 3 + N)*den(N)*S(R(4,1),N)*cf*ca^2
       + 1936/3*theta( - 3 + N)*den(N)*S(R(4,1),N)*cf^2*ca
       - 336*theta( - 3 + N)*den(N)*S(R(4,1),N)*cf^3
       + 560/3*theta( - 3 + N)*den(N)*S(R(5),N)*cf*ca^2
       - 2440/3*theta( - 3 + N)*den(N)*S(R(5),N)*cf^2*ca
       + 432*theta( - 3 + N)*den(N)*S(R(5),N)*cf^3
       - 64*theta( - 3 + N)*S(R(-6),N)*cf*ca^2
       + 400*theta( - 3 + N)*S(R(-6),N)*cf^2*ca
       - 544*theta( - 3 + N)*S(R(-6),N)*cf^3
       + 368/9*theta( - 3 + N)*S(R(-5),N)*cf*ca*nf
       - 46/3*theta( - 3 + N)*S(R(-5),N)*cf*ca^2*N
       + 2/3*theta( - 3 + N)*S(R(-5),N)*cf*ca^2*N^2
       - 2972/9*theta( - 3 + N)*S(R(-5),N)*cf*ca^2
       + 184/3*theta( - 3 + N)*S(R(-5),N)*cf^2*ca*N
       - 8/3*theta( - 3 + N)*S(R(-5),N)*cf^2*ca*N^2
       + 7732/9*theta( - 3 + N)*S(R(-5),N)*cf^2*ca
       - 736/9*theta( - 3 + N)*S(R(-5),N)*cf^2*nf
       - 184/3*theta( - 3 + N)*S(R(-5),N)*cf^3*N
       + 8/3*theta( - 3 + N)*S(R(-5),N)*cf^3*N^2
       - 1192/3*theta( - 3 + N)*S(R(-5),N)*cf^3
       + 160*theta( - 3 + N)*S(R(-5,1),N)*cf*ca^2
       - 880*theta( - 3 + N)*S(R(-5,1),N)*cf^2*ca
       + 1120*theta( - 3 + N)*S(R(-5,1),N)*cf^3
       + 64*theta( - 3 + N)*S(R(-4),N)*fl11*[dabc^2/n]
       - 664/27*theta( - 3 + N)*S(R(-4),N)*cf*ca*nf
       + 7408/27*theta( - 3 + N)*S(R(-4),N)*cf*ca^2
       - 19118/27*theta( - 3 + N)*S(R(-4),N)*cf^2*ca
       + 1328/27*theta( - 3 + N)*S(R(-4),N)*cf^2*nf
       + 956/3*theta( - 3 + N)*S(R(-4),N)*cf^3
       + 32*theta( - 3 + N)*S(R(-4,-2),N)*cf*ca^2
       - 1472/3*theta( - 3 + N)*S(R(-4,-2),N)*cf^2*ca
       + 2560/3*theta( - 3 + N)*S(R(-4,-2),N)*cf^3
       - 64/9*theta( - 3 + N)*S(R(-4,1),N)*cf*ca*nf
       + 1648/9*theta( - 3 + N)*S(R(-4,1),N)*cf*ca^2
       - 3764/9*theta( - 3 + N)*S(R(-4,1),N)*cf^2*ca
       + 128/9*theta( - 3 + N)*S(R(-4,1),N)*cf^2*nf
       + 104*theta( - 3 + N)*S(R(-4,1),N)*cf^3
       - 320/3*theta( - 3 + N)*S(R(-4,1,1),N)*cf*ca^2
       + 1936/3*theta( - 3 + N)*S(R(-4,1,1),N)*cf^2*ca
       - 864*theta( - 3 + N)*S(R(-4,1,1),N)*cf^3
       + 64*theta( - 3 + N)*S(R(-4,2),N)*cf*ca^2
       - 1360/3*theta( - 3 + N)*S(R(-4,2),N)*cf^2*ca
       + 1952/3*theta( - 3 + N)*S(R(-4,2),N)*cf^3
       + 256*theta( - 3 + N)*S(R(-3),N)*fl11*[dabc^2/n]
       + 3056/81*theta( - 3 + N)*S(R(-3),N)*cf*ca*nf
       + 352*theta( - 3 + N)*S(R(-3),N)*cf*ca^2*z3
       - 24554/81*theta( - 3 + N)*S(R(-3),N)*cf*ca^2
       - 1312*theta( - 3 + N)*S(R(-3),N)*cf^2*ca*z3
       + 55048/81*theta( - 3 + N)*S(R(-3),N)*cf^2*ca
       - 6112/81*theta( - 3 + N)*S(R(-3),N)*cf^2*nf
       + 1216*theta( - 3 + N)*S(R(-3),N)*cf^3*z3
       - 440/3*theta( - 3 + N)*S(R(-3),N)*cf^3
       + 64*theta( - 3 + N)*S(R(-3,-3),N)*cf*ca^2
       - 1088*theta( - 3 + N)*S(R(-3,-3),N)*cf^2*ca
       + 1920*theta( - 3 + N)*S(R(-3,-3),N)*cf^3
       - 256/3*theta( - 3 + N)*S(R(-3,-2),N)*cf*ca*nf
       + 856/3*theta( - 3 + N)*S(R(-3,-2),N)*cf*ca^2
       - 1280/3*theta( - 3 + N)*S(R(-3,-2),N)*cf^2*ca
       + 512/3*theta( - 3 + N)*S(R(-3,-2),N)*cf^2*nf
       - 288*theta( - 3 + N)*S(R(-3,-2),N)*cf^3
       + 896/3*theta( - 3 + N)*S(R(-3,-2,1),N)*cf*ca^2
       - 256*theta( - 3 + N)*S(R(-3,-2,1),N)*cf^2*ca
       - 2048/3*theta( - 3 + N)*S(R(-3,-2,1),N)*cf^3
       + 320/27*theta( - 3 + N)*S(R(-3,1),N)*cf*ca*nf
       - 272/27*theta( - 3 + N)*S(R(-3,1),N)*cf*ca^2
       - 3848/27*theta( - 3 + N)*S(R(-3,1),N)*cf^2*ca
       - 640/27*theta( - 3 + N)*S(R(-3,1),N)*cf^2*nf
       + 976/3*theta( - 3 + N)*S(R(-3,1),N)*cf^3
       - 512*theta( - 3 + N)*S(R(-3,1,-2),N)*cf*ca^2
       + 2176*theta( - 3 + N)*S(R(-3,1,-2),N)*cf^2*ca
       - 2304*theta( - 3 + N)*S(R(-3,1,-2),N)*cf^3
       - 64/9*theta( - 3 + N)*S(R(-3,1,1),N)*cf*ca*nf
       + 352/9*theta( - 3 + N)*S(R(-3,1,1),N)*cf*ca^2
       - 1856/9*theta( - 3 + N)*S(R(-3,1,1),N)*cf^2*ca
       + 128/9*theta( - 3 + N)*S(R(-3,1,1),N)*cf^2*nf
       + 256*theta( - 3 + N)*S(R(-3,1,1),N)*cf^3
       - 96*theta( - 3 + N)*S(R(-3,1,1,1),N)*cf^2*ca
       + 192*theta( - 3 + N)*S(R(-3,1,1,1),N)*cf^3
       + 64/3*theta( - 3 + N)*S(R(-3,1,2),N)*cf*ca^2
       + 160/3*theta( - 3 + N)*S(R(-3,1,2),N)*cf^2*ca
       - 192*theta( - 3 + N)*S(R(-3,1,2),N)*cf^3
       + 84*theta( - 3 + N)*S(R(-3,2),N)*cf^2*ca
       - 168*theta( - 3 + N)*S(R(-3,2),N)*cf^3
       - 64/3*theta( - 3 + N)*S(R(-3,2,1),N)*cf*ca^2
       + 544/3*theta( - 3 + N)*S(R(-3,2,1),N)*cf^2*ca
       - 832/3*theta( - 3 + N)*S(R(-3,2,1),N)*cf^3
       + 160/3*theta( - 3 + N)*S(R(-3,3),N)*cf*ca^2
       - 832/3*theta( - 3 + N)*S(R(-3,3),N)*cf^2*ca
       + 1024/3*theta( - 3 + N)*S(R(-3,3),N)*cf^3
       - 320*theta( - 3 + N)*S(R(-2),N)*fl11*[dabc^2/n]
       - 224/3*theta( - 3 + N)*S(R(-2),N)*cf*ca*nf*z3
       - 232/9*theta( - 3 + N)*S(R(-2),N)*cf*ca*nf
       + 92/3*theta( - 3 + N)*S(R(-2),N)*cf*ca^2*N*z3
       - 4/3*theta( - 3 + N)*S(R(-2),N)*cf*ca^2*N^2*z3
       + 856/3*theta( - 3 + N)*S(R(-2),N)*cf*ca^2*z3
       - 48*theta( - 3 + N)*S(R(-2),N)*cf*ca^2*z4
       + 2362/9*theta( - 3 + N)*S(R(-2),N)*cf*ca^2
       - 368/3*theta( - 3 + N)*S(R(-2),N)*cf^2*ca*N*z3
       + 16/3*theta( - 3 + N)*S(R(-2),N)*cf^2*ca*N^2*z3
       - 608*theta( - 3 + N)*S(R(-2),N)*cf^2*ca*z3
       + 144*theta( - 3 + N)*S(R(-2),N)*cf^2*ca*z4
       - 6170/9*theta( - 3 + N)*S(R(-2),N)*cf^2*ca
       + 448/3*theta( - 3 + N)*S(R(-2),N)*cf^2*nf*z3
       + 464/9*theta( - 3 + N)*S(R(-2),N)*cf^2*nf
       + 368/3*theta( - 3 + N)*S(R(-2),N)*cf^3*N*z3
       - 16/3*theta( - 3 + N)*S(R(-2),N)*cf^3*N^2*z3
       + 224/3*theta( - 3 + N)*S(R(-2),N)*cf^3*z3
       - 96*theta( - 3 + N)*S(R(-2),N)*cf^3*z4
       + 964/3*theta( - 3 + N)*S(R(-2),N)*cf^3
       + 320/3*theta( - 3 + N)*S(R(-2,-4),N)*cf*ca^2
       - 2272/3*theta( - 3 + N)*S(R(-2,-4),N)*cf^2*ca
       + 1088*theta( - 3 + N)*S(R(-2,-4),N)*cf^3
       - 256/3*theta( - 3 + N)*S(R(-2,-3),N)*cf*ca*nf
       - 92/3*theta( - 3 + N)*S(R(-2,-3),N)*cf*ca^2*N
       + 4/3*theta( - 3 + N)*S(R(-2,-3),N)*cf*ca^2*N^2
       + 416/3*theta( - 3 + N)*S(R(-2,-3),N)*cf*ca^2
       + 368/3*theta( - 3 + N)*S(R(-2,-3),N)*cf^2*ca*N
       - 16/3*theta( - 3 + N)*S(R(-2,-3),N)*cf^2*ca*N^2
       - 8*theta( - 3 + N)*S(R(-2,-3),N)*cf^2*ca
       + 512/3*theta( - 3 + N)*S(R(-2,-3),N)*cf^2*nf
       - 368/3*theta( - 3 + N)*S(R(-2,-3),N)*cf^3*N
       + 16/3*theta( - 3 + N)*S(R(-2,-3),N)*cf^3*N^2
       - 1616/3*theta( - 3 + N)*S(R(-2,-3),N)*cf^3
       - 96*theta( - 3 + N)*S(R(-2,-3,1),N)*cf*ca^2
       + 2912/3*theta( - 3 + N)*S(R(-2,-3,1),N)*cf^2*ca
       - 4672/3*theta( - 3 + N)*S(R(-2,-3,1),N)*cf^3
       + 128*theta( - 3 + N)*S(R(-2,-2),N)*fl11*[dabc^2/n]
       + 208/3*theta( - 3 + N)*S(R(-2,-2),N)*cf*ca*nf
       - 784/3*theta( - 3 + N)*S(R(-2,-2),N)*cf*ca^2
       + 572*theta( - 3 + N)*S(R(-2,-2),N)*cf^2*ca
       - 416/3*theta( - 3 + N)*S(R(-2,-2),N)*cf^2*nf
       - 296/3*theta( - 3 + N)*S(R(-2,-2),N)*cf^3
       + 64/3*theta( - 3 + N)*S(R(-2,-2,-2),N)*cf*ca^2
       - 64*theta( - 3 + N)*S(R(-2,-2,-2),N)*cf^2*ca
       + 128/3*theta( - 3 + N)*S(R(-2,-2,-2),N)*cf^3
       + 128/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf*ca*nf
       + 184/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf*ca^2*N
       - 8/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf*ca^2*N^2
       + 128/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf*ca^2
       - 736/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^2*ca*N
       + 32/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^2*ca*N^2
       - 376*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^2*ca
       - 256/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^2*nf
       + 736/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^3*N
       - 32/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^3*N^2
       + 1744/3*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^3
       - 320/3*theta( - 3 + N)*S(R(-2,-2,1,1),N)*cf*ca^2
       + 352/3*theta( - 3 + N)*S(R(-2,-2,1,1),N)*cf^2*ca
       + 192*theta( - 3 + N)*S(R(-2,-2,1,1),N)*cf^3
       + 256/3*theta( - 3 + N)*S(R(-2,-2,2),N)*cf*ca^2
       - 224/3*theta( - 3 + N)*S(R(-2,-2,2),N)*cf^2*ca
       - 192*theta( - 3 + N)*S(R(-2,-2,2),N)*cf^3
       - 512*theta( - 3 + N)*S(R(-2,1),N)*fl11*[dabc^2/n]
       - 128*theta( - 3 + N)*S(R(-2,1),N)*cf*ca^2*z3
       + 340/3*theta( - 3 + N)*S(R(-2,1),N)*cf*ca^2
       + 608*theta( - 3 + N)*S(R(-2,1),N)*cf^2*ca*z3
       - 784/3*theta( - 3 + N)*S(R(-2,1),N)*cf^2*ca
       - 704*theta( - 3 + N)*S(R(-2,1),N)*cf^3*z3
       + 208/3*theta( - 3 + N)*S(R(-2,1),N)*cf^3
       - 1312/3*theta( - 3 + N)*S(R(-2,1,-3),N)*cf*ca^2
       + 5984/3*theta( - 3 + N)*S(R(-2,1,-3),N)*cf^2*ca
       - 2240*theta( - 3 + N)*S(R(-2,1,-3),N)*cf^3
       + 288*theta( - 3 + N)*S(R(-2,1,-2),N)*cf*ca^2
       - 1080*theta( - 3 + N)*S(R(-2,1,-2),N)*cf^2*ca
       + 1008*theta( - 3 + N)*S(R(-2,1,-2),N)*cf^3
       + 1280/3*theta( - 3 + N)*S(R(-2,1,-2,1),N)*cf*ca^2
       - 5792/3*theta( - 3 + N)*S(R(-2,1,-2,1),N)*cf^2*ca
       + 6464/3*theta( - 3 + N)*S(R(-2,1,-2,1),N)*cf^3
       + 32*theta( - 3 + N)*S(R(-2,1,1),N)*cf^2*ca
       - 64*theta( - 3 + N)*S(R(-2,1,1),N)*cf^3
       + 704/3*theta( - 3 + N)*S(R(-2,1,1,-2),N)*cf*ca^2
       - 2720/3*theta( - 3 + N)*S(R(-2,1,1,-2),N)*cf^2*ca
       + 2624/3*theta( - 3 + N)*S(R(-2,1,1,-2),N)*cf^3
       + 32/3*theta( - 3 + N)*S(R(-2,1,1,2),N)*cf*ca^2
       - 32*theta( - 3 + N)*S(R(-2,1,1,2),N)*cf^2*ca
       + 64/3*theta( - 3 + N)*S(R(-2,1,1,2),N)*cf^3
       + 8*theta( - 3 + N)*S(R(-2,1,2),N)*cf^2*ca
       - 16*theta( - 3 + N)*S(R(-2,1,2),N)*cf^3
       - 32/3*theta( - 3 + N)*S(R(-2,1,2,1),N)*cf*ca^2
       + 32*theta( - 3 + N)*S(R(-2,1,2,1),N)*cf^2*ca
       - 64/3*theta( - 3 + N)*S(R(-2,1,2,1),N)*cf^3
       + 128/3*theta( - 3 + N)*S(R(-2,1,3),N)*cf*ca^2
       - 448/3*theta( - 3 + N)*S(R(-2,1,3),N)*cf^2*ca
       + 128*theta( - 3 + N)*S(R(-2,1,3),N)*cf^3
       - 32*theta( - 3 + N)*S(R(-2,2),N)*cf^2*ca
       + 64*theta( - 3 + N)*S(R(-2,2),N)*cf^3
       - 512/3*theta( - 3 + N)*S(R(-2,2,-2),N)*cf*ca^2
       + 2080/3*theta( - 3 + N)*S(R(-2,2,-2),N)*cf^2*ca
       - 704*theta( - 3 + N)*S(R(-2,2,-2),N)*cf^3
       - 8*theta( - 3 + N)*S(R(-2,2,1),N)*cf^2*ca
       + 16*theta( - 3 + N)*S(R(-2,2,1),N)*cf^3
       - 64/3*theta( - 3 + N)*S(R(-2,2,2),N)*cf*ca^2
       + 64*theta( - 3 + N)*S(R(-2,2,2),N)*cf^2*ca
       - 128/3*theta( - 3 + N)*S(R(-2,2,2),N)*cf^3
       + 16*theta( - 3 + N)*S(R(-2,3),N)*cf*ca^2
       - 32*theta( - 3 + N)*S(R(-2,3),N)*cf^2*ca
       + 224/3*theta( - 3 + N)*S(R(-2,3,1),N)*cf*ca^2
       - 736/3*theta( - 3 + N)*S(R(-2,3,1),N)*cf^2*ca
       + 192*theta( - 3 + N)*S(R(-2,3,1),N)*cf^3
       - 128/3*theta( - 3 + N)*S(R(-2,4),N)*cf*ca^2
       + 448/3*theta( - 3 + N)*S(R(-2,4),N)*cf^2*ca
       - 128*theta( - 3 + N)*S(R(-2,4),N)*cf^3
       + 2888/27*theta( - 3 + N)*S(R(1),N)*cf*ca*nf*z3
       - 16*theta( - 3 + N)*S(R(1),N)*cf*ca*nf*z4
       - 160906/729*theta( - 3 + N)*S(R(1),N)*cf*ca*nf
       - 24784/27*theta( - 3 + N)*S(R(1),N)*cf*ca^2*z3
       + 240*theta( - 3 + N)*S(R(1),N)*cf*ca^2*z5
       + 599375/729*theta( - 3 + N)*S(R(1),N)*cf*ca^2
       + 32/27*theta( - 3 + N)*S(R(1),N)*cf*nf^2*z3
       + 8714/729*theta( - 3 + N)*S(R(1),N)*cf*nf^2
       + 3746/3*theta( - 3 + N)*S(R(1),N)*cf^2*ca*z3
       + 560*theta( - 3 + N)*S(R(1),N)*cf^2*ca*z5
       - 16981/24*theta( - 3 + N)*S(R(1),N)*cf^2*ca
       - 584/9*theta( - 3 + N)*S(R(1),N)*cf^2*nf*z3
       + 16*theta( - 3 + N)*S(R(1),N)*cf^2*nf*z4
       + 2003/108*theta( - 3 + N)*S(R(1),N)*cf^2*nf
       - 632*theta( - 3 + N)*S(R(1),N)*cf^3*z3
       - 1120*theta( - 3 + N)*S(R(1),N)*cf^3*z5
       + 1001/8*theta( - 3 + N)*S(R(1),N)*cf^3
       + 928/3*theta( - 3 + N)*S(R(1,-5),N)*cf*ca^2
       - 5648/3*theta( - 3 + N)*S(R(1,-5),N)*cf^2*ca
       + 2528*theta( - 3 + N)*S(R(1,-5),N)*cf^3
       - 1088/9*theta( - 3 + N)*S(R(1,-4),N)*cf*ca*nf
       + 5912/9*theta( - 3 + N)*S(R(1,-4),N)*cf*ca^2
       - 12148/9*theta( - 3 + N)*S(R(1,-4),N)*cf^2*ca
       + 2176/9*theta( - 3 + N)*S(R(1,-4),N)*cf^2*nf
       + 72*theta( - 3 + N)*S(R(1,-4),N)*cf^3
       - 768*theta( - 3 + N)*S(R(1,-4,1),N)*cf*ca^2
       + 3632*theta( - 3 + N)*S(R(1,-4,1),N)*cf^2*ca
       - 4192*theta( - 3 + N)*S(R(1,-4,1),N)*cf^3
       + 2560/27*theta( - 3 + N)*S(R(1,-3),N)*cf*ca*nf
       - 15568/27*theta( - 3 + N)*S(R(1,-3),N)*cf*ca^2
       + 36824/27*theta( - 3 + N)*S(R(1,-3),N)*cf^2*ca
       - 5120/27*theta( - 3 + N)*S(R(1,-3),N)*cf^2*nf
       - 1264/3*theta( - 3 + N)*S(R(1,-3),N)*cf^3
       + 256*theta( - 3 + N)*S(R(1,-3,-2),N)*cf*ca^2
       - 640/3*theta( - 3 + N)*S(R(1,-3,-2),N)*cf^2*ca
       - 1792/3*theta( - 3 + N)*S(R(1,-3,-2),N)*cf^3
       + 64/9*theta( - 3 + N)*S(R(1,-3,1),N)*cf*ca*nf
       - 352/9*theta( - 3 + N)*S(R(1,-3,1),N)*cf*ca^2
       - 2896/9*theta( - 3 + N)*S(R(1,-3,1),N)*cf^2*ca
       - 128/9*theta( - 3 + N)*S(R(1,-3,1),N)*cf^2*nf
       + 800*theta( - 3 + N)*S(R(1,-3,1),N)*cf^3
       + 1280/3*theta( - 3 + N)*S(R(1,-3,1,1),N)*cf*ca^2
       - 6176/3*theta( - 3 + N)*S(R(1,-3,1,1),N)*cf^2*ca
       + 7232/3*theta( - 3 + N)*S(R(1,-3,1,1),N)*cf^3
       - 784/3*theta( - 3 + N)*S(R(1,-3,2),N)*cf*ca^2
       + 1456*theta( - 3 + N)*S(R(1,-3,2),N)*cf^2*ca
       - 5600/3*theta( - 3 + N)*S(R(1,-3,2),N)*cf^3
       - 2656/81*theta( - 3 + N)*S(R(1,-2),N)*cf*ca*nf
       - 320*theta( - 3 + N)*S(R(1,-2),N)*cf*ca^2*z3
       + 17032/81*theta( - 3 + N)*S(R(1,-2),N)*cf*ca^2
       + 1248*theta( - 3 + N)*S(R(1,-2),N)*cf^2*ca*z3
       - 31472/81*theta( - 3 + N)*S(R(1,-2),N)*cf^2*ca
       + 5312/81*theta( - 3 + N)*S(R(1,-2),N)*cf^2*nf
       - 1216*theta( - 3 + N)*S(R(1,-2),N)*cf^3*z3
       - 64*theta( - 3 + N)*S(R(1,-2),N)*cf^3
       + 1184/3*theta( - 3 + N)*S(R(1,-2,-3),N)*cf*ca^2
       - 1760/3*theta( - 3 + N)*S(R(1,-2,-3),N)*cf^2*ca
       - 1216/3*theta( - 3 + N)*S(R(1,-2,-3),N)*cf^3
       + 128/3*theta( - 3 + N)*S(R(1,-2,-2),N)*cf*ca*nf
       - 752/3*theta( - 3 + N)*S(R(1,-2,-2),N)*cf*ca^2
       + 1288/3*theta( - 3 + N)*S(R(1,-2,-2),N)*cf^2*ca
       - 256/3*theta( - 3 + N)*S(R(1,-2,-2),N)*cf^2*nf
       + 144*theta( - 3 + N)*S(R(1,-2,-2),N)*cf^3
       - 2560/3*theta( - 3 + N)*S(R(1,-2,-2,1),N)*cf*ca^2
       + 7328/3*theta( - 3 + N)*S(R(1,-2,-2,1),N)*cf^2*ca
       - 1472*theta( - 3 + N)*S(R(1,-2,-2,1),N)*cf^3
       - 640/27*theta( - 3 + N)*S(R(1,-2,1),N)*cf*ca*nf
       + 544/27*theta( - 3 + N)*S(R(1,-2,1),N)*cf*ca^2
       + 3376/27*theta( - 3 + N)*S(R(1,-2,1),N)*cf^2*ca
       + 1280/27*theta( - 3 + N)*S(R(1,-2,1),N)*cf^2*nf
       - 992/3*theta( - 3 + N)*S(R(1,-2,1),N)*cf^3
       + 448*theta( - 3 + N)*S(R(1,-2,1,-2),N)*cf*ca^2
       - 5728/3*theta( - 3 + N)*S(R(1,-2,1,-2),N)*cf^2*ca
       + 6080/3*theta( - 3 + N)*S(R(1,-2,1,-2),N)*cf^3
       + 128/9*theta( - 3 + N)*S(R(1,-2,1,1),N)*cf*ca*nf
       - 704/9*theta( - 3 + N)*S(R(1,-2,1,1),N)*cf*ca^2
       + 3712/9*theta( - 3 + N)*S(R(1,-2,1,1),N)*cf^2*ca
       - 256/9*theta( - 3 + N)*S(R(1,-2,1,1),N)*cf^2*nf
       - 512*theta( - 3 + N)*S(R(1,-2,1,1),N)*cf^3
       + 192*theta( - 3 + N)*S(R(1,-2,1,1,1),N)*cf^2*ca
       - 384*theta( - 3 + N)*S(R(1,-2,1,1,1),N)*cf^3
       - 160/3*theta( - 3 + N)*S(R(1,-2,1,2),N)*cf*ca^2
       - 224/3*theta( - 3 + N)*S(R(1,-2,1,2),N)*cf^2*ca
       + 1088/3*theta( - 3 + N)*S(R(1,-2,1,2),N)*cf^3
       - 192*theta( - 3 + N)*S(R(1,-2,2),N)*cf^2*ca
       + 384*theta( - 3 + N)*S(R(1,-2,2),N)*cf^3
       + 160/3*theta( - 3 + N)*S(R(1,-2,2,1),N)*cf*ca^2
       - 1184/3*theta( - 3 + N)*S(R(1,-2,2,1),N)*cf^2*ca
       + 576*theta( - 3 + N)*S(R(1,-2,2,1),N)*cf^3
       - 448/3*theta( - 3 + N)*S(R(1,-2,3),N)*cf*ca^2
       + 704*theta( - 3 + N)*S(R(1,-2,3),N)*cf^2*ca
       - 2432/3*theta( - 3 + N)*S(R(1,-2,3),N)*cf^3
       + 32*theta( - 3 + N)*S(R(1,1),N)*cf*ca*nf*z3
       - 15062/81*theta( - 3 + N)*S(R(1,1),N)*cf*ca*nf
       - 352*theta( - 3 + N)*S(R(1,1),N)*cf*ca^2*z3
       + 50689/81*theta( - 3 + N)*S(R(1,1),N)*cf*ca^2
       + 940/81*theta( - 3 + N)*S(R(1,1),N)*cf*nf^2
       + 280*theta( - 3 + N)*S(R(1,1),N)*cf^2*ca*z3
       - 5563/18*theta( - 3 + N)*S(R(1,1),N)*cf^2*ca
       - 32*theta( - 3 + N)*S(R(1,1),N)*cf^2*nf*z3
       + 83/9*theta( - 3 + N)*S(R(1,1),N)*cf^2*nf
       + 187/2*theta( - 3 + N)*S(R(1,1),N)*cf^3
       - 2432/3*theta( - 3 + N)*S(R(1,1,-4),N)*cf*ca^2
       + 4528*theta( - 3 + N)*S(R(1,1,-4),N)*cf^2*ca
       - 17440/3*theta( - 3 + N)*S(R(1,1,-4),N)*cf^3
       + 1088/9*theta( - 3 + N)*S(R(1,1,-3),N)*cf*ca*nf
       - 5984/9*theta( - 3 + N)*S(R(1,1,-3),N)*cf*ca^2
       + 9808/9*theta( - 3 + N)*S(R(1,1,-3),N)*cf^2*ca
       - 2176/9*theta( - 3 + N)*S(R(1,1,-3),N)*cf^2*nf
       + 480*theta( - 3 + N)*S(R(1,1,-3),N)*cf^3
       + 1984*theta( - 3 + N)*S(R(1,1,-3,1),N)*cf*ca^2
       - 24352/3*theta( - 3 + N)*S(R(1,1,-3,1),N)*cf^2*ca
       + 24896/3*theta( - 3 + N)*S(R(1,1,-3,1),N)*cf^3
       - 640/9*theta( - 3 + N)*S(R(1,1,-2),N)*cf*ca*nf
       + 4288/9*theta( - 3 + N)*S(R(1,1,-2),N)*cf*ca^2
       - 10880/9*theta( - 3 + N)*S(R(1,1,-2),N)*cf^2*ca
       + 1280/9*theta( - 3 + N)*S(R(1,1,-2),N)*cf^2*nf
       + 512*theta( - 3 + N)*S(R(1,1,-2),N)*cf^3
       - 1600/3*theta( - 3 + N)*S(R(1,1,-2,-2),N)*cf*ca^2
       + 1568*theta( - 3 + N)*S(R(1,1,-2,-2),N)*cf^2*ca
       - 3008/3*theta( - 3 + N)*S(R(1,1,-2,-2),N)*cf^3
       + 384*theta( - 3 + N)*S(R(1,1,-2,1),N)*cf^2*ca
       - 768*theta( - 3 + N)*S(R(1,1,-2,1),N)*cf^3
       - 2560/3*theta( - 3 + N)*S(R(1,1,-2,1,1),N)*cf*ca^2
       + 10112/3*theta( - 3 + N)*S(R(1,1,-2,1,1),N)*cf^2*ca
       - 3328*theta( - 3 + N)*S(R(1,1,-2,1,1),N)*cf^3
       + 1792/3*theta( - 3 + N)*S(R(1,1,-2,2),N)*cf*ca^2
       - 7552/3*theta( - 3 + N)*S(R(1,1,-2,2),N)*cf^2*ca
       + 7936/3*theta( - 3 + N)*S(R(1,1,-2,2),N)*cf^3
       - 3104/27*theta( - 3 + N)*S(R(1,1,1),N)*cf*ca*nf
       + 9298/27*theta( - 3 + N)*S(R(1,1,1),N)*cf*ca^2
       + 232/27*theta( - 3 + N)*S(R(1,1,1),N)*cf*nf^2
       - 576*theta( - 3 + N)*S(R(1,1,1),N)*cf^2*ca*z3
       + 8425/9*theta( - 3 + N)*S(R(1,1,1),N)*cf^2*ca
       - 1366/9*theta( - 3 + N)*S(R(1,1,1),N)*cf^2*nf
       + 576*theta( - 3 + N)*S(R(1,1,1),N)*cf^3*z3
       - 279*theta( - 3 + N)*S(R(1,1,1),N)*cf^3
       + 1088*theta( - 3 + N)*S(R(1,1,1,-3),N)*cf*ca^2
       - 5600*theta( - 3 + N)*S(R(1,1,1,-3),N)*cf^2*ca
       + 6848*theta( - 3 + N)*S(R(1,1,1,-3),N)*cf^3
       - 640/9*theta( - 3 + N)*S(R(1,1,1,-2),N)*cf*ca*nf
       + 3520/9*theta( - 3 + N)*S(R(1,1,1,-2),N)*cf*ca^2
       - 4448/9*theta( - 3 + N)*S(R(1,1,1,-2),N)*cf^2*ca
       + 1280/9*theta( - 3 + N)*S(R(1,1,1,-2),N)*cf^2*nf
       - 576*theta( - 3 + N)*S(R(1,1,1,-2),N)*cf^3
       - 1920*theta( - 3 + N)*S(R(1,1,1,-2,1),N)*cf*ca^2
       + 7488*theta( - 3 + N)*S(R(1,1,1,-2,1),N)*cf^2*ca
       - 7296*theta( - 3 + N)*S(R(1,1,1,-2,1),N)*cf^3
       - 352/9*theta( - 3 + N)*S(R(1,1,1,1),N)*cf*ca*nf
       + 968/9*theta( - 3 + N)*S(R(1,1,1,1),N)*cf*ca^2
       + 32/9*theta( - 3 + N)*S(R(1,1,1,1),N)*cf*nf^2
       + 3464/3*theta( - 3 + N)*S(R(1,1,1,1),N)*cf^2*ca
       - 560/3*theta( - 3 + N)*S(R(1,1,1,1),N)*cf^2*nf
       - 216*theta( - 3 + N)*S(R(1,1,1,1),N)*cf^3
       + 768*theta( - 3 + N)*S(R(1,1,1,1,-2),N)*cf^2*ca
       - 1536*theta( - 3 + N)*S(R(1,1,1,1,-2),N)*cf^3
       + 1760/3*theta( - 3 + N)*S(R(1,1,1,1,1),N)*cf^2*ca
       - 320/3*theta( - 3 + N)*S(R(1,1,1,1,1),N)*cf^2*nf
       + 720*theta( - 3 + N)*S(R(1,1,1,1,1),N)*cf^3
       + 960*theta( - 3 + N)*S(R(1,1,1,1,1,1),N)*cf^3
       + 192*theta( - 3 + N)*S(R(1,1,1,1,2),N)*cf^2*ca
       - 1344*theta( - 3 + N)*S(R(1,1,1,1,2),N)*cf^3
       - 224/9*theta( - 3 + N)*S(R(1,1,1,2),N)*cf*ca*nf
       + 1232/9*theta( - 3 + N)*S(R(1,1,1,2),N)*cf*ca^2
       - 6568/9*theta( - 3 + N)*S(R(1,1,1,2),N)*cf^2*ca
       + 1312/9*theta( - 3 + N)*S(R(1,1,1,2),N)*cf^2*nf
       - 864*theta( - 3 + N)*S(R(1,1,1,2),N)*cf^3
       + 64/3*theta( - 3 + N)*S(R(1,1,1,2,1),N)*cf*ca^2
       - 64/3*theta( - 3 + N)*S(R(1,1,1,2,1),N)*cf^2*ca
       - 1152*theta( - 3 + N)*S(R(1,1,1,2,1),N)*cf^3
       - 1280/3*theta( - 3 + N)*S(R(1,1,1,3),N)*cf*ca^2
       + 2720/3*theta( - 3 + N)*S(R(1,1,1,3),N)*cf^2*ca
       + 736*theta( - 3 + N)*S(R(1,1,1,3),N)*cf^3
       + 64/3*theta( - 3 + N)*S(R(1,1,2),N)*cf*ca*nf
       + 104/9*theta( - 3 + N)*S(R(1,1,2),N)*cf*ca^2
       - 32/9*theta( - 3 + N)*S(R(1,1,2),N)*cf*nf^2
       - 14188/9*theta( - 3 + N)*S(R(1,1,2),N)*cf^2*ca
       + 2152/9*theta( - 3 + N)*S(R(1,1,2),N)*cf^2*nf
       + 496*theta( - 3 + N)*S(R(1,1,2),N)*cf^3
       - 64*theta( - 3 + N)*S(R(1,1,2,-2),N)*cf*ca^2
       - 608*theta( - 3 + N)*S(R(1,1,2,-2),N)*cf^2*ca
       + 1472*theta( - 3 + N)*S(R(1,1,2,-2),N)*cf^3
       + 80/9*theta( - 3 + N)*S(R(1,1,2,1),N)*cf*ca*nf
       - 440/9*theta( - 3 + N)*S(R(1,1,2,1),N)*cf*ca^2
       - 1880/3*theta( - 3 + N)*S(R(1,1,2,1),N)*cf^2*ca
       + 320/3*theta( - 3 + N)*S(R(1,1,2,1),N)*cf^2*nf
       - 720*theta( - 3 + N)*S(R(1,1,2,1),N)*cf^3
       - 64/3*theta( - 3 + N)*S(R(1,1,2,1,1),N)*cf*ca^2
       - 224/3*theta( - 3 + N)*S(R(1,1,2,1,1),N)*cf^2*ca
       - 1056*theta( - 3 + N)*S(R(1,1,2,1,1),N)*cf^3
       - 32*theta( - 3 + N)*S(R(1,1,2,2),N)*cf*ca^2
       - 32*theta( - 3 + N)*S(R(1,1,2,2),N)*cf^2*ca
       + 1344*theta( - 3 + N)*S(R(1,1,2,2),N)*cf^3
       + 208/9*theta( - 3 + N)*S(R(1,1,3),N)*cf*ca*nf
       - 1144/9*theta( - 3 + N)*S(R(1,1,3),N)*cf*ca^2
       + 10672/9*theta( - 3 + N)*S(R(1,1,3),N)*cf^2*ca
       - 1456/9*theta( - 3 + N)*S(R(1,1,3),N)*cf^2*nf
       + 24*theta( - 3 + N)*S(R(1,1,3),N)*cf^3
       + 992/3*theta( - 3 + N)*S(R(1,1,3,1),N)*cf*ca^2
       - 1568/3*theta( - 3 + N)*S(R(1,1,3,1),N)*cf^2*ca
       + 1216*theta( - 3 + N)*S(R(1,1,3,1),N)*cf^3
       + 1664/3*theta( - 3 + N)*S(R(1,1,4),N)*cf*ca^2
       - 1936*theta( - 3 + N)*S(R(1,1,4),N)*cf^2*ca
       + 2368/3*theta( - 3 + N)*S(R(1,1,4),N)*cf^3
       + 2864/27*theta( - 3 + N)*S(R(1,2),N)*cf*ca*nf
       - 64*theta( - 3 + N)*S(R(1,2),N)*cf*ca^2*z3
       - 7870/27*theta( - 3 + N)*S(R(1,2),N)*cf*ca^2
       - 232/27*theta( - 3 + N)*S(R(1,2),N)*cf*nf^2
       + 768*theta( - 3 + N)*S(R(1,2),N)*cf^2*ca*z3
       - 96391/81*theta( - 3 + N)*S(R(1,2),N)*cf^2*ca
       + 15334/81*theta( - 3 + N)*S(R(1,2),N)*cf^2*nf
       - 704*theta( - 3 + N)*S(R(1,2),N)*cf^3*z3
       + 397*theta( - 3 + N)*S(R(1,2),N)*cf^3
       - 704*theta( - 3 + N)*S(R(1,2,-3),N)*cf*ca^2
       + 11744/3*theta( - 3 + N)*S(R(1,2,-3),N)*cf^2*ca
       - 15040/3*theta( - 3 + N)*S(R(1,2,-3),N)*cf^3
       + 704/9*theta( - 3 + N)*S(R(1,2,-2),N)*cf*ca*nf
       - 3872/9*theta( - 3 + N)*S(R(1,2,-2),N)*cf*ca^2
       + 6664/9*theta( - 3 + N)*S(R(1,2,-2),N)*cf^2*ca
       - 1408/9*theta( - 3 + N)*S(R(1,2,-2),N)*cf^2*nf
       + 240*theta( - 3 + N)*S(R(1,2,-2),N)*cf^3
       + 1312*theta( - 3 + N)*S(R(1,2,-2,1),N)*cf*ca^2
       - 5248*theta( - 3 + N)*S(R(1,2,-2,1),N)*cf^2*ca
       + 5248*theta( - 3 + N)*S(R(1,2,-2,1),N)*cf^3
       + 512/9*theta( - 3 + N)*S(R(1,2,1),N)*cf*ca*nf
       - 680/3*theta( - 3 + N)*S(R(1,2,1),N)*cf*ca^2
       - 32/9*theta( - 3 + N)*S(R(1,2,1),N)*cf*nf^2
       - 11888/9*theta( - 3 + N)*S(R(1,2,1),N)*cf^2*ca
       + 2048/9*theta( - 3 + N)*S(R(1,2,1),N)*cf^2*nf
       + 1148/3*theta( - 3 + N)*S(R(1,2,1),N)*cf^3
       - 32*theta( - 3 + N)*S(R(1,2,1,-2),N)*cf*ca^2
       - 704*theta( - 3 + N)*S(R(1,2,1,-2),N)*cf^2*ca
       + 1536*theta( - 3 + N)*S(R(1,2,1,-2),N)*cf^3
       + 16*theta( - 3 + N)*S(R(1,2,1,1),N)*cf*ca*nf
       - 88*theta( - 3 + N)*S(R(1,2,1,1),N)*cf*ca^2
       - 6272/9*theta( - 3 + N)*S(R(1,2,1,1),N)*cf^2*ca
       + 1088/9*theta( - 3 + N)*S(R(1,2,1,1),N)*cf^2*nf
       - 648*theta( - 3 + N)*S(R(1,2,1,1),N)*cf^3
       - 96*theta( - 3 + N)*S(R(1,2,1,1,1),N)*cf^2*ca
       - 1056*theta( - 3 + N)*S(R(1,2,1,1,1),N)*cf^3
       - 32/3*theta( - 3 + N)*S(R(1,2,1,2),N)*cf*ca^2
       - 32*theta( - 3 + N)*S(R(1,2,1,2),N)*cf^2*ca
       + 3968/3*theta( - 3 + N)*S(R(1,2,1,2),N)*cf^3
       + 16*theta( - 3 + N)*S(R(1,2,2),N)*cf*ca*nf
       - 80*theta( - 3 + N)*S(R(1,2,2),N)*cf*ca^2
       + 8096/9*theta( - 3 + N)*S(R(1,2,2),N)*cf^2*ca
       - 1472/9*theta( - 3 + N)*S(R(1,2,2),N)*cf^2*nf
       + 640*theta( - 3 + N)*S(R(1,2,2),N)*cf^3
       + 32/3*theta( - 3 + N)*S(R(1,2,2,1),N)*cf*ca^2
       + 352/3*theta( - 3 + N)*S(R(1,2,2,1),N)*cf^2*ca
       + 1152*theta( - 3 + N)*S(R(1,2,2,1),N)*cf^3
       + 288*theta( - 3 + N)*S(R(1,2,3),N)*cf*ca^2
       - 2464/3*theta( - 3 + N)*S(R(1,2,3),N)*cf^2*ca
       - 1696/3*theta( - 3 + N)*S(R(1,2,3),N)*cf^3
       - 592/9*theta( - 3 + N)*S(R(1,3),N)*cf*ca*nf
       + 2192/9*theta( - 3 + N)*S(R(1,3),N)*cf*ca^2
       + 32/9*theta( - 3 + N)*S(R(1,3),N)*cf*nf^2
       + 30610/27*theta( - 3 + N)*S(R(1,3),N)*cf^2*ca
       - 5020/27*theta( - 3 + N)*S(R(1,3),N)*cf^2*nf
       - 370*theta( - 3 + N)*S(R(1,3),N)*cf^3
       - 128/3*theta( - 3 + N)*S(R(1,3,-2),N)*cf*ca^2
       + 960*theta( - 3 + N)*S(R(1,3,-2),N)*cf^2*ca
       - 5248/3*theta( - 3 + N)*S(R(1,3,-2),N)*cf^3
       - 176/3*theta( - 3 + N)*S(R(1,3,1),N)*cf*ca*nf
       + 944/3*theta( - 3 + N)*S(R(1,3,1),N)*cf*ca^2
       + 2792/9*theta( - 3 + N)*S(R(1,3,1),N)*cf^2*ca
       - 560/9*theta( - 3 + N)*S(R(1,3,1),N)*cf^2*nf
       + 752*theta( - 3 + N)*S(R(1,3,1),N)*cf^3
       + 640/3*theta( - 3 + N)*S(R(1,3,1,1),N)*cf*ca^2
       - 128*theta( - 3 + N)*S(R(1,3,1,1),N)*cf^2*ca
       + 3392/3*theta( - 3 + N)*S(R(1,3,1,1),N)*cf^3
       - 416/3*theta( - 3 + N)*S(R(1,3,2),N)*cf*ca^2
       + 224/3*theta( - 3 + N)*S(R(1,3,2),N)*cf^2*ca
       - 3296/3*theta( - 3 + N)*S(R(1,3,2),N)*cf^3
       + 256/9*theta( - 3 + N)*S(R(1,4),N)*cf*ca*nf
       - 1336/9*theta( - 3 + N)*S(R(1,4),N)*cf*ca^2
       - 5996/9*theta( - 3 + N)*S(R(1,4),N)*cf^2*ca
       + 848/9*theta( - 3 + N)*S(R(1,4),N)*cf^2*nf
       - 144*theta( - 3 + N)*S(R(1,4),N)*cf^3
       - 80*theta( - 3 + N)*S(R(1,4,1),N)*cf*ca^2
       - 1952/3*theta( - 3 + N)*S(R(1,4,1),N)*cf^2*ca
       - 96*theta( - 3 + N)*S(R(1,4,1),N)*cf^3
       - 928/3*theta( - 3 + N)*S(R(1,5),N)*cf*ca^2
       + 4016/3*theta( - 3 + N)*S(R(1,5),N)*cf^2*ca
       - 544*theta( - 3 + N)*S(R(1,5),N)*cf^3
       - 224/3*theta( - 3 + N)*S(R(2),N)*cf*ca*nf*z3
       + 39818/81*theta( - 3 + N)*S(R(2),N)*cf*ca*nf
       + 752*theta( - 3 + N)*S(R(2),N)*cf*ca^2*z3
       - 132599/81*theta( - 3 + N)*S(R(2),N)*cf*ca^2
       - 860/27*theta( - 3 + N)*S(R(2),N)*cf*nf^2
       - 1064*theta( - 3 + N)*S(R(2),N)*cf^2*ca*z3
       + 85535/54*theta( - 3 + N)*S(R(2),N)*cf^2*ca
       + 224/3*theta( - 3 + N)*S(R(2),N)*cf^2*nf*z3
       - 4795/27*theta( - 3 + N)*S(R(2),N)*cf^2*nf
       + 384*theta( - 3 + N)*S(R(2),N)*cf^3*z3
       - 2407/6*theta( - 3 + N)*S(R(2),N)*cf^3
       + 1424/3*theta( - 3 + N)*S(R(2,-4),N)*cf*ca^2
       - 8416/3*theta( - 3 + N)*S(R(2,-4),N)*cf^2*ca
       + 3712*theta( - 3 + N)*S(R(2,-4),N)*cf^3
       - 1088/9*theta( - 3 + N)*S(R(2,-3),N)*cf*ca*nf
       + 6128/9*theta( - 3 + N)*S(R(2,-3),N)*cf*ca^2
       - 12112/9*theta( - 3 + N)*S(R(2,-3),N)*cf^2*ca
       + 2176/9*theta( - 3 + N)*S(R(2,-3),N)*cf^2*nf
       - 32*theta( - 3 + N)*S(R(2,-3),N)*cf^3
       - 3472/3*theta( - 3 + N)*S(R(2,-3,1),N)*cf*ca^2
       + 14992/3*theta( - 3 + N)*S(R(2,-3,1),N)*cf^2*ca
       - 16096/3*theta( - 3 + N)*S(R(2,-3,1),N)*cf^3
       + 1600/27*theta( - 3 + N)*S(R(2,-2),N)*cf*ca*nf
       - 10864/27*theta( - 3 + N)*S(R(2,-2),N)*cf*ca^2
       + 27848/27*theta( - 3 + N)*S(R(2,-2),N)*cf^2*ca
       - 3200/27*theta( - 3 + N)*S(R(2,-2),N)*cf^2*nf
       - 1360/3*theta( - 3 + N)*S(R(2,-2),N)*cf^3
       + 1216/3*theta( - 3 + N)*S(R(2,-2,-2),N)*cf*ca^2
       - 1120*theta( - 3 + N)*S(R(2,-2,-2),N)*cf^2*ca
       + 1856/3*theta( - 3 + N)*S(R(2,-2,-2),N)*cf^3
       + 64/9*theta( - 3 + N)*S(R(2,-2,1),N)*cf*ca*nf
       - 352/9*theta( - 3 + N)*S(R(2,-2,1),N)*cf*ca^2
       - 1456/9*theta( - 3 + N)*S(R(2,-2,1),N)*cf^2*ca
       - 128/9*theta( - 3 + N)*S(R(2,-2,1),N)*cf^2*nf
       + 480*theta( - 3 + N)*S(R(2,-2,1),N)*cf^3
       + 1280/3*theta( - 3 + N)*S(R(2,-2,1,1),N)*cf*ca^2
       - 1824*theta( - 3 + N)*S(R(2,-2,1,1),N)*cf^2*ca
       + 5824/3*theta( - 3 + N)*S(R(2,-2,1,1),N)*cf^3
       - 928/3*theta( - 3 + N)*S(R(2,-2,2),N)*cf*ca^2
       + 4160/3*theta( - 3 + N)*S(R(2,-2,2),N)*cf^2*ca
       - 1536*theta( - 3 + N)*S(R(2,-2,2),N)*cf^3
       + 7276/27*theta( - 3 + N)*S(R(2,1),N)*cf*ca*nf
       + 32*theta( - 3 + N)*S(R(2,1),N)*cf*ca^2*z3
       - 22634/27*theta( - 3 + N)*S(R(2,1),N)*cf*ca^2
       - 536/27*theta( - 3 + N)*S(R(2,1),N)*cf*nf^2
       + 480*theta( - 3 + N)*S(R(2,1),N)*cf^2*ca*z3
       - 41995/81*theta( - 3 + N)*S(R(2,1),N)*cf^2*ca
       + 7270/81*theta( - 3 + N)*S(R(2,1),N)*cf^2*nf
       - 512*theta( - 3 + N)*S(R(2,1),N)*cf^3*z3
       + 791/3*theta( - 3 + N)*S(R(2,1),N)*cf^3
       - 2128/3*theta( - 3 + N)*S(R(2,1,-3),N)*cf*ca^2
       + 11792/3*theta( - 3 + N)*S(R(2,1,-3),N)*cf^2*ca
       - 5024*theta( - 3 + N)*S(R(2,1,-3),N)*cf^3
       + 704/9*theta( - 3 + N)*S(R(2,1,-2),N)*cf*ca*nf
       - 3872/9*theta( - 3 + N)*S(R(2,1,-2),N)*cf*ca^2
       + 6736/9*theta( - 3 + N)*S(R(2,1,-2),N)*cf^2*ca
       - 1408/9*theta( - 3 + N)*S(R(2,1,-2),N)*cf^2*nf
       + 224*theta( - 3 + N)*S(R(2,1,-2),N)*cf^3
       + 1312*theta( - 3 + N)*S(R(2,1,-2,1),N)*cf*ca^2
       - 5248*theta( - 3 + N)*S(R(2,1,-2,1),N)*cf^2*ca
       + 5248*theta( - 3 + N)*S(R(2,1,-2,1),N)*cf^3
       + 704/9*theta( - 3 + N)*S(R(2,1,1),N)*cf*ca*nf
       - 1936/9*theta( - 3 + N)*S(R(2,1,1),N)*cf*ca^2
       - 64/9*theta( - 3 + N)*S(R(2,1,1),N)*cf*nf^2
       - 4304/3*theta( - 3 + N)*S(R(2,1,1),N)*cf^2*ca
       + 688/3*theta( - 3 + N)*S(R(2,1,1),N)*cf^2*nf
       + 1504/3*theta( - 3 + N)*S(R(2,1,1),N)*cf^3
       - 800*theta( - 3 + N)*S(R(2,1,1,-2),N)*cf^2*ca
       + 1600*theta( - 3 + N)*S(R(2,1,1,-2),N)*cf^3
       - 7216/9*theta( - 3 + N)*S(R(2,1,1,1),N)*cf^2*ca
       + 1312/9*theta( - 3 + N)*S(R(2,1,1,1),N)*cf^2*nf
       - 648*theta( - 3 + N)*S(R(2,1,1,1),N)*cf^3
       - 1152*theta( - 3 + N)*S(R(2,1,1,1,1),N)*cf^3
       + 16/3*theta( - 3 + N)*S(R(2,1,1,2),N)*cf*ca^2
       - 496/3*theta( - 3 + N)*S(R(2,1,1,2),N)*cf^2*ca
       + 1440*theta( - 3 + N)*S(R(2,1,1,2),N)*cf^3
       + 160/9*theta( - 3 + N)*S(R(2,1,2),N)*cf*ca*nf
       - 772/9*theta( - 3 + N)*S(R(2,1,2),N)*cf*ca^2
       + 2884/3*theta( - 3 + N)*S(R(2,1,2),N)*cf^2*ca
       - 544/3*theta( - 3 + N)*S(R(2,1,2),N)*cf^2*nf
       + 600*theta( - 3 + N)*S(R(2,1,2),N)*cf^3
       - 32/3*theta( - 3 + N)*S(R(2,1,2,1),N)*cf*ca^2
       + 64*theta( - 3 + N)*S(R(2,1,2,1),N)*cf^2*ca
       + 3680/3*theta( - 3 + N)*S(R(2,1,2,1),N)*cf^3
       + 896/3*theta( - 3 + N)*S(R(2,1,3),N)*cf*ca^2
       - 768*theta( - 3 + N)*S(R(2,1,3),N)*cf^2*ca
       - 1888/3*theta( - 3 + N)*S(R(2,1,3),N)*cf^3
       - 860/9*theta( - 3 + N)*S(R(2,2),N)*cf*ca*nf
       + 2644/9*theta( - 3 + N)*S(R(2,2),N)*cf*ca^2
       + 64/9*theta( - 3 + N)*S(R(2,2),N)*cf*nf^2
       + 36896/27*theta( - 3 + N)*S(R(2,2),N)*cf^2*ca
       - 5552/27*theta( - 3 + N)*S(R(2,2),N)*cf^2*nf
       - 740*theta( - 3 + N)*S(R(2,2),N)*cf^3
       + 64/3*theta( - 3 + N)*S(R(2,2,-2),N)*cf*ca^2
       + 1792/3*theta( - 3 + N)*S(R(2,2,-2),N)*cf^2*ca
       - 1280*theta( - 3 + N)*S(R(2,2,-2),N)*cf^3
       - 160/9*theta( - 3 + N)*S(R(2,2,1),N)*cf*ca*nf
       + 844/9*theta( - 3 + N)*S(R(2,2,1),N)*cf*ca^2
       + 6868/9*theta( - 3 + N)*S(R(2,2,1),N)*cf^2*ca
       - 1216/9*theta( - 3 + N)*S(R(2,2,1),N)*cf^2*nf
       + 488*theta( - 3 + N)*S(R(2,2,1),N)*cf^3
       + 16/3*theta( - 3 + N)*S(R(2,2,1,1),N)*cf*ca^2
       + 304/3*theta( - 3 + N)*S(R(2,2,1,1),N)*cf^2*ca
       + 3520/3*theta( - 3 + N)*S(R(2,2,1,1),N)*cf^3
       + 16*theta( - 3 + N)*S(R(2,2,2),N)*cf*ca^2
       - 112/3*theta( - 3 + N)*S(R(2,2,2),N)*cf^2*ca
       - 3488/3*theta( - 3 + N)*S(R(2,2,2),N)*cf^3
       + 112/9*theta( - 3 + N)*S(R(2,3),N)*cf*ca*nf
       - 544/9*theta( - 3 + N)*S(R(2,3),N)*cf*ca^2
       - 8048/9*theta( - 3 + N)*S(R(2,3),N)*cf^2*ca
       + 1136/9*theta( - 3 + N)*S(R(2,3),N)*cf^2*nf
       + 56*theta( - 3 + N)*S(R(2,3),N)*cf^3
       - 752/3*theta( - 3 + N)*S(R(2,3,1),N)*cf*ca^2
       + 848/3*theta( - 3 + N)*S(R(2,3,1),N)*cf^2*ca
       - 3200/3*theta( - 3 + N)*S(R(2,3,1),N)*cf^3
       - 1040/3*theta( - 3 + N)*S(R(2,4),N)*cf*ca^2
       + 4000/3*theta( - 3 + N)*S(R(2,4),N)*cf^2*ca
       - 448*theta( - 3 + N)*S(R(2,4),N)*cf^3
       - 128*theta( - 3 + N)*S(R(3),N)*fl11*[dabc^2/n]
       - 32500/81*theta( - 3 + N)*S(R(3),N)*cf*ca*nf
       - 64*theta( - 3 + N)*S(R(3),N)*cf*ca^2*z3
       + 34070/27*theta( - 3 + N)*S(R(3),N)*cf*ca^2
       + 2440/81*theta( - 3 + N)*S(R(3),N)*cf*nf^2
       - 320*theta( - 3 + N)*S(R(3),N)*cf^2*ca*z3
       - 8711/27*theta( - 3 + N)*S(R(3),N)*cf^2*ca
       + 1082/27*theta( - 3 + N)*S(R(3),N)*cf^2*nf
       + 1216/3*theta( - 3 + N)*S(R(3),N)*cf^3*z3
       - 337/3*theta( - 3 + N)*S(R(3),N)*cf^3
       + 1120/3*theta( - 3 + N)*S(R(3,-3),N)*cf*ca^2
       - 2240*theta( - 3 + N)*S(R(3,-3),N)*cf^2*ca
       + 8960/3*theta( - 3 + N)*S(R(3,-3),N)*cf^3
       - 800/9*theta( - 3 + N)*S(R(3,-2),N)*cf*ca*nf
       + 92/3*theta( - 3 + N)*S(R(3,-2),N)*cf*ca^2*N
       - 4/3*theta( - 3 + N)*S(R(3,-2),N)*cf*ca^2*N^2
       + 3920/9*theta( - 3 + N)*S(R(3,-2),N)*cf*ca^2
       - 368/3*theta( - 3 + N)*S(R(3,-2),N)*cf^2*ca*N
       + 16/3*theta( - 3 + N)*S(R(3,-2),N)*cf^2*ca*N^2
       - 8176/9*theta( - 3 + N)*S(R(3,-2),N)*cf^2*ca
       + 1600/9*theta( - 3 + N)*S(R(3,-2),N)*cf^2*nf
       + 368/3*theta( - 3 + N)*S(R(3,-2),N)*cf^3*N
       - 16/3*theta( - 3 + N)*S(R(3,-2),N)*cf^3*N^2
       + 224/3*theta( - 3 + N)*S(R(3,-2),N)*cf^3
       - 704*theta( - 3 + N)*S(R(3,-2,1),N)*cf*ca^2
       + 2880*theta( - 3 + N)*S(R(3,-2,1),N)*cf^2*ca
       - 2944*theta( - 3 + N)*S(R(3,-2,1),N)*cf^3
       - 3260/27*theta( - 3 + N)*S(R(3,1),N)*cf*ca*nf
       + 11492/27*theta( - 3 + N)*S(R(3,1),N)*cf*ca^2
       + 32/3*theta( - 3 + N)*S(R(3,1),N)*cf*nf^2
       + 42290/27*theta( - 3 + N)*S(R(3,1),N)*cf^2*ca
       - 8156/27*theta( - 3 + N)*S(R(3,1),N)*cf^2*nf
       - 718*theta( - 3 + N)*S(R(3,1),N)*cf^3
       + 128/3*theta( - 3 + N)*S(R(3,1,-2),N)*cf*ca^2
       + 704*theta( - 3 + N)*S(R(3,1,-2),N)*cf^2*ca
       - 4736/3*theta( - 3 + N)*S(R(3,1,-2),N)*cf^3
       - 176/9*theta( - 3 + N)*S(R(3,1,1),N)*cf*ca*nf
       + 896/9*theta( - 3 + N)*S(R(3,1,1),N)*cf*ca^2
       + 8024/9*theta( - 3 + N)*S(R(3,1,1),N)*cf^2*ca
       - 1616/9*theta( - 3 + N)*S(R(3,1,1),N)*cf^2*nf
       + 512*theta( - 3 + N)*S(R(3,1,1),N)*cf^3
       + 96*theta( - 3 + N)*S(R(3,1,1,1),N)*cf^2*ca
       + 1184*theta( - 3 + N)*S(R(3,1,1,1),N)*cf^3
       - 128/3*theta( - 3 + N)*S(R(3,1,2),N)*cf^2*ca
       - 1184*theta( - 3 + N)*S(R(3,1,2),N)*cf^3
       + 16*theta( - 3 + N)*S(R(3,2),N)*cf*ca*nf
       - 84*theta( - 3 + N)*S(R(3,2),N)*cf*ca^2
       - 8068/9*theta( - 3 + N)*S(R(3,2),N)*cf^2*ca
       + 1552/9*theta( - 3 + N)*S(R(3,2),N)*cf^2*nf
       - 240*theta( - 3 + N)*S(R(3,2),N)*cf^3
       - 192*theta( - 3 + N)*S(R(3,2,1),N)*cf^2*ca
       - 3104/3*theta( - 3 + N)*S(R(3,2,1),N)*cf^3
       - 352/3*theta( - 3 + N)*S(R(3,3),N)*cf*ca^2
       + 576*theta( - 3 + N)*S(R(3,3),N)*cf^2*ca
       + 1120/3*theta( - 3 + N)*S(R(3,3),N)*cf^3
       - 64*theta( - 3 + N)*S(R(4),N)*fl11*[dabc^2/n]
       + 4712/27*theta( - 3 + N)*S(R(4),N)*cf*ca*nf
       - 2060/3*theta( - 3 + N)*S(R(4),N)*cf*ca^2
       - 368/27*theta( - 3 + N)*S(R(4),N)*cf*nf^2
       - 7096/27*theta( - 3 + N)*S(R(4),N)*cf^2*ca
       + 3268/27*theta( - 3 + N)*S(R(4),N)*cf^2*nf
       + 406/3*theta( - 3 + N)*S(R(4),N)*cf^3
       + 160/3*theta( - 3 + N)*S(R(4,-2),N)*cf*ca^2
       - 1856/3*theta( - 3 + N)*S(R(4,-2),N)*cf^2*ca
       + 1024*theta( - 3 + N)*S(R(4,-2),N)*cf^3
       + 352/9*theta( - 3 + N)*S(R(4,1),N)*cf*ca*nf
       - 92/3*theta( - 3 + N)*S(R(4,1),N)*cf*ca^2*N
       + 4/3*theta( - 3 + N)*S(R(4,1),N)*cf*ca^2*N^2
       - 3292/9*theta( - 3 + N)*S(R(4,1),N)*cf*ca^2
       + 368/3*theta( - 3 + N)*S(R(4,1),N)*cf^2*ca*N
       - 16/3*theta( - 3 + N)*S(R(4,1),N)*cf^2*ca*N^2
       - 548/3*theta( - 3 + N)*S(R(4,1),N)*cf^2*ca
       + 496/3*theta( - 3 + N)*S(R(4,1),N)*cf^2*nf
       - 368/3*theta( - 3 + N)*S(R(4,1),N)*cf^3*N
       + 16/3*theta( - 3 + N)*S(R(4,1),N)*cf^3*N^2
       - 2288/3*theta( - 3 + N)*S(R(4,1),N)*cf^3
       - 160/3*theta( - 3 + N)*S(R(4,1,1),N)*cf*ca^2
       - 496/3*theta( - 3 + N)*S(R(4,1,1),N)*cf^2*ca
       - 2912/3*theta( - 3 + N)*S(R(4,1,1),N)*cf^3
       + 32*theta( - 3 + N)*S(R(4,2),N)*cf*ca^2
       + 496/3*theta( - 3 + N)*S(R(4,2),N)*cf^2*ca
       + 704*theta( - 3 + N)*S(R(4,2),N)*cf^3
       - 368/9*theta( - 3 + N)*S(R(5),N)*cf*ca*nf
       + 46/3*theta( - 3 + N)*S(R(5),N)*cf*ca^2*N
       - 2/3*theta( - 3 + N)*S(R(5),N)*cf*ca^2*N^2
       + 2972/9*theta( - 3 + N)*S(R(5),N)*cf*ca^2
       - 184/3*theta( - 3 + N)*S(R(5),N)*cf^2*ca*N
       + 8/3*theta( - 3 + N)*S(R(5),N)*cf^2*ca*N^2
       + 92/3*theta( - 3 + N)*S(R(5),N)*cf^2*ca
       - 80*theta( - 3 + N)*S(R(5),N)*cf^2*nf
       + 184/3*theta( - 3 + N)*S(R(5),N)*cf^3*N
       - 8/3*theta( - 3 + N)*S(R(5),N)*cf^3*N^2
       + 760/3*theta( - 3 + N)*S(R(5),N)*cf^3
       + 32*theta( - 3 + N)*S(R(5,1),N)*cf*ca^2
       + 304*theta( - 3 + N)*S(R(5,1),N)*cf^2*ca
       + 384*theta( - 3 + N)*S(R(5,1),N)*cf^3
       + 64*theta( - 3 + N)*S(R(6),N)*cf*ca^2
       - 400*theta( - 3 + N)*S(R(6),N)*cf^2*ca
       + 64*theta( - 3 + N)*S(R(6),N)*cf^3
       - 1216/15*delta( - 2 + N)*fl11*[dabc^2/n]*z3
       - 256/3*delta( - 2 + N)*fl11*[dabc^2/n]*z5
       + 496/5*delta( - 2 + N)*fl11*[dabc^2/n]
       + 17432/405*delta( - 2 + N)*cf*ca*nf*z3
       - 32/3*delta( - 2 + N)*cf*ca*nf*z4
       + 80/3*delta( - 2 + N)*cf*ca*nf*z5
       - 998153/10935*delta( - 2 + N)*cf*ca*nf
       - 46160/81*delta( - 2 + N)*cf*ca^2*z3
       + 32/3*delta( - 2 + N)*cf*ca^2*z4
       + 296*delta( - 2 + N)*cf*ca^2*z5
       + 3667498/10935*delta( - 2 + N)*cf*ca^2
       + 64/81*delta( - 2 + N)*cf*nf^2*z3
       + 7814/2187*delta( - 2 + N)*cf*nf^2
       + 29816/45*delta( - 2 + N)*cf^2*ca*z3
       - 32*delta( - 2 + N)*cf^2*ca*z4
       - 2512/3*delta( - 2 + N)*cf^2*ca*z5
       - 1013578/10935*delta( - 2 + N)*cf^2*ca
       - 1352/45*delta( - 2 + N)*cf^2*nf*z3
       + 32/3*delta( - 2 + N)*cf^2*nf*z4
       - 341701/21870*delta( - 2 + N)*cf^2*nf
       - 33584/405*delta( - 2 + N)*cf^3*z3
       + 64/3*delta( - 2 + N)*cf^3*z4
       + 2336/3*delta( - 2 + N)*cf^3*z5
       - 201577/7290*delta( - 2 + N)*cf^3
       + 960*den(1 + N)*cf^2*ca*z5
       - 1920*den(1 + N)*cf^3*z5
       + 576*den(1 + N)^3*cf^2*ca*z3
       - 1152*den(1 + N)^3*cf^3*z3
      ;


L   c2gg3 =
       - 128/45*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N*z3
       + 1472/9*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N*z5
       - 64/3*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^2*z5
       + 64/9*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^3*z5
       + 512/45*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       - 448/3*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z5
       - 224/15*theta( - 3 + N)*den( - 2 + N)*cf*ca*nf*z3
       + 16/15*theta( - 3 + N)*den( - 2 + N)*cf*nf^2*z3
       + 32/5*theta( - 3 + N)*den( - 2 + N)*cf^2*nf*z3
       + 64/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-3), - 2 + N)*cf*ca*nf
       - 448/45*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf*ca*nf
       + 32/45*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf*nf^2
       + 64/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^2*nf
       - 64/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2,1), - 2 + N)*cf*ca*nf
       - 64/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(1,-2), - 2 + N)*cf*ca*nf
       + 48/5*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf*ca*nf
       - 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf^2*nf
       - 16/15*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*ca^2*nf
       + 3136/225*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       - 4792/225*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*ca*nf
       + 16/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*nf^2
       + 368/45*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^2*nf
       - 2/3*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*ca^2*nf
       - 16*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf*ca*nf
       + 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf^2*nf
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*ca^2*nf
       - 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 13924/675*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca*nf
       - 1016/675*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*nf^2
       - 1852/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2*nf
       - 4/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*ca*nf^2
       + 19/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*ca^2*nf
       + 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf*ca*nf
       - 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf^2*nf
       - 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*ca^2*nf
       - 3136/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 2552/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*ca*nf
       - 16/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*nf^2
       - 176/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*nf
       + 2/3*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*ca^2*nf
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1,1), - 2 + N)*cf*ca*nf
       - 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,2), - 2 + N)*cf*ca*nf
       - 1792/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cOlNA^-1*cOlNR
      *flg11*[dabc^2/n]*z3
       - 464/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca*nf*z3
       + 352/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf^2*nf*z3
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*ca^2*nf*z3
       - 16*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf*ca*nf
       + 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf^2*nf
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*ca^2*nf
       - 3136/225*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 2552/225*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca*nf
       - 16/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*nf^2
       - 176/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*nf
       + 2/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*ca^2*nf
       + 64/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf*ca*nf
       - 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf^2*nf
       - 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*ca^2*nf
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,1,-2), - 2 + N)*cf*ca*nf
       + 896/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca*nf
       - 208/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*ca^2*nf
       - 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(2,-2), - 2 + N)*cf*ca*nf
       - 896/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       - 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca*nf
       + 208/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*ca^2*nf
       - 16/5*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf*ca*nf
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf^2*nf
       + 16/15*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*ca^2*nf
       + 1792/15*theta( - 3 + N)*den( - 1 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
      *z3
       + 1696/225*theta( - 3 + N)*den( - 1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 4688/45*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       + 32*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z4
       + 40238/675*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       + 704/27*theta( - 3 + N)*den( - 1 + N)*cf*nf^2*z3
       + 1100288/18225*theta( - 3 + N)*den( - 1 + N)*cf*nf^2
       - 352/15*theta( - 3 + N)*den( - 1 + N)*cf^2*nf*z3
       - 964/75*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       + 352/27*theta( - 3 + N)*den( - 1 + N)*ca*nf^2*z3
       - 3832/3645*theta( - 3 + N)*den( - 1 + N)*ca*nf^2
       - 44912/135*theta( - 3 + N)*den( - 1 + N)*ca^2*nf*z3
       - 32*theta( - 3 + N)*den( - 1 + N)*ca^2*nf*z4
       - 5017249/3645*theta( - 3 + N)*den( - 1 + N)*ca^2*nf
       + 1696/225*theta( - 3 + N)*den( - 1 + N)^2*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 9148/675*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       - 776/675*theta( - 3 + N)*den( - 1 + N)^2*cf*nf^2
       - 644/75*theta( - 3 + N)*den( - 1 + N)^2*cf^2*nf
       - 4/15*theta( - 3 + N)*den( - 1 + N)^2*ca*nf^2
       + 704/9*theta( - 3 + N)*den( - 1 + N)^2*ca^2*nf*z3
       + 195577/1215*theta( - 3 + N)*den( - 1 + N)^2*ca^2*nf
       + 3136/225*theta( - 3 + N)*den( - 1 + N)^3*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 2872/225*theta( - 3 + N)*den( - 1 + N)^3*cf*ca*nf
       + 16/15*theta( - 3 + N)*den( - 1 + N)^3*cf*nf^2
       + 176/45*theta( - 3 + N)*den( - 1 + N)^3*cf^2*nf
       - 14/5*theta( - 3 + N)*den( - 1 + N)^3*ca^2*nf
       + 64/5*theta( - 3 + N)*den( - 1 + N)^4*cf*ca*nf
       - 64/15*theta( - 3 + N)*den( - 1 + N)^4*cf^2*nf
       - 32/15*theta( - 3 + N)*den( - 1 + N)^4*ca^2*nf
       + 896/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 16/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca*nf
       - 48/5*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^2*nf
       - 16/5*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*ca^2*nf
       + 256/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-3), - 1 + N)*ca^2*nf
       + 128/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca*nf
       - 64/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf^2*nf
       + 1984/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*ca^2*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2,1), - 1 + N)*ca^2*nf
       + 10304/225*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 3752/225*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       - 16/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*nf^2
       - 608/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*nf
       - 60226/405*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*ca^2*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,-2), - 1 + N)*ca^2*nf
       + 32/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf*ca*nf
       + 3280/27*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*ca^2*nf
       - 512/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1,1), - 1 + N)*ca^2*nf
       + 160/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,2), - 1 + N)*ca^2*nf
       - 32/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf*ca*nf
       - 832/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*ca^2*nf
       + 160/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(2,1), - 1 + N)*ca^2*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(3), - 1 + N)*ca^2*nf
       - 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(-4), - 1 + N)*cf*ca*nf
       - 224/3*theta( - 3 + N)*den( - 1 + N)*S(R(-4), - 1 + N)*ca^2*nf
       - 560/9*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*nf^2
       - 64/15*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*ca*nf^2
       - 67088/135*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*ca^2*nf
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3,1), - 1 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3,1), - 1 + N)*ca^2*nf
       + 3136/225*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 2008/225*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       + 2608/135*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*nf^2
       - 16/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf
       - 160/27*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca*nf^2
       - 15646/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca^2*nf
       - 128/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2,-2), - 1 + N)*ca^2*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*nf^2
       + 128/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*nf
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*ca*nf^2
       + 34016/135*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*ca^2*nf
       - 512/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1,1), - 1 + N)*ca^2*nf
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,2), - 1 + N)*ca^2*nf
       + 10304/225*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 640/9*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf*z3
       + 66974/6075*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       - 13904/405*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf^2
       - 608/45*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       + 80/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca*nf^2
       - 1312/9*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca^2*nf*z3
       + 306254/405*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca^2*nf
       + 512/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-3), - 1 + N)*cf*ca*nf
       - 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-3), - 1 + N)*ca^2*nf
       + 5504/45*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*nf^2
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*ca*nf^2
       + 3584/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*ca^2*nf
       - 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*cf*ca*nf
       + 640/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*ca^2*nf
       + 2324/405*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca*nf
       + 512/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*nf^2
       - 160/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*ca*nf^2
       - 332*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*ca^2*nf
       - 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,-2), - 1 + N)*cf*ca*nf
       + 512/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,-2), - 1 + N)*ca^2*nf
       - 784/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*nf^2
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*ca*nf^2
       + 2168/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*ca^2*nf
       + 736/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1,1), - 1 + N)*cf*ca*nf
       + 416/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1,1), - 1 + N)*ca^2*nf
       - 704/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,2), - 1 + N)*cf*ca*nf
       - 640/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,2), - 1 + N)*ca^2*nf
       + 352/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*ca*nf
       + 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*nf^2
       + 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*ca*nf^2
       - 968/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*ca^2*nf
       - 704/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,2,1), - 1 + N)*cf*ca*nf
       - 640/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,2,1), - 1 + N)*ca^2*nf
       + 640/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf*ca*nf
       + 896/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*ca^2*nf
       - 6104/405*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca*nf
       - 512/27*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*nf^2
       + 160/27*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca*nf^2
       + 25084/81*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca^2*nf
       + 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,-2), - 1 + N)*cf*ca*nf
       - 448/9*theta( - 3 + N)*den( - 1 + N)*S(R(2,-2), - 1 + N)*ca^2*nf
       + 1216/27*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf*ca*nf
       + 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf*nf^2
       + 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*ca*nf^2
       - 1912/27*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*ca^2*nf
       - 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1,1), - 1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(2,1,1), - 1 + N)*ca^2*nf
       + 704/9*theta( - 3 + N)*den( - 1 + N)*S(R(2,2), - 1 + N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,2), - 1 + N)*ca^2*nf
       - 896/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 2576/135*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*nf^2
       + 208/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*nf
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*ca*nf^2
       + 136/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*ca^2*nf
       + 256/9*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf*ca*nf
       + 896/9*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*ca^2*nf
       + 416/9*theta( - 3 + N)*den( - 1 + N)*S(R(4), - 1 + N)*cf*ca*nf
       - 1088/9*theta( - 3 + N)*den( - 1 + N)*S(R(4), - 1 + N)*ca^2*nf
       - 25856/15*theta( - 3 + N)*den(1 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      z3
       + 12800*theta( - 3 + N)*den(1 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z5
       - 45184/75*theta( - 3 + N)*den(1 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 66832/15*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       - 48*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z4
       + 8560*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z5
       - 87245687/24300*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       - 368/9*theta( - 3 + N)*den(1 + N)*cf*nf^2*z3
       - 39073417/12150*theta( - 3 + N)*den(1 + N)*cf*nf^2
       + 64976/15*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       + 144*theta( - 3 + N)*den(1 + N)*cf^2*nf*z4
       - 9120*theta( - 3 + N)*den(1 + N)*cf^2*nf*z5
       + 399401/300*theta( - 3 + N)*den(1 + N)*cf^2*nf
       + 1520/9*theta( - 3 + N)*den(1 + N)*ca*nf^2*z3
       - 1441136/1215*theta( - 3 + N)*den(1 + N)*ca*nf^2
       - 35176/15*theta( - 3 + N)*den(1 + N)*ca^2*nf*z3
       - 96*theta( - 3 + N)*den(1 + N)*ca^2*nf*z4
       - 2080*theta( - 3 + N)*den(1 + N)*ca^2*nf*z5
       + 2812798/243*theta( - 3 + N)*den(1 + N)*ca^2*nf
       - 1024*theta( - 3 + N)*den(1 + N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       + 86272/225*theta( - 3 + N)*den(1 + N)^2*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 48800/9*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       - 240*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z4
       + 15858079/6075*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       - 1504/9*theta( - 3 + N)*den(1 + N)^2*cf*nf^2*z3
       + 8642522/6075*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       + 10544/3*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       + 48*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z4
       - 37658/75*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       - 560/9*theta( - 3 + N)*den(1 + N)^2*ca*nf^2*z3
       + 1363772/1215*theta( - 3 + N)*den(1 + N)^2*ca*nf^2
       + 36392/9*theta( - 3 + N)*den(1 + N)^2*ca^2*nf*z3
       + 192*theta( - 3 + N)*den(1 + N)^2*ca^2*nf*z4
       - 13320758/1215*theta( - 3 + N)*den(1 + N)^2*ca^2*nf
       + 154624/75*theta( - 3 + N)*den(1 + N)^3*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 5200/3*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf*z3
       + 6805949/2025*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(1 + N)^3*cf*nf^2*z3
       - 277906/405*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       - 3584/3*theta( - 3 + N)*den(1 + N)^3*cf^2*nf*z3
       - 36848/9*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       - 7244/9*theta( - 3 + N)*den(1 + N)^3*ca*nf^2
       - 4544/3*theta( - 3 + N)*den(1 + N)^3*ca^2*nf*z3
       + 1068164/135*theta( - 3 + N)*den(1 + N)^3*ca^2*nf
       - 7936/15*theta( - 3 + N)*den(1 + N)^4*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 188434/135*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       + 27200/27*theta( - 3 + N)*den(1 + N)^4*cf*nf^2
       + 74476/45*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       + 10280/27*theta( - 3 + N)*den(1 + N)^4*ca*nf^2
       - 743056/135*theta( - 3 + N)*den(1 + N)^4*ca^2*nf
       - 512/5*theta( - 3 + N)*den(1 + N)^5*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 1864/9*theta( - 3 + N)*den(1 + N)^5*cf*ca*nf
       - 7232/9*theta( - 3 + N)*den(1 + N)^5*cf*nf^2
       + 244/3*theta( - 3 + N)*den(1 + N)^5*cf^2*nf
       - 272/3*theta( - 3 + N)*den(1 + N)^5*ca*nf^2
       + 11224/3*theta( - 3 + N)*den(1 + N)^5*ca^2*nf
       - 1168/3*theta( - 3 + N)*den(1 + N)^6*cf*ca*nf
       + 240*theta( - 3 + N)*den(1 + N)^6*cf*nf^2
       + 184/3*theta( - 3 + N)*den(1 + N)^6*cf^2*nf
       - 1056*theta( - 3 + N)*den(1 + N)^6*ca^2*nf
       + 2080/3*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*cf*ca*nf
       - 176*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*cf*nf^2
       + 664/3*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*cf^2*nf
       + 4336/3*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*ca^2*nf
       + 128/3*theta( - 3 + N)*den(1 + N)^4*S(R(-2),1 + N)*cf*ca*nf
       + 400/3*theta( - 3 + N)*den(1 + N)^4*S(R(-2),1 + N)*ca^2*nf
       - 7424/15*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 400*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       + 1328/3*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*nf^2
       - 156*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*nf
       + 80*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*ca*nf^2
       - 12932/3*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*ca^2*nf
       - 2608/3*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*cf*nf^2
       - 1424/3*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*cf^2*nf
       - 1432*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*ca^2*nf
       + 2288/3*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*cf*nf^2
       + 1024/3*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*cf^2*nf
       + 1256*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*ca^2*nf
       + 1568/3*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf^2*nf
       + 208/3*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*ca^2*nf
       - 512/5*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 656*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*nf^2
       + 384*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^2*nf
       + 1568/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf*ca*nf
       - 320*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf^2*nf
       - 1040/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*ca^2*nf
       + 28288/15*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 53336/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       - 372*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*nf^2
       - 43234/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       - 2660/9*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*ca*nf^2
       + 269552/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*ca^2*nf
       - 4256/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf*ca*nf
       + 576*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf^2*nf
       + 1520/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*ca^2*nf
       + 2224/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
       - 160*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*nf^2
       + 2536/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*nf
       - 160/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*ca*nf^2
       + 11140/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*ca^2*nf
       + 816*theta( - 3 + N)*den(1 + N)^3*S(R(1,1,1),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)^3*S(R(1,1,1),1 + N)*cf*nf^2
       + 1744/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1,1),1 + N)*cf^2*nf
       + 3200/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1,1),1 + N)*ca^2*nf
       - 2384/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*cf*nf^2
       - 1408/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*cf^2*nf
       - 3568/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*ca^2*nf
       - 816*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*nf^2
       - 1880/3*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*nf
       + 160/3*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*ca*nf^2
       - 3316*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*ca^2*nf
       - 2608/3*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*cf*nf^2
       - 1504/3*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*cf^2*nf
       - 3344/3*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*ca^2*nf
       + 896/3*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf*nf^2
       + 1472/3*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf^2*nf
       + 3544/3*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*ca^2*nf
       + 4736/3*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf*ca*nf
       - 608/3*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf^2*nf
       + 432*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*ca^2*nf
       - 3072/5*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 8528/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       - 512/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*nf^2
       + 3040/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*ca*nf^2
       + 644/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*ca^2*nf
       - 736*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf^2*nf
       - 1640/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*ca^2*nf
       - 7936/15*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 11512/45*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       + 2176/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*nf^2
       + 29776/45*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*nf
       + 136/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*ca*nf^2
       + 2992/5*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*ca^2*nf
       + 128/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,-2),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)^2*S(R(-2,-2),1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,-2),1 + N)*ca^2*nf
       + 27136/15*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cOlNA^-1*cOlNR
      *flg11*[dabc^2/n]
       + 3040*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*nf^2
       - 1216*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^2*nf
       - 488*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*ca^2*nf
       + 320/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1,1),1 + N)*cf^2*nf
       + 1088/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1,1),1 + N)*ca^2*nf
       - 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,2),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(-2,2),1 + N)*cf^2*nf
       - 304*theta( - 3 + N)*den(1 + N)^2*S(R(-2,2),1 + N)*ca^2*nf
       - 5120*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 419008/225*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 2768/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf*z3
       + 5822356/2025*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       + 205132/405*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       - 5728/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf*z3
       - 38141/15*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       + 15268/27*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca*nf^2
       + 1952/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca^2*nf*z3
       - 83774/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca^2*nf
       - 9152/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf*ca*nf
       + 1984/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf^2*nf
       + 1864/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*ca^2*nf
       - 8704/15*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 6656/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*nf^2
       - 1024*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*ca*nf^2
       - 2176/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*ca^2*nf
       + 3904/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf*ca*nf
       - 192*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^2*nf
       - 240*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*ca^2*nf
       + 66376/135*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       + 3856/27*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
       - 5272/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       + 1576/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*ca*nf^2
       - 46388/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*ca^2*nf
       + 6400/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf*ca*nf
       - 448*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^2*nf
       - 800*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*ca^2*nf
       - 8744/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*ca*nf
       + 176/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*nf^2
       - 3488/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*ca*nf^2
       - 7264/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*ca^2*nf
       - 656*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1,1),1 + N)*cf*ca*nf
       - 1808/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1,1),1 + N)*cf^2*nf
       - 1408/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1,1),1 + N)*ca^2*nf
       + 2368/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,2),1 + N)*cf*ca*nf
       + 1552/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,2),1 + N)*cf^2*nf
       + 1936/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,2),1 + N)*ca^2*nf
       + 3080/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*nf^2
       + 1032*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf
       - 128/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*ca*nf^2
       + 2672*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*ca^2*nf
       + 2224/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2,1),1 + N)*cf*ca*nf
       + 560*theta( - 3 + N)*den(1 + N)^2*S(R(1,2,1),1 + N)*cf^2*nf
       + 1952/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2,1),1 + N)*ca^2*nf
       + 2560*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 6416/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf*ca*nf
       + 3152/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf^2*nf
       - 440*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*ca^2*nf
       - 11792/45*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       - 400/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*nf^2
       + 1592*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       - 1556/9*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*ca*nf^2
       + 43292/9*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*ca^2*nf
       - 5248/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf*ca*nf
       + 1280/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf^2*nf
       + 1712/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*ca^2*nf
       + 1144*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*nf^2
       + 1064*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*ca*nf^2
       + 2480*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*ca^2*nf
       + 2080/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1,1),1 + N)*cf*ca*nf
       + 1936/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1,1),1 + N)*cf^2*nf
       + 1840/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1,1),1 + N)*ca^2*nf
       - 2368/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,2),1 + N)*cf*ca*nf
       - 448*theta( - 3 + N)*den(1 + N)^2*S(R(2,2),1 + N)*cf^2*nf
       - 2072/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,2),1 + N)*ca^2*nf
       + 3328/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1560*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       - 2184*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       + 128/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*ca*nf^2
       - 9628/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*ca^2*nf
       - 2560*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 5632/3*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf*ca*nf
       - 7024/3*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf^2*nf
       - 1512*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*ca^2*nf
       - 1040*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf*ca*nf
       + 2480/3*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf^2*nf
       + 3616/3*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*ca^2*nf
       + 1104*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*cf*ca*nf
       - 224/3*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*ca^2*nf
       + 2560/3*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]
       - 4448/3*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*nf^2
       - 3088/3*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*nf
       + 224/9*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*ca*nf^2
       - 9248/9*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*ca^2*nf
       + 448/3*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf*ca*nf
       - 1536*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf^2*nf
       - 1456/3*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*ca^2*nf
       - 21376/15*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 3628*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       - 992/9*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*nf^2
       + 216856/45*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*nf
       + 128/27*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca*nf^2
       + 148964/135*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca^2*nf
       + 1760/3*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*cf*ca*nf
       - 2816/3*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*cf^2*nf
       - 704/3*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*ca^2*nf
       + 7480/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*nf^2
       + 448/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*ca*nf^2
       + 628*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*ca^2*nf
       + 480*theta( - 3 + N)*den(1 + N)*S(R(-3,1,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-3,1,1),1 + N)*cf^2*nf
       + 800/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1,1),1 + N)*ca^2*nf
       - 416*theta( - 3 + N)*den(1 + N)*S(R(-3,2),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-3,2),1 + N)*cf^2*nf
       - 224*theta( - 3 + N)*den(1 + N)*S(R(-3,2),1 + N)*ca^2*nf
       + 569152/225*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 3584*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf*z3
       + 4132988/675*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       + 38176/135*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*nf^2
       - 3840*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf*z3
       - 281416/45*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       - 2656/81*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca*nf^2
       - 832*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca^2*nf*z3
       - 740146/405*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca^2*nf
       + 544*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*cf*ca*nf
       - 2944/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*ca^2*nf
       + 512*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]
       - 608*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*nf^2
       + 2560/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*ca*nf^2
       + 752/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*ca^2*nf
       - 2560/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*cf*ca*nf
       + 768*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*cf^2*nf
       + 608/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*ca^2*nf
       - 24064/15*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 26848/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       + 128/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*nf^2
       - 180832/45*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2*nf
       + 112/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*ca*nf^2
       - 14872/15*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*ca^2*nf
       + 1088/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,-2),1 + N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(1 + N)*S(R(-2,1,-2),1 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,-2),1 + N)*ca^2*nf
       - 1648/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf*ca*nf
       - 160*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*ca*nf^2
       - 528*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*ca^2*nf
       - 512/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1,1),1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1,1),1 + N)*ca^2*nf
       + 160*theta( - 3 + N)*den(1 + N)*S(R(-2,1,2),1 + N)*cf*ca*nf
       + 224/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,2),1 + N)*ca^2*nf
       + 1408/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*ca*nf^2
       + 1384/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*ca^2*nf
       + 544/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2,1),1 + N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2,1),1 + N)*ca^2*nf
       - 5728/3*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf*ca*nf
       + 5056/3*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf^2*nf
       + 352*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*ca^2*nf
       + 5632*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       - 600064/225*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1696/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3
       + 48*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z4
       - 18941999/6075*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       - 736/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2*z3
       - 1830218/1215*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       + 4448/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf*z3
       + 10906/5*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       + 496/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca*nf^2*z3
       - 181160/243*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca*nf^2
       - 13672/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^2*nf*z3
       - 48*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^2*nf*z4
       + 2653214/243*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^2*nf
       - 1936*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*cf*ca*nf
       - 640*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*cf^2*nf
       + 160*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*ca^2*nf
       - 3584/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 10136/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca*nf
       - 448/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*nf^2
       + 1072*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*nf
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*ca*nf^2
       - 580/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*ca^2*nf
       + 8816/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*cf^2*nf
       - 1072/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*ca^2*nf
       + 22272/5*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 6616/15*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       + 448/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*nf^2
       - 15920/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf
       - 496/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*ca*nf^2
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*ca^2*nf
       - 2816/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*cf*ca*nf
       + 2048/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*cf^2*nf
       + 288*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*ca^2*nf
       - 3744*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf*nf^2
       + 1504/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*ca*nf^2
       + 1736/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*ca^2*nf
       - 576*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf^2*nf
       - 512/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1,1),1 + N)*ca^2*nf
       + 1504/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,2),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,-2,2),1 + N)*cf^2*nf
       + 160*theta( - 3 + N)*den(1 + N)*S(R(1,-2,2),1 + N)*ca^2*nf
       + 10240*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]*z3
       - 13312/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 5312/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf*z3
       - 562724/405*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 55556/81*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       - 1792/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf*z3
       + 4198/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       - 21832/81*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca*nf^2
       - 3040/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca^2*nf*z3
       + 507886/81*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca^2*nf
       + 10688/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*cf*ca*nf
       + 384*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*cf^2*nf
       - 3200/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*ca^2*nf
       + 7168/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 3248/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*nf^2
       - 1216*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*ca*nf^2
       + 304*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*ca^2*nf
       - 4000*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf*ca*nf
       + 768*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf^2*nf
       + 1120*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*ca^2*nf
       + 2536/27*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf
       - 6184/27*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*nf^2
       + 4948/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       - 1808/27*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*ca*nf^2
       + 94736/27*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*ca^2*nf
       - 2848/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,-2),1 + N)*cf*ca*nf
       - 1280/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,-2),1 + N)*cf^2*nf
       + 416*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,-2),1 + N)*ca^2*nf
       + 5480/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf*ca*nf
       - 272/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf*nf^2
       + 4688/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^2*nf
       - 112/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*ca*nf^2
       + 8488/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*ca^2*nf
       + 800*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1,1),1 + N)*cf^2*nf
       + 160*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1,1),1 + N)*ca^2*nf
       - 272*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,2),1 + N)*cf*ca*nf
       - 2144/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,2),1 + N)*cf^2*nf
       - 496/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,2),1 + N)*ca^2*nf
       - 2896/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*nf^2
       - 1488*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*nf
       + 112/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*ca*nf^2
       - 10456/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*ca^2*nf
       - 208*theta( - 3 + N)*den(1 + N)*S(R(1,1,2,1),1 + N)*cf*ca*nf
       - 2272/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2,1),1 + N)*cf^2*nf
       - 560/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2,1),1 + N)*ca^2*nf
       - 5120*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 1664/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cf*ca*nf
       + 1312*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cf^2*nf
       + 1568/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*ca^2*nf
       - 3820/9*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       + 1976/9*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*nf^2
       - 4564/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       + 3152/27*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*ca*nf^2
       - 100208/27*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*ca^2*nf
       + 2720/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,-2),1 + N)*cf*ca*nf
       + 1280/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,-2),1 + N)*cf^2*nf
       - 1024/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,-2),1 + N)*ca^2*nf
       - 936*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*nf^2
       - 1440*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*nf
       + 176/9*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*ca*nf^2
       - 10304/9*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(1,2,1,1),1 + N)*cf*ca*nf
       - 2656/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1,1),1 + N)*cf^2*nf
       - 608/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1,1),1 + N)*ca^2*nf
       + 368*theta( - 3 + N)*den(1 + N)*S(R(1,2,2),1 + N)*cf*ca*nf
       + 2048/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,2),1 + N)*cf^2*nf
       + 688/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,2),1 + N)*ca^2*nf
       - 10240/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 808*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*nf^2
       + 1792/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*nf
       - 368/9*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*ca*nf^2
       + 14156/9*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*ca^2*nf
       + 5120*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 768*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cf^2*nf
       + 512/3*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*ca^2*nf
       + 1712/3*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*cf*ca*nf
       - 1312/3*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*cf^2*nf
       - 1792/3*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*ca^2*nf
       - 5120*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 6656/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 2368/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf*z3
       + 143044/405*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 58504/81*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf^2
       + 320/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf*z3
       - 3650/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       + 7168/27*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca*nf^2
       + 1664/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca^2*nf*z3
       - 16262/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca^2*nf
       - 6352/3*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*cf*ca*nf
       - 576*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*cf^2*nf
       + 1616/3*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*ca^2*nf
       - 3584/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 3136/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca*nf
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*nf^2
       + 2656/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*ca*nf^2
       - 472/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*ca^2*nf
       + 2368*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*cf^2*nf
       - 544*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*ca^2*nf
       - 5264/9*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca*nf
       + 872/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*nf^2
       - 1476*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf
       + 688/27*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*ca*nf^2
       - 96004/27*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*ca^2*nf
       + 864*theta( - 3 + N)*den(1 + N)*S(R(2,1,-2),1 + N)*cf*ca*nf
       + 1408/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,-2),1 + N)*cf^2*nf
       - 1024/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,-2),1 + N)*ca^2*nf
       - 880*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf*nf^2
       - 4928/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^2*nf
       - 16/9*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*ca*nf^2
       - 9440/9*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*ca^2*nf
       - 2816/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,1,1),1 + N)*cf^2*nf
       - 640/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,1,1),1 + N)*ca^2*nf
       + 256*theta( - 3 + N)*den(1 + N)*S(R(2,1,2),1 + N)*cf*ca*nf
       + 2368/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,2),1 + N)*cf^2*nf
       + 704/3*theta( - 3 + N)*den(1 + N)*S(R(2,1,2),1 + N)*ca^2*nf
       + 3632/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf*nf^2
       + 4256/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^2*nf
       - 80/9*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*ca*nf^2
       + 9836/9*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*ca^2*nf
       + 688/3*theta( - 3 + N)*den(1 + N)*S(R(2,2,1),1 + N)*cf*ca*nf
       + 864*theta( - 3 + N)*den(1 + N)*S(R(2,2,1),1 + N)*cf^2*nf
       + 560/3*theta( - 3 + N)*den(1 + N)*S(R(2,2,1),1 + N)*ca^2*nf
       + 2560*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 256/3*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cf*ca*nf
       - 2624/3*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cf^2*nf
       - 976/3*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*ca^2*nf
       - 2304/5*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 122552/135*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       - 6472/27*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*nf^2
       + 9316/15*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       - 2720/27*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca*nf^2
       + 91832/27*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca^2*nf
       - 1792/3*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*cf*ca*nf
       - 1280/3*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*ca^2*nf
       + 4608*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 2944/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*nf^2
       + 4384/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*nf
       - 16/9*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*ca*nf^2
       + 9340/9*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*ca^2*nf
       - 592/3*theta( - 3 + N)*den(1 + N)*S(R(3,1,1),1 + N)*cf*ca*nf
       + 992*theta( - 3 + N)*den(1 + N)*S(R(3,1,1),1 + N)*cf^2*nf
       + 1168/3*theta( - 3 + N)*den(1 + N)*S(R(3,1,1),1 + N)*ca^2*nf
       - 160/3*theta( - 3 + N)*den(1 + N)*S(R(3,2),1 + N)*cf*ca*nf
       - 2336/3*theta( - 3 + N)*den(1 + N)*S(R(3,2),1 + N)*cf^2*nf
       - 896/3*theta( - 3 + N)*den(1 + N)*S(R(3,2),1 + N)*ca^2*nf
       - 2560/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 1576/9*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca*nf
       + 160/9*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*nf^2
       - 1952/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*nf
       + 112/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*ca*nf^2
       - 3584/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*ca^2*nf
       - 2560*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 1808/3*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cf*ca*nf
       - 672*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cf^2*nf
       - 1744/3*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*ca^2*nf
       - 624*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*cf*ca*nf
       + 1664/3*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*cf^2*nf
       + 1376/3*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*ca^2*nf
       - 31744/45*theta( - 3 + N)*den(2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      z3
       - 11520*theta( - 3 + N)*den(2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z5
       + 51968/75*theta( - 3 + N)*den(2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 58328/45*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       - 248*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z4
       - 6240*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z5
       + 3237022/675*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       - 11936/27*theta( - 3 + N)*den(2 + N)*cf*nf^2*z3
       + 16071037/18225*theta( - 3 + N)*den(2 + N)*cf*nf^2
       - 3056/5*theta( - 3 + N)*den(2 + N)*cf^2*nf*z3
       + 6400*theta( - 3 + N)*den(2 + N)*cf^2*nf*z5
       - 115586/75*theta( - 3 + N)*den(2 + N)*cf^2*nf
       - 1432/27*theta( - 3 + N)*den(2 + N)*ca*nf^2*z3
       + 4708987/3645*theta( - 3 + N)*den(2 + N)*ca*nf^2
       + 458822/135*theta( - 3 + N)*den(2 + N)*ca^2*nf*z3
       + 248*theta( - 3 + N)*den(2 + N)*ca^2*nf*z4
       + 1600*theta( - 3 + N)*den(2 + N)*ca^2*nf*z5
       - 79819747/7290*theta( - 3 + N)*den(2 + N)*ca^2*nf
       + 111616/15*theta( - 3 + N)*den(2 + N)^2*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       - 28928/15*theta( - 3 + N)*den(2 + N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 488/9*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf*z3
       - 48*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf*z4
       - 5542108/2025*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)^2*cf*nf^2*z3
       - 1049188/2025*theta( - 3 + N)*den(2 + N)^2*cf*nf^2
       + 1184*theta( - 3 + N)*den(2 + N)^2*cf^2*nf*z3
       + 61902/25*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       - 285488/405*theta( - 3 + N)*den(2 + N)^2*ca*nf^2
       - 632/3*theta( - 3 + N)*den(2 + N)^2*ca^2*nf*z3
       + 48*theta( - 3 + N)*den(2 + N)^2*ca^2*nf*z4
       + 13259914/1215*theta( - 3 + N)*den(2 + N)^2*ca^2*nf
       + 22784/25*theta( - 3 + N)*den(2 + N)^3*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 1056*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf*z3
       + 11442/25*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       - 28088/405*theta( - 3 + N)*den(2 + N)^3*cf*nf^2
       - 3136/3*theta( - 3 + N)*den(2 + N)^3*cf^2*nf*z3
       - 5008/3*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       + 20348/81*theta( - 3 + N)*den(2 + N)^3*ca*nf^2
       - 288*theta( - 3 + N)*den(2 + N)^3*ca^2*nf*z3
       - 689798/135*theta( - 3 + N)*den(2 + N)^3*ca^2*nf
       + 75448/45*theta( - 3 + N)*den(2 + N)^4*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(2 + N)^4*cf*nf^2
       + 1128*theta( - 3 + N)*den(2 + N)^4*cf^2*nf
       - 1880/27*theta( - 3 + N)*den(2 + N)^4*ca*nf^2
       + 152792/27*theta( - 3 + N)*den(2 + N)^4*ca^2*nf
       - 1712*theta( - 3 + N)*den(2 + N)^5*cf*ca*nf
       - 928/9*theta( - 3 + N)*den(2 + N)^5*cf*nf^2
       - 3680/3*theta( - 3 + N)*den(2 + N)^5*cf^2*nf
       - 360*theta( - 3 + N)*den(2 + N)^5*ca^2*nf
       + 480*theta( - 3 + N)*den(2 + N)^6*cf^2*nf
       - 160/3*theta( - 3 + N)*den(2 + N)^5*S(R(1),2 + N)*cf*ca*nf
       - 2624/3*theta( - 3 + N)*den(2 + N)^5*S(R(1),2 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(2 + N)^5*S(R(1),2 + N)*ca^2*nf
       + 1792/3*theta( - 3 + N)*den(2 + N)^4*S(R(-2),2 + N)*cf*ca*nf
       - 4096/3*theta( - 3 + N)*den(2 + N)^4*S(R(-2),2 + N)*cf^2*nf
       - 256/3*theta( - 3 + N)*den(2 + N)^4*S(R(-2),2 + N)*ca^2*nf
       + 43904/15*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 11296/9*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*nf^2
       + 8336/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*ca*nf^2
       + 14704/9*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*ca^2*nf
       + 544/3*theta( - 3 + N)*den(2 + N)^4*S(R(1,1),2 + N)*cf*ca*nf
       + 3136/3*theta( - 3 + N)*den(2 + N)^4*S(R(1,1),2 + N)*cf^2*nf
       + 288*theta( - 3 + N)*den(2 + N)^4*S(R(1,1),2 + N)*ca^2*nf
       - 160*theta( - 3 + N)*den(2 + N)^4*S(R(2),2 + N)*cf*ca*nf
       - 2528/3*theta( - 3 + N)*den(2 + N)^4*S(R(2),2 + N)*cf^2*nf
       - 160*theta( - 3 + N)*den(2 + N)^4*S(R(2),2 + N)*ca^2*nf
       - 928/3*theta( - 3 + N)*den(2 + N)^3*S(R(-3),2 + N)*cf*ca*nf
       - 4672/3*theta( - 3 + N)*den(2 + N)^3*S(R(-3),2 + N)*cf^2*nf
       - 448/3*theta( - 3 + N)*den(2 + N)^3*S(R(-3),2 + N)*ca^2*nf
       + 19456/15*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 6224/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cf*nf^2
       + 560/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*ca*nf^2
       + 8456/9*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*ca^2*nf
       + 2432/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2,1),2 + N)*cf*ca*nf
       + 512*theta( - 3 + N)*den(2 + N)^3*S(R(-2,1),2 + N)*cf^2*nf
       + 256/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2,1),2 + N)*ca^2*nf
       - 36160/9*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 26818/45*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       + 304/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*nf^2
       - 13516/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf
       + 952/9*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*ca*nf^2
       - 881432/135*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*ca^2*nf
       + 1600/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,-2),2 + N)*cf*ca*nf
       + 2176/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,-2),2 + N)*cf^2*nf
       + 640/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,-2),2 + N)*ca^2*nf
       - 21008/9*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*cf*nf^2
       - 1504*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*ca*nf^2
       - 13540/9*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*ca^2*nf
       - 736/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,1,1),2 + N)*cf*ca*nf
       - 2816/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,1,1),2 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(2 + N)^3*S(R(1,1,1),2 + N)*ca^2*nf
       + 1120/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,2),2 + N)*cf*ca*nf
       + 800*theta( - 3 + N)*den(2 + N)^3*S(R(1,2),2 + N)*cf^2*nf
       + 512/3*theta( - 3 + N)*den(2 + N)^3*S(R(1,2),2 + N)*ca^2*nf
       + 19216/9*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*cf*nf^2
       + 1280*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*ca*nf^2
       + 1296*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*ca^2*nf
       + 800/3*theta( - 3 + N)*den(2 + N)^3*S(R(2,1),2 + N)*cf*ca*nf
       + 864*theta( - 3 + N)*den(2 + N)^3*S(R(2,1),2 + N)*cf^2*nf
       + 640/3*theta( - 3 + N)*den(2 + N)^3*S(R(2,1),2 + N)*ca^2*nf
       - 1184/3*theta( - 3 + N)*den(2 + N)^3*S(R(3),2 + N)*cf*ca*nf
       - 1568/3*theta( - 3 + N)*den(2 + N)^3*S(R(3),2 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(2 + N)^3*S(R(3),2 + N)*ca^2*nf
       - 880*theta( - 3 + N)*den(2 + N)^2*S(R(-4),2 + N)*cf*ca*nf
       - 768*theta( - 3 + N)*den(2 + N)^2*S(R(-4),2 + N)*cf^2*nf
       - 512/3*theta( - 3 + N)*den(2 + N)^2*S(R(-4),2 + N)*ca^2*nf
       - 3328/3*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 3048*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf*ca*nf
       - 416/3*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf*nf^2
       - 280/3*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf^2*nf
       - 80/3*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*ca*nf^2
       + 14092/9*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*ca^2*nf
       + 5264/3*theta( - 3 + N)*den(2 + N)^2*S(R(-3,1),2 + N)*cf*ca*nf
       + 192*theta( - 3 + N)*den(2 + N)^2*S(R(-3,1),2 + N)*cf^2*nf
       + 784/3*theta( - 3 + N)*den(2 + N)^2*S(R(-3,1),2 + N)*ca^2*nf
       + 141632/45*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 50828/45*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       + 176/9*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*nf^2
       + 2872/5*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*nf
       + 272/9*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*ca*nf^2
       - 19118/135*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*ca^2*nf
       - 1600/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,-2),2 + N)*cf*ca*nf
       + 1280/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,-2),2 + N)*cf^2*nf
       + 608/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,-2),2 + N)*ca^2*nf
       + 8192/5*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 4304/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cf*nf^2
       + 96*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*ca*nf^2
       - 1024*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*ca^2*nf
       - 448*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1,1),2 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1,1),2 + N)*cf^2*nf
       - 512/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1,1),2 + N)*ca^2*nf
       + 1120/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,2),2 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(2 + N)^2*S(R(-2,2),2 + N)*cf^2*nf
       + 416/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,2),2 + N)*ca^2*nf
       + 4608*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       - 167552/75*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 8608/3*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf*z3
       - 1045922/2025*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       - 82984/405*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf^2
       - 7168/3*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf*z3
       + 14444/15*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       - 360*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca*nf^2
       - 832*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca^2*nf*z3
       + 2479774/405*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca^2*nf
       + 5168/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-3),2 + N)*cf*ca*nf
       + 640*theta( - 3 + N)*den(2 + N)^2*S(R(1,-3),2 + N)*cf^2*nf
       + 368/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-3),2 + N)*ca^2*nf
       + 8704/15*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 6688/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cf*nf^2
       + 80*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cf^2*nf
       - 1208/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*ca^2*nf
       - 2272*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2,1),2 + N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2,1),2 + N)*cf^2*nf
       + 160/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2,1),2 + N)*ca^2*nf
       + 160708/135*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*ca*nf
       - 3952/27*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*nf^2
       + 1212*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*nf
       - 280/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*ca*nf^2
       + 140176/27*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*ca^2*nf
       - 640*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,-2),2 + N)*cf*ca*nf
       - 1280/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,-2),2 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,-2),2 + N)*ca^2*nf
       + 14800/9*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*cf*ca*nf
       - 80/9*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*cf*nf^2
       + 4096/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*ca*nf^2
       + 10808/9*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*ca^2*nf
       + 160*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1,1),2 + N)*cf*ca*nf
       + 800*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1,1),2 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1,1),2 + N)*ca^2*nf
       - 976/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,2),2 + N)*cf*ca*nf
       - 2176/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,2),2 + N)*cf^2*nf
       - 688/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,2),2 + N)*ca^2*nf
       - 4952/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*cf*nf^2
       - 3800/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*ca*nf^2
       - 15080/9*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*ca^2*nf
       - 928/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,2,1),2 + N)*cf*ca*nf
       - 2272/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,2,1),2 + N)*cf^2*nf
       - 640/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,2,1),2 + N)*ca^2*nf
       - 2304*theta( - 3 + N)*den(2 + N)^2*S(R(1,3),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 3968/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,3),2 + N)*cf*ca*nf
       + 6208/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,3),2 + N)*cf^2*nf
       + 1856/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,3),2 + N)*ca^2*nf
       - 215798/135*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*ca*nf
       + 1568/9*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*nf^2
       - 3268/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       + 280/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*ca*nf^2
       - 4906*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*ca^2*nf
       + 1216/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,-2),2 + N)*cf*ca*nf
       + 1280/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,-2),2 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,-2),2 + N)*ca^2*nf
       - 5648/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*cf*nf^2
       - 3784/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*cf^2*nf
       - 3884/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*ca^2*nf
       - 176*theta( - 3 + N)*den(2 + N)^2*S(R(2,1,1),2 + N)*cf*ca*nf
       - 2624/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,1,1),2 + N)*cf^2*nf
       - 688/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,1,1),2 + N)*ca^2*nf
       + 976/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,2),2 + N)*cf*ca*nf
       + 2048/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,2),2 + N)*cf^2*nf
       + 176*theta( - 3 + N)*den(2 + N)^2*S(R(2,2),2 + N)*ca^2*nf
       - 3456*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 7168/3*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf
       - 760/3*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*ca*nf^2
       + 9212/9*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*ca^2*nf
       + 2304*theta( - 3 + N)*den(2 + N)^2*S(R(3,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1680*theta( - 3 + N)*den(2 + N)^2*S(R(3,1),2 + N)*cf*ca*nf
       - 800*theta( - 3 + N)*den(2 + N)^2*S(R(3,1),2 + N)*cf^2*nf
       - 464/3*theta( - 3 + N)*den(2 + N)^2*S(R(3,1),2 + N)*ca^2*nf
       - 272/3*theta( - 3 + N)*den(2 + N)^2*S(R(4),2 + N)*cf*ca*nf
       - 928/3*theta( - 3 + N)*den(2 + N)^2*S(R(4),2 + N)*cf^2*nf
       - 352/3*theta( - 3 + N)*den(2 + N)^2*S(R(4),2 + N)*ca^2*nf
       - 720*theta( - 3 + N)*den(2 + N)*S(R(-5),2 + N)*cf*ca*nf
       - 160/3*theta( - 3 + N)*den(2 + N)*S(R(-5),2 + N)*cf^2*nf
       - 544/3*theta( - 3 + N)*den(2 + N)*S(R(-5),2 + N)*ca^2*nf
       - 2816/3*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]
       + 1384*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf*nf^2
       + 608/3*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf^2*nf
       - 368/9*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*ca*nf^2
       + 13784/9*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*ca^2*nf
       - 832/3*theta( - 3 + N)*den(2 + N)*S(R(-4,1),2 + N)*cf*ca*nf
       + 1280*theta( - 3 + N)*den(2 + N)*S(R(-4,1),2 + N)*cf^2*nf
       + 1840/3*theta( - 3 + N)*den(2 + N)*S(R(-4,1),2 + N)*ca^2*nf
       + 640*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 3448/9*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf
       - 1184/9*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*nf^2
       - 14296/15*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^2*nf
       + 1768/27*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca*nf^2
       - 44954/45*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca^2*nf
       - 1376/3*theta( - 3 + N)*den(2 + N)*S(R(-3,-2),2 + N)*cf*ca*nf
       + 2432/3*theta( - 3 + N)*den(2 + N)*S(R(-3,-2),2 + N)*cf^2*nf
       + 608/3*theta( - 3 + N)*den(2 + N)*S(R(-3,-2),2 + N)*ca^2*nf
       - 3208/3*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*cf*nf^2
       - 64*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*cf^2*nf
       + 80/3*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*ca*nf^2
       - 4376/3*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*ca^2*nf
       - 416*theta( - 3 + N)*den(2 + N)*S(R(-3,1,1),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(-3,1,1),2 + N)*cf^2*nf
       - 896/3*theta( - 3 + N)*den(2 + N)*S(R(-3,1,1),2 + N)*ca^2*nf
       + 352*theta( - 3 + N)*den(2 + N)*S(R(-3,2),2 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(-3,2),2 + N)*cf^2*nf
       + 256*theta( - 3 + N)*den(2 + N)*S(R(-3,2),2 + N)*ca^2*nf
       - 84032/75*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 3072*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf*z3
       - 24232/25*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       + 20912/135*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*nf^2
       + 3200*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf*z3
       + 17032/15*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf
       - 5036/81*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca*nf^2
       + 736*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca^2*nf*z3
       + 487654/405*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca^2*nf
       - 416*theta( - 3 + N)*den(2 + N)*S(R(-2,-3),2 + N)*cf*ca*nf
       + 2560/3*theta( - 3 + N)*den(2 + N)*S(R(-2,-3),2 + N)*cf^2*nf
       + 160*theta( - 3 + N)*den(2 + N)*S(R(-2,-3),2 + N)*ca^2*nf
       - 768*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cf*nf^2
       - 1216/3*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*ca*nf^2
       - 424/9*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*ca^2*nf
       + 1408/3*theta( - 3 + N)*den(2 + N)*S(R(-2,-2,1),2 + N)*cf*ca*nf
       - 512*theta( - 3 + N)*den(2 + N)*S(R(-2,-2,1),2 + N)*cf^2*nf
       - 224/3*theta( - 3 + N)*den(2 + N)*S(R(-2,-2,1),2 + N)*ca^2*nf
       + 84032/45*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 4564/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       + 496/9*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*nf^2
       + 10184/5*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^2*nf
       - 272/9*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*ca*nf^2
       + 119494/135*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*ca^2*nf
       - 704/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1,-2),2 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(2 + N)*S(R(-2,1,-2),2 + N)*cf^2*nf
       - 224/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1,-2),2 + N)*ca^2*nf
       + 832/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*ca*nf^2
       + 5744/9*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*ca^2*nf
       + 512/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1,1),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1,1),2 + N)*ca^2*nf
       - 160*theta( - 3 + N)*den(2 + N)*S(R(-2,1,2),2 + N)*cf*ca*nf
       - 224/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1,2),2 + N)*ca^2*nf
       - 736/3*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*ca*nf^2
       - 1744/3*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*ca^2*nf
       - 544/3*theta( - 3 + N)*den(2 + N)*S(R(-2,2,1),2 + N)*cf*ca*nf
       - 160/3*theta( - 3 + N)*den(2 + N)*S(R(-2,2,1),2 + N)*ca^2*nf
       + 4576/3*theta( - 3 + N)*den(2 + N)*S(R(-2,3),2 + N)*cf*ca*nf
       - 3904/3*theta( - 3 + N)*den(2 + N)*S(R(-2,3),2 + N)*cf^2*nf
       - 256*theta( - 3 + N)*den(2 + N)*S(R(-2,3),2 + N)*ca^2*nf
       - 17408/3*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]*z3
       + 164992/75*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 2440/9*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z3
       - 48*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z4
       + 8390392/2025*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       + 448/9*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf^2*z3
       + 507692/1215*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf^2
       - 1440*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf*z3
       - 14918/5*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       - 352/9*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca*nf^2*z3
       + 190376/243*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca*nf^2
       + 11528/9*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca^2*nf*z3
       + 48*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca^2*nf*z4
       - 12973432/1215*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca^2*nf
       + 1104*theta( - 3 + N)*den(2 + N)*S(R(1,-4),2 + N)*cf*ca*nf
       + 768*theta( - 3 + N)*den(2 + N)*S(R(1,-4),2 + N)*cf^2*nf
       + 224*theta( - 3 + N)*den(2 + N)*S(R(1,-4),2 + N)*ca^2*nf
       + 3328/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 8728/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf*ca*nf
       + 224/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf*nf^2
       + 280/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*ca*nf^2
       - 1412/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*ca^2*nf
       - 5552/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3,1),2 + N)*cf*ca*nf
       - 192*theta( - 3 + N)*den(2 + N)*S(R(1,-3,1),2 + N)*cf^2*nf
       - 368/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3,1),2 + N)*ca^2*nf
       - 141632/45*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 63356/45*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       - 112/9*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*nf^2
       - 728*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf
       + 32/9*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*ca*nf^2
       - 5618/27*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*ca^2*nf
       + 1664/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2,-2),2 + N)*cf*ca*nf
       - 1280/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2,-2),2 + N)*cf^2*nf
       - 160*theta( - 3 + N)*den(2 + N)*S(R(1,-2,-2),2 + N)*ca^2*nf
       + 5072/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*cf*nf^2
       - 352*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*cf^2*nf
       + 3584/9*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*ca^2*nf
       + 448*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1,1),2 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1,1),2 + N)*cf^2*nf
       + 704/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1,1),2 + N)*ca^2*nf
       - 1120/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2,2),2 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)*S(R(1,-2,2),2 + N)*cf^2*nf
       - 224*theta( - 3 + N)*den(2 + N)*S(R(1,-2,2),2 + N)*ca^2*nf
       - 9216*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 11648/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 2048/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf*z3
       + 63254/45*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf
       + 23384/81*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf^2
       + 256/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*nf*z3
       - 4348/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*nf
       + 23392/81*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca*nf^2
       + 1792/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca^2*nf*z3
       - 486118/81*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca^2*nf
       - 6272/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,-3),2 + N)*cf*ca*nf
       - 640*theta( - 3 + N)*den(2 + N)*S(R(1,1,-3),2 + N)*cf^2*nf
       + 1184/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,-3),2 + N)*ca^2*nf
       - 6656/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1696*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cf*nf^2
       + 176*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*ca*nf^2
       - 3416/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*ca^2*nf
       + 2464*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2,1),2 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2,1),2 + N)*cf^2*nf
       - 480*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2,1),2 + N)*ca^2*nf
       - 3556/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*ca*nf
       + 4144/27*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*nf^2
       - 1212*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf^2*nf
       + 1976/27*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*ca*nf^2
       - 98716/27*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*ca^2*nf
       + 1696/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,-2),2 + N)*cf*ca*nf
       + 1280/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,-2),2 + N)*cf^2*nf
       - 224*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,-2),2 + N)*ca^2*nf
       - 2272/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*cf*ca*nf
       + 272/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*cf*nf^2
       - 4096/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*cf^2*nf
       + 112/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*ca*nf^2
       - 1024*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*ca^2*nf
       - 800*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1,1),2 + N)*cf^2*nf
       - 160*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1,1),2 + N)*ca^2*nf
       + 272*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,2),2 + N)*cf*ca*nf
       + 2144/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,2),2 + N)*cf^2*nf
       + 496/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,2),2 + N)*ca^2*nf
       + 9632/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*cf*nf^2
       + 3800/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*cf^2*nf
       - 160/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*ca*nf^2
       + 11648/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*ca^2*nf
       + 208*theta( - 3 + N)*den(2 + N)*S(R(1,1,2,1),2 + N)*cf*ca*nf
       + 2272/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,2,1),2 + N)*cf^2*nf
       + 560/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,2,1),2 + N)*ca^2*nf
       + 4608*theta( - 3 + N)*den(2 + N)*S(R(1,1,3),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 320/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,3),2 + N)*cf*ca*nf
       - 928*theta( - 3 + N)*den(2 + N)*S(R(1,1,3),2 + N)*cf^2*nf
       - 1184/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,3),2 + N)*ca^2*nf
       + 21326/27*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*ca*nf
       - 544/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*nf^2
       + 3268/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       - 3320/27*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*ca*nf^2
       + 107626/27*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*ca^2*nf
       - 1568/3*theta( - 3 + N)*den(2 + N)*S(R(1,2,-2),2 + N)*cf*ca*nf
       - 1280/3*theta( - 3 + N)*den(2 + N)*S(R(1,2,-2),2 + N)*cf^2*nf
       + 448/3*theta( - 3 + N)*den(2 + N)*S(R(1,2,-2),2 + N)*ca^2*nf
       + 9560/9*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*cf*nf^2
       + 3784/3*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*cf^2*nf
       - 128/9*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*ca*nf^2
       + 1260*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(1,2,1,1),2 + N)*cf*ca*nf
       + 2656/3*theta( - 3 + N)*den(2 + N)*S(R(1,2,1,1),2 + N)*cf^2*nf
       + 608/3*theta( - 3 + N)*den(2 + N)*S(R(1,2,1,1),2 + N)*ca^2*nf
       - 368*theta( - 3 + N)*den(2 + N)*S(R(1,2,2),2 + N)*cf*ca*nf
       - 2048/3*theta( - 3 + N)*den(2 + N)*S(R(1,2,2),2 + N)*cf^2*nf
       - 688/3*theta( - 3 + N)*den(2 + N)*S(R(1,2,2),2 + N)*ca^2*nf
       + 3456*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 17776/9*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*nf^2
       + 760/3*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^2*nf
       + 320/9*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*ca*nf^2
       - 12388/9*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*ca^2*nf
       - 4608*theta( - 3 + N)*den(2 + N)*S(R(1,3,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 448*theta( - 3 + N)*den(2 + N)*S(R(1,3,1),2 + N)*cf*ca*nf
       - 1024/3*theta( - 3 + N)*den(2 + N)*S(R(1,3,1),2 + N)*cf^2*nf
       - 704/3*theta( - 3 + N)*den(2 + N)*S(R(1,3,1),2 + N)*ca^2*nf
       - 368/3*theta( - 3 + N)*den(2 + N)*S(R(1,4),2 + N)*cf*ca*nf
       + 928/3*theta( - 3 + N)*den(2 + N)*S(R(1,4),2 + N)*cf^2*nf
       + 1216/3*theta( - 3 + N)*den(2 + N)*S(R(1,4),2 + N)*ca^2*nf
       + 4608*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       - 5824/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 448/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf*z3
       - 181286/405*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       - 26728/81*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*nf^2
       + 448/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf*z3
       + 3560/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       - 7640/27*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca*nf^2
       - 896/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca^2*nf*z3
       + 435044/81*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca^2*nf
       + 3664/3*theta( - 3 + N)*den(2 + N)*S(R(2,-3),2 + N)*cf*ca*nf
       + 704*theta( - 3 + N)*den(2 + N)*S(R(2,-3),2 + N)*cf^2*nf
       - 368/3*theta( - 3 + N)*den(2 + N)*S(R(2,-3),2 + N)*ca^2*nf
       + 3328/3*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 1520*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf*nf^2
       - 112/3*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*ca*nf^2
       + 1504/9*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*ca^2*nf
       - 1472*theta( - 3 + N)*den(2 + N)*S(R(2,-2,1),2 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(2 + N)*S(R(2,-2,1),2 + N)*ca^2*nf
       + 19610/27*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*ca*nf
       - 1600/9*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*nf^2
       + 1012*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*nf
       - 856/27*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*ca*nf^2
       + 99326/27*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*ca^2*nf
       - 480*theta( - 3 + N)*den(2 + N)*S(R(2,1,-2),2 + N)*cf*ca*nf
       - 1408/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,-2),2 + N)*cf^2*nf
       + 448/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,-2),2 + N)*ca^2*nf
       + 3104/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*cf*ca*nf
       - 160/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*cf*nf^2
       + 1408*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*cf^2*nf
       + 16/9*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*ca*nf^2
       + 10460/9*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*ca^2*nf
       + 2816/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,1,1),2 + N)*cf^2*nf
       + 640/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,1,1),2 + N)*ca^2*nf
       - 256*theta( - 3 + N)*den(2 + N)*S(R(2,1,2),2 + N)*cf*ca*nf
       - 2368/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,2),2 + N)*cf^2*nf
       - 704/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,2),2 + N)*ca^2*nf
       - 11624/9*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*cf*nf^2
       - 1184*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*cf^2*nf
       + 128/9*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*ca*nf^2
       - 11432/9*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*ca^2*nf
       - 688/3*theta( - 3 + N)*den(2 + N)*S(R(2,2,1),2 + N)*cf*ca*nf
       - 864*theta( - 3 + N)*den(2 + N)*S(R(2,2,1),2 + N)*cf^2*nf
       - 560/3*theta( - 3 + N)*den(2 + N)*S(R(2,2,1),2 + N)*ca^2*nf
       - 2304*theta( - 3 + N)*den(2 + N)*S(R(2,3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 512/3*theta( - 3 + N)*den(2 + N)*S(R(2,3),2 + N)*cf*ca*nf
       + 2048/3*theta( - 3 + N)*den(2 + N)*S(R(2,3),2 + N)*cf^2*nf
       + 736/3*theta( - 3 + N)*den(2 + N)*S(R(2,3),2 + N)*ca^2*nf
       + 7552/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 102736/135*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
       + 5344/27*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*nf^2
       - 7808/15*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*nf
       + 2432/27*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*ca*nf^2
       - 100910/27*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*ca^2*nf
       + 640/3*theta( - 3 + N)*den(2 + N)*S(R(3,-2),2 + N)*cf*ca*nf
       + 1664/3*theta( - 3 + N)*den(2 + N)*S(R(3,-2),2 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(3,-2),2 + N)*ca^2*nf
       - 13696/3*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 3920/9*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*nf^2
       - 7376/3*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^2*nf
       - 80/9*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*ca*nf^2
       - 5072/3*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*ca^2*nf
       + 400/3*theta( - 3 + N)*den(2 + N)*S(R(3,1,1),2 + N)*cf*ca*nf
       - 992*theta( - 3 + N)*den(2 + N)*S(R(3,1,1),2 + N)*cf^2*nf
       - 1072/3*theta( - 3 + N)*den(2 + N)*S(R(3,1,1),2 + N)*ca^2*nf
       + 352/3*theta( - 3 + N)*den(2 + N)*S(R(3,2),2 + N)*cf*ca*nf
       + 2336/3*theta( - 3 + N)*den(2 + N)*S(R(3,2),2 + N)*cf^2*nf
       + 800/3*theta( - 3 + N)*den(2 + N)*S(R(3,2),2 + N)*ca^2*nf
       + 2816/3*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 1480/9*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf*ca*nf
       - 448/9*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf*nf^2
       + 1024*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*ca*nf^2
       + 13256/9*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*ca^2*nf
       + 2304*theta( - 3 + N)*den(2 + N)*S(R(4,1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 1040/3*theta( - 3 + N)*den(2 + N)*S(R(4,1),2 + N)*cf*ca*nf
       + 736*theta( - 3 + N)*den(2 + N)*S(R(4,1),2 + N)*cf^2*nf
       + 1312/3*theta( - 3 + N)*den(2 + N)*S(R(4,1),2 + N)*ca^2*nf
       + 240*theta( - 3 + N)*den(2 + N)*S(R(5),2 + N)*cf*ca*nf
       - 1280/3*theta( - 3 + N)*den(2 + N)*S(R(5),2 + N)*cf^2*nf
       - 896/3*theta( - 3 + N)*den(2 + N)*S(R(5),2 + N)*ca^2*nf
       - 2592/5*theta( - 3 + N)*den(3 + N)*cf*ca*nf*z3
       + 768/5*theta( - 3 + N)*den(3 + N)*cf*nf^2*z3
       - 1152/5*theta( - 3 + N)*den(3 + N)*cf^2*nf*z3
       - 21504/5*theta( - 3 + N)*den(3 + N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      z3
       - 5568/5*theta( - 3 + N)*den(3 + N)^2*cf*ca*nf*z3
       + 4224/5*theta( - 3 + N)*den(3 + N)^2*cf^2*nf*z3
       + 1536/5*theta( - 3 + N)*den(3 + N)^2*ca^2*nf*z3
       + 1152/5*theta( - 3 + N)*den(3 + N)^3*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 58736/75*theta( - 3 + N)*den(3 + N)^3*cf*ca*nf
       + 3424/75*theta( - 3 + N)*den(3 + N)^3*cf*nf^2
       + 8528/25*theta( - 3 + N)*den(3 + N)^3*cf^2*nf
       + 48/5*theta( - 3 + N)*den(3 + N)^3*ca*nf^2
       - 228/5*theta( - 3 + N)*den(3 + N)^3*ca^2*nf
       - 12544/25*theta( - 3 + N)*den(3 + N)^4*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 21888/25*theta( - 3 + N)*den(3 + N)^4*cf*ca*nf
       - 192/5*theta( - 3 + N)*den(3 + N)^4*cf*nf^2
       - 1472/5*theta( - 3 + N)*den(3 + N)^4*cf^2*nf
       + 24*theta( - 3 + N)*den(3 + N)^4*ca^2*nf
       - 2304/5*theta( - 3 + N)*den(3 + N)^5*cf*ca*nf
       + 768/5*theta( - 3 + N)*den(3 + N)^5*cf^2*nf
       + 384/5*theta( - 3 + N)*den(3 + N)^5*ca^2*nf
       - 10752/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 192/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf*ca*nf
       + 1728/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf^2*nf
       + 576/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*ca^2*nf
       - 1536/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf*ca*nf
       + 768/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf^2*nf
       + 384/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*ca^2*nf
       + 12544/25*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 17328/25*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*ca*nf
       + 224/5*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*nf^2
       + 704/5*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^2*nf
       - 24*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*ca^2*nf
       - 384/5*theta( - 3 + N)*den(3 + N)^3*S(R(1,1),3 + N)*cf*ca*nf
       + 384/5*theta( - 3 + N)*den(3 + N)^3*S(R(2),3 + N)*cf*ca*nf
       - 576*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf*ca*nf
       + 768/5*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf^2*nf
       + 384/5*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*ca^2*nf
       - 12544/25*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 12928/25*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*ca*nf
       - 64/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*nf^2
       - 704/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^2*nf
       + 24*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*ca^2*nf
       + 768*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf*ca*nf
       - 1536/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf^2*nf
       - 768/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*ca^2*nf
       + 384/5*theta( - 3 + N)*den(3 + N)^2*S(R(1,-2),3 + N)*cf*ca*nf
       + 176*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf*nf^2
       + 10752/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 3072/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf*ca*nf
       - 2496/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*ca^2*nf
       - 1728/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf*ca*nf
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf^2*nf
       + 192/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*ca^2*nf
       - 12544/25*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 21888/25*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*ca*nf
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*nf^2
       - 1472/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^2*nf
       + 24*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*ca^2*nf
       + 576*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf*ca*nf
       - 768/5*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf^2*nf
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*ca^2*nf
       + 1152/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]
       - 58736/75*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca*nf
       + 3424/75*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*nf^2
       + 8528/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2*nf
       + 48/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*ca*nf^2
       - 228/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*ca^2*nf
       - 1152/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf*ca*nf
       + 768/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf^2*nf
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*ca^2*nf
       + 12544/25*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 12928/25*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*ca*nf
       + 64/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*nf^2
       + 704/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^2*nf
       - 24*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*ca^2*nf
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1,1),3 + N)*cf*ca*nf
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(-2,2),3 + N)*cf*ca*nf
       + 21504/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]*z3
       + 5568/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf*ca*nf*z3
       - 4224/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf^2*nf*z3
       - 1536/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*ca^2*nf*z3
       + 576*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf*ca*nf
       - 768/5*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf^2*nf
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*ca^2*nf
       + 12544/25*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 12928/25*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*ca*nf
       + 64/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*nf^2
       + 704/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^2*nf
       - 24*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*ca^2*nf
       - 768*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf*ca*nf
       + 1536/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf^2*nf
       + 768/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*ca^2*nf
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(1,1,-2),3 + N)*cf*ca*nf
       - 176*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf*nf^2
       - 10752/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 3072/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf*ca*nf
       + 2496/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*ca^2*nf
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(2,-2),3 + N)*cf*ca*nf
       + 176*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf*nf^2
       + 10752/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 3072/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf*ca*nf
       - 2496/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*ca^2*nf
       + 576/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf*ca*nf
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf^2*nf
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*ca^2*nf
       + 15296/15*theta( - 3 + N)*den(N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       - 2560*theta( - 3 + N)*den(N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z5
       - 4288/225*theta( - 3 + N)*den(N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 54692/15*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       + 192*theta( - 3 + N)*den(N)*cf*ca*nf*z4
       - 2360*theta( - 3 + N)*den(N)*cf*ca*nf*z5
       - 54088421/48600*theta( - 3 + N)*den(N)*cf*ca*nf
       + 2240/9*theta( - 3 + N)*den(N)*cf*nf^2*z3
       + 54984209/24300*theta( - 3 + N)*den(N)*cf*nf^2
       - 47536/15*theta( - 3 + N)*den(N)*cf^2*nf*z3
       - 108*theta( - 3 + N)*den(N)*cf^2*nf*z4
       + 2640*theta( - 3 + N)*den(N)*cf^2*nf*z5
       + 149023/600*theta( - 3 + N)*den(N)*cf^2*nf
       - 824/9*theta( - 3 + N)*den(N)*ca*nf^2*z3
       - 78049/1215*theta( - 3 + N)*den(N)*ca*nf^2
       - 10684/15*theta( - 3 + N)*den(N)*ca^2*nf*z3
       - 84*theta( - 3 + N)*den(N)*ca^2*nf*z4
       + 560*theta( - 3 + N)*den(N)*ca^2*nf*z5
       + 271171/486*theta( - 3 + N)*den(N)*ca^2*nf
       + 192/25*theta( - 3 + N)*den(N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 12236/9*theta( - 3 + N)*den(N)^2*cf*ca*nf*z3
       - 96*theta( - 3 + N)*den(N)^2*cf*ca*nf*z4
       + 462887/1215*theta( - 3 + N)*den(N)^2*cf*ca*nf
       - 1408/9*theta( - 3 + N)*den(N)^2*cf*nf^2*z3
       - 10607848/6075*theta( - 3 + N)*den(N)^2*cf*nf^2
       + 1432*theta( - 3 + N)*den(N)^2*cf^2*nf*z3
       + 24*theta( - 3 + N)*den(N)^2*cf^2*nf*z4
       - 13594/225*theta( - 3 + N)*den(N)^2*cf^2*nf
       + 184/9*theta( - 3 + N)*den(N)^2*ca*nf^2*z3
       + 58412/1215*theta( - 3 + N)*den(N)^2*ca*nf^2
       + 5540/9*theta( - 3 + N)*den(N)^2*ca^2*nf*z3
       + 72*theta( - 3 + N)*den(N)^2*ca^2*nf*z4
       + 3220177/1215*theta( - 3 + N)*den(N)^2*ca^2*nf
       + 5152/225*theta( - 3 + N)*den(N)^3*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 3160/3*theta( - 3 + N)*den(N)^3*cf*ca*nf*z3
       - 334411/2025*theta( - 3 + N)*den(N)^3*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(N)^3*cf*nf^2*z3
       + 385274/405*theta( - 3 + N)*den(N)^3*cf*nf^2
       - 1664/3*theta( - 3 + N)*den(N)^3*cf^2*nf*z3
       - 872/9*theta( - 3 + N)*den(N)^3*cf^2*nf
       - 1088/81*theta( - 3 + N)*den(N)^3*ca*nf^2
       - 992/3*theta( - 3 + N)*den(N)^3*ca^2*nf*z3
       + 423067/405*theta( - 3 + N)*den(N)^3*ca^2*nf
       - 18097/135*theta( - 3 + N)*den(N)^4*cf*ca*nf
       - 17782/27*theta( - 3 + N)*den(N)^4*cf*nf^2
       + 178/3*theta( - 3 + N)*den(N)^4*cf^2*nf
       + 532/27*theta( - 3 + N)*den(N)^4*ca*nf^2
       + 32618/27*theta( - 3 + N)*den(N)^4*ca^2*nf
       - 1636/9*theta( - 3 + N)*den(N)^5*cf*ca*nf
       + 1636/9*theta( - 3 + N)*den(N)^5*cf*nf^2
       + 44/3*theta( - 3 + N)*den(N)^5*cf^2*nf
       - 8/9*theta( - 3 + N)*den(N)^5*ca*nf^2
       + 1436/9*theta( - 3 + N)*den(N)^5*ca^2*nf
       - 120*theta( - 3 + N)*den(N)^6*cf*ca*nf
       - 120*theta( - 3 + N)*den(N)^6*cf*nf^2
       + 60*theta( - 3 + N)*den(N)^6*cf^2*nf
       + 240*theta( - 3 + N)*den(N)^6*ca^2*nf
       + 656/3*theta( - 3 + N)*den(N)^5*S(R(1),N)*cf*ca*nf
       + 88*theta( - 3 + N)*den(N)^5*S(R(1),N)*cf*nf^2
       - 524/3*theta( - 3 + N)*den(N)^5*S(R(1),N)*cf^2*nf
       - 56*theta( - 3 + N)*den(N)^5*S(R(1),N)*ca^2*nf
       + 2176/3*theta( - 3 + N)*den(N)^4*S(R(-2),N)*cf*ca*nf
       - 1600/3*theta( - 3 + N)*den(N)^4*S(R(-2),N)*cf^2*nf
       + 328/3*theta( - 3 + N)*den(N)^4*S(R(-2),N)*ca^2*nf
       + 284/3*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*ca*nf
       - 436/3*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*nf^2
       + 284/3*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^2*nf
       - 8/3*theta( - 3 + N)*den(N)^4*S(R(1),N)*ca*nf^2
       - 32*theta( - 3 + N)*den(N)^4*S(R(1),N)*ca^2*nf
       - 168*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*cf*ca*nf
       - 48*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*cf*nf^2
       + 808/3*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*cf^2*nf
       - 12*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*ca^2*nf
       + 472/3*theta( - 3 + N)*den(N)^4*S(R(2),N)*cf*ca*nf
       + 48*theta( - 3 + N)*den(N)^4*S(R(2),N)*cf*nf^2
       - 608/3*theta( - 3 + N)*den(N)^4*S(R(2),N)*cf^2*nf
       + 36*theta( - 3 + N)*den(N)^4*S(R(2),N)*ca^2*nf
       + 944/3*theta( - 3 + N)*den(N)^3*S(R(-3),N)*cf*ca*nf
       - 1888/3*theta( - 3 + N)*den(N)^3*S(R(-3),N)*cf^2*nf
       + 272/3*theta( - 3 + N)*den(N)^3*S(R(-3),N)*ca^2*nf
       - 2528/3*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca*nf
       - 160*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*nf^2
       + 3488/3*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(N)^3*S(R(-2),N)*ca*nf^2
       + 384*theta( - 3 + N)*den(N)^3*S(R(-2),N)*ca^2*nf
       + 752/3*theta( - 3 + N)*den(N)^3*S(R(-2,1),N)*cf*ca*nf
       + 224*theta( - 3 + N)*den(N)^3*S(R(-2,1),N)*cf^2*nf
       - 248/3*theta( - 3 + N)*den(N)^3*S(R(-2,1),N)*ca^2*nf
       + 448/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 1334/45*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       + 4408/9*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*nf^2
       - 1511/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       - 28/9*theta( - 3 + N)*den(N)^3*S(R(1),N)*ca*nf^2
       - 33848/45*theta( - 3 + N)*den(N)^3*S(R(1),N)*ca^2*nf
       - 176/3*theta( - 3 + N)*den(N)^3*S(R(1,-2),N)*cf*ca*nf
       + 1184/3*theta( - 3 + N)*den(N)^3*S(R(1,-2),N)*cf^2*nf
       + 104*theta( - 3 + N)*den(N)^3*S(R(1,-2),N)*ca^2*nf
       - 356/3*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*ca*nf
       + 88*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*nf^2
       - 248*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^2*nf
       - 100/3*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*ca^2*nf
       + 248/3*theta( - 3 + N)*den(N)^3*S(R(1,1,1),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)^3*S(R(1,1,1),N)*cf*nf^2
       - 872/3*theta( - 3 + N)*den(N)^3*S(R(1,1,1),N)*cf^2*nf
       + 32*theta( - 3 + N)*den(N)^3*S(R(1,1,1),N)*ca^2*nf
       - 24*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*cf*nf^2
       + 704/3*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*cf^2*nf
       - 296/3*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*ca^2*nf
       + 244/3*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf*ca*nf
       - 88*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf*nf^2
       + 532/3*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf^2*nf
       + 4*theta( - 3 + N)*den(N)^3*S(R(2),N)*ca^2*nf
       - 280/3*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*cf*nf^2
       + 752/3*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*cf^2*nf
       - 88/3*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*ca^2*nf
       - 304/3*theta( - 3 + N)*den(N)^3*S(R(3),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)^3*S(R(3),N)*cf*nf^2
       - 224/3*theta( - 3 + N)*den(N)^3*S(R(3),N)*cf^2*nf
       + 460/3*theta( - 3 + N)*den(N)^3*S(R(3),N)*ca^2*nf
       - 1472/3*theta( - 3 + N)*den(N)^2*S(R(-4),N)*cf*ca*nf
       - 592/3*theta( - 3 + N)*den(N)^2*S(R(-4),N)*cf^2*nf
       + 440/3*theta( - 3 + N)*den(N)^2*S(R(-4),N)*ca^2*nf
       - 2304/5*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 968/3*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca*nf
       - 512/3*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*nf^2
       + 4592/3*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(N)^2*S(R(-3),N)*ca*nf^2
       + 824/3*theta( - 3 + N)*den(N)^2*S(R(-3),N)*ca^2*nf
       + 4016/3*theta( - 3 + N)*den(N)^2*S(R(-3,1),N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(N)^2*S(R(-3,1),N)*cf^2*nf
       - 644/3*theta( - 3 + N)*den(N)^2*S(R(-3,1),N)*ca^2*nf
       + 640*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 103424/45*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       + 2480/9*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*nf^2
       - 39088/15*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       - 112/3*theta( - 3 + N)*den(N)^2*S(R(-2),N)*ca*nf^2
       + 812/5*theta( - 3 + N)*den(N)^2*S(R(-2),N)*ca^2*nf
       - 1504/3*theta( - 3 + N)*den(N)^2*S(R(-2,-2),N)*cf*ca*nf
       + 384*theta( - 3 + N)*den(N)^2*S(R(-2,-2),N)*cf^2*nf
       + 544/3*theta( - 3 + N)*den(N)^2*S(R(-2,-2),N)*ca^2*nf
       + 2304/5*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 880/3*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf*nf^2
       - 624*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*ca^2*nf
       - 288*theta( - 3 + N)*den(N)^2*S(R(-2,1,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(-2,1,1),N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(N)^2*S(R(-2,1,1),N)*ca^2*nf
       + 256*theta( - 3 + N)*den(N)^2*S(R(-2,2),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)^2*S(R(-2,2),N)*cf^2*nf
       - 24*theta( - 3 + N)*den(N)^2*S(R(-2,2),N)*ca^2*nf
       + 1024*theta( - 3 + N)*den(N)^2*S(R(1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 4928/225*theta( - 3 + N)*den(N)^2*S(R(1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 2840/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf*z3
       + 867496/2025*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       - 282608/405*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf^2
       - 2128/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf*z3
       - 4598/45*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       - 100/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca*nf^2
       - 592/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca^2*nf*z3
       - 1628/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca^2*nf
       + 896*theta( - 3 + N)*den(N)^2*S(R(1,-3),N)*cf*ca*nf
       + 224*theta( - 3 + N)*den(N)^2*S(R(1,-3),N)*cf^2*nf
       - 172/3*theta( - 3 + N)*den(N)^2*S(R(1,-3),N)*ca^2*nf
       + 2304/5*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 208/3*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca*nf
       + 224/3*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*nf^2
       - 1072*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*ca*nf^2
       - 352/3*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*ca^2*nf
       - 5152/3*theta( - 3 + N)*den(N)^2*S(R(1,-2,1),N)*cf*ca*nf
       + 352*theta( - 3 + N)*den(N)^2*S(R(1,-2,1),N)*cf^2*nf
       + 296*theta( - 3 + N)*den(N)^2*S(R(1,-2,1),N)*ca^2*nf
       - 3494/135*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       - 7388/27*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf^2
       + 628/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       - 8/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*ca*nf^2
       + 4436/9*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*ca^2*nf
       - 448/3*theta( - 3 + N)*den(N)^2*S(R(1,1,-2),N)*cf*ca*nf
       - 288*theta( - 3 + N)*den(N)^2*S(R(1,1,-2),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)^2*S(R(1,1,-2),N)*ca^2*nf
       + 1312/9*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf*ca*nf
       - 304/9*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf*nf^2
       + 364*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^2*nf
       - 40*theta( - 3 + N)*den(N)^2*S(R(1,1,1,1),N)*cf*ca*nf
       + 904/3*theta( - 3 + N)*den(N)^2*S(R(1,1,1,1),N)*cf^2*nf
       + 80/3*theta( - 3 + N)*den(N)^2*S(R(1,1,1,1),N)*ca^2*nf
       - 80/3*theta( - 3 + N)*den(N)^2*S(R(1,1,2),N)*cf*ca*nf
       - 808/3*theta( - 3 + N)*den(N)^2*S(R(1,1,2),N)*cf^2*nf
       - 8*theta( - 3 + N)*den(N)^2*S(R(1,1,2),N)*ca^2*nf
       - 508/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*ca*nf
       + 104/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*nf^2
       - 964/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*ca*nf^2
       - 24*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*ca^2*nf
       - 104/3*theta( - 3 + N)*den(N)^2*S(R(1,2,1),N)*cf*ca*nf
       - 808/3*theta( - 3 + N)*den(N)^2*S(R(1,2,1),N)*cf^2*nf
       - 512*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 808*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*cf*ca*nf
       + 2392/3*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*cf^2*nf
       + 652/3*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*ca^2*nf
       - 1102/45*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca*nf
       + 812/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*nf^2
       - 464/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       + 8/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*ca*nf^2
       - 964/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*ca^2*nf
       + 256*theta( - 3 + N)*den(N)^2*S(R(2,-2),N)*cf^2*nf
       + 184/3*theta( - 3 + N)*den(N)^2*S(R(2,-2),N)*ca^2*nf
       - 452/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf*ca*nf
       + 104/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf*nf^2
       - 908/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*ca*nf^2
       - 40/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*ca^2*nf
       + 112/3*theta( - 3 + N)*den(N)^2*S(R(2,1,1),N)*cf*ca*nf
       - 968/3*theta( - 3 + N)*den(N)^2*S(R(2,1,1),N)*cf^2*nf
       - 56/3*theta( - 3 + N)*den(N)^2*S(R(2,1,1),N)*ca^2*nf
       + 80/3*theta( - 3 + N)*den(N)^2*S(R(2,2),N)*cf*ca*nf
       + 704/3*theta( - 3 + N)*den(N)^2*S(R(2,2),N)*cf^2*nf
       - 124/3*theta( - 3 + N)*den(N)^2*S(R(2,2),N)*ca^2*nf
       + 352*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*ca*nf
       - 24*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*nf^2
       - 140/3*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(N)^2*S(R(3),N)*ca*nf^2
       - 72*theta( - 3 + N)*den(N)^2*S(R(3),N)*ca^2*nf
       + 512*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 880*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*cf*ca*nf
       - 440*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*cf^2*nf
       - 892/3*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*ca^2*nf
       - 344/3*theta( - 3 + N)*den(N)^2*S(R(4),N)*cf*ca*nf
       - 344/3*theta( - 3 + N)*den(N)^2*S(R(4),N)*cf^2*nf
       + 464/3*theta( - 3 + N)*den(N)^2*S(R(4),N)*ca^2*nf
       - 552*theta( - 3 + N)*den(N)*S(R(-5),N)*cf*ca*nf
       + 112/3*theta( - 3 + N)*den(N)*S(R(-5),N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(N)*S(R(-5),N)*ca^2*nf
       - 512/3*theta( - 3 + N)*den(N)*S(R(-4),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 796*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*nf^2
       + 640*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^2*nf
       - 112/9*theta( - 3 + N)*den(N)*S(R(-4),N)*ca*nf^2
       - 1964/9*theta( - 3 + N)*den(N)*S(R(-4),N)*ca^2*nf
       + 928/3*theta( - 3 + N)*den(N)*S(R(-4,1),N)*cf*ca*nf
       + 384*theta( - 3 + N)*den(N)*S(R(-4,1),N)*cf^2*nf
       + 440/3*theta( - 3 + N)*den(N)*S(R(-4,1),N)*ca^2*nf
       + 54848/45*theta( - 3 + N)*den(N)*S(R(-3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 23540/9*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       + 2464/9*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*nf^2
       - 57512/15*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*nf
       - 1192/27*theta( - 3 + N)*den(N)*S(R(-3),N)*ca*nf^2
       + 5516/135*theta( - 3 + N)*den(N)*S(R(-3),N)*ca^2*nf
       - 880/3*theta( - 3 + N)*den(N)*S(R(-3,-2),N)*cf*ca*nf
       + 1408/3*theta( - 3 + N)*den(N)*S(R(-3,-2),N)*cf^2*nf
       + 352/3*theta( - 3 + N)*den(N)*S(R(-3,-2),N)*ca^2*nf
       - 6752/3*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*nf^2
       + 96*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(N)*S(R(-3,1),N)*ca*nf^2
       + 1796/3*theta( - 3 + N)*den(N)*S(R(-3,1),N)*ca^2*nf
       - 240*theta( - 3 + N)*den(N)*S(R(-3,1,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(-3,1,1),N)*cf^2*nf
       - 400/3*theta( - 3 + N)*den(N)*S(R(-3,1,1),N)*ca^2*nf
       + 208*theta( - 3 + N)*den(N)*S(R(-3,2),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)*S(R(-3,2),N)*cf^2*nf
       + 112*theta( - 3 + N)*den(N)*S(R(-3,2),N)*ca^2*nf
       - 468832/225*theta( - 3 + N)*den(N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 1024*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf*z3
       - 1010516/225*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       - 23312/45*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*nf^2
       + 1152*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf*z3
       + 224536/45*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf
       + 5888/81*theta( - 3 + N)*den(N)*S(R(-2),N)*ca*nf^2
       + 224*theta( - 3 + N)*den(N)*S(R(-2),N)*ca^2*nf*z3
       + 487361/405*theta( - 3 + N)*den(N)*S(R(-2),N)*ca^2*nf
       - 272*theta( - 3 + N)*den(N)*S(R(-2,-3),N)*cf*ca*nf
       + 1472/3*theta( - 3 + N)*den(N)*S(R(-2,-3),N)*cf^2*nf
       + 96*theta( - 3 + N)*den(N)*S(R(-2,-3),N)*ca^2*nf
       + 3040/3*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf*nf^2
       - 2464/3*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*ca*nf^2
       - 336*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*ca^2*nf
       + 1280/3*theta( - 3 + N)*den(N)*S(R(-2,-2,1),N)*cf*ca*nf
       - 384*theta( - 3 + N)*den(N)*S(R(-2,-2,1),N)*cf^2*nf
       - 304/3*theta( - 3 + N)*den(N)*S(R(-2,-2,1),N)*ca^2*nf
       - 40448/45*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 3308/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       - 80*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*nf^2
       + 31384/15*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*nf
       + 64/9*theta( - 3 + N)*den(N)*S(R(-2,1),N)*ca*nf^2
       + 176/45*theta( - 3 + N)*den(N)*S(R(-2,1),N)*ca^2*nf
       - 544/3*theta( - 3 + N)*den(N)*S(R(-2,1,-2),N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(N)*S(R(-2,1,-2),N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(N)*S(R(-2,1,-2),N)*ca^2*nf
       + 1352/3*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*ca*nf^2
       + 8*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*ca^2*nf
       + 256/3*theta( - 3 + N)*den(N)*S(R(-2,1,1,1),N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(N)*S(R(-2,1,1,1),N)*ca^2*nf
       - 80*theta( - 3 + N)*den(N)*S(R(-2,1,2),N)*cf*ca*nf
       - 112/3*theta( - 3 + N)*den(N)*S(R(-2,1,2),N)*ca^2*nf
       - 1208/3*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(N)*S(R(-2,2),N)*ca*nf^2
       + 16*theta( - 3 + N)*den(N)*S(R(-2,2),N)*ca^2*nf
       - 272/3*theta( - 3 + N)*den(N)*S(R(-2,2,1),N)*cf*ca*nf
       - 80/3*theta( - 3 + N)*den(N)*S(R(-2,2,1),N)*ca^2*nf
       + 1712/3*theta( - 3 + N)*den(N)*S(R(-2,3),N)*cf*ca*nf
       - 1376/3*theta( - 3 + N)*den(N)*S(R(-2,3),N)*cf^2*nf
       - 80*theta( - 3 + N)*den(N)*S(R(-2,3),N)*ca^2*nf
       - 7424/3*theta( - 3 + N)*den(N)*S(R(1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 80704/225*theta( - 3 + N)*den(N)*S(R(1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 17084/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf*z3
       - 24*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf*z4
       - 5471951/6075*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       + 368/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2*z3
       + 1348858/1215*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       + 3512/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf*z3
       + 32906/45*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       - 248/9*theta( - 3 + N)*den(N)*S(R(1),N)*ca*nf^2*z3
       + 862/243*theta( - 3 + N)*den(N)*S(R(1),N)*ca*nf^2
       + 7076/9*theta( - 3 + N)*den(N)*S(R(1),N)*ca^2*nf*z3
       + 24*theta( - 3 + N)*den(N)*S(R(1),N)*ca^2*nf*z4
       - 311806/243*theta( - 3 + N)*den(N)*S(R(1),N)*ca^2*nf
       + 968*theta( - 3 + N)*den(N)*S(R(1,-4),N)*cf*ca*nf
       + 320*theta( - 3 + N)*den(N)*S(R(1,-4),N)*cf^2*nf
       - 80*theta( - 3 + N)*den(N)*S(R(1,-4),N)*ca^2*nf
       + 1024/3*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 1464*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*ca*nf
       + 224/3*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*nf^2
       - 984*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(N)*S(R(1,-3),N)*ca*nf^2
       + 528*theta( - 3 + N)*den(N)*S(R(1,-3),N)*ca^2*nf
       - 4408/3*theta( - 3 + N)*den(N)*S(R(1,-3,1),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)*S(R(1,-3,1),N)*cf^2*nf
       + 536/3*theta( - 3 + N)*den(N)*S(R(1,-3,1),N)*ca^2*nf
       - 69248/45*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 68468/45*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       - 1328/9*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*nf^2
       + 7288/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*nf
       + 368/9*theta( - 3 + N)*den(N)*S(R(1,-2),N)*ca*nf^2
       + 3464/9*theta( - 3 + N)*den(N)*S(R(1,-2),N)*ca^2*nf
       + 1408/3*theta( - 3 + N)*den(N)*S(R(1,-2,-2),N)*cf*ca*nf
       - 1024/3*theta( - 3 + N)*den(N)*S(R(1,-2,-2),N)*cf^2*nf
       - 144*theta( - 3 + N)*den(N)*S(R(1,-2,-2),N)*ca^2*nf
       + 9160/3*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf*nf^2
       - 512*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*ca*nf^2
       - 976*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*ca^2*nf
       + 288*theta( - 3 + N)*den(N)*S(R(1,-2,1,1),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)*S(R(1,-2,1,1),N)*cf^2*nf
       + 256/3*theta( - 3 + N)*den(N)*S(R(1,-2,1,1),N)*ca^2*nf
       - 752/3*theta( - 3 + N)*den(N)*S(R(1,-2,2),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(1,-2,2),N)*cf^2*nf
       - 80*theta( - 3 + N)*den(N)*S(R(1,-2,2),N)*ca^2*nf
       - 2048*theta( - 3 + N)*den(N)*S(R(1,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 2432/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 2656/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf*z3
       - 69101/405*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       + 33766/81*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       + 896/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf*z3
       - 55/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       + 1112/81*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca*nf^2
       + 1520/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca^2*nf*z3
       - 22454/81*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca^2*nf
       - 5344/3*theta( - 3 + N)*den(N)*S(R(1,1,-3),N)*cf*ca*nf
       - 192*theta( - 3 + N)*den(N)*S(R(1,1,-3),N)*cf^2*nf
       + 1600/3*theta( - 3 + N)*den(N)*S(R(1,1,-3),N)*ca^2*nf
       - 2048/3*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 808/3*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf*nf^2
       + 1040*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^2*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*ca*nf^2
       + 80*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*ca^2*nf
       + 2000*theta( - 3 + N)*den(N)*S(R(1,1,-2,1),N)*cf*ca*nf
       - 384*theta( - 3 + N)*den(N)*S(R(1,1,-2,1),N)*cf^2*nf
       - 560*theta( - 3 + N)*den(N)*S(R(1,1,-2,1),N)*ca^2*nf
       + 2032/27*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       + 3224/27*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*nf^2
       - 522*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       + 232/27*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*ca*nf^2
       - 4300/27*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*ca^2*nf
       + 1424/3*theta( - 3 + N)*den(N)*S(R(1,1,1,-2),N)*cf*ca*nf
       + 640/3*theta( - 3 + N)*den(N)*S(R(1,1,1,-2),N)*cf^2*nf
       - 208*theta( - 3 + N)*den(N)*S(R(1,1,1,-2),N)*ca^2*nf
       - 1048/9*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf*ca*nf
       + 136/9*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf*nf^2
       - 1588/3*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf^2*nf
       + 56/9*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*ca*nf^2
       - 860/9*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*ca^2*nf
       - 400*theta( - 3 + N)*den(N)*S(R(1,1,1,1,1),N)*cf^2*nf
       - 80*theta( - 3 + N)*den(N)*S(R(1,1,1,1,1),N)*ca^2*nf
       + 136*theta( - 3 + N)*den(N)*S(R(1,1,1,2),N)*cf*ca*nf
       + 1072/3*theta( - 3 + N)*den(N)*S(R(1,1,1,2),N)*cf^2*nf
       + 248/3*theta( - 3 + N)*den(N)*S(R(1,1,1,2),N)*ca^2*nf
       + 220*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf*nf^2
       + 1516/3*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf^2*nf
       - 56/9*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*ca*nf^2
       + 1028/9*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*ca^2*nf
       + 104*theta( - 3 + N)*den(N)*S(R(1,1,2,1),N)*cf*ca*nf
       + 1136/3*theta( - 3 + N)*den(N)*S(R(1,1,2,1),N)*cf^2*nf
       + 280/3*theta( - 3 + N)*den(N)*S(R(1,1,2,1),N)*ca^2*nf
       + 1024*theta( - 3 + N)*den(N)*S(R(1,1,3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 832/3*theta( - 3 + N)*den(N)*S(R(1,1,3),N)*cf*ca*nf
       - 656*theta( - 3 + N)*den(N)*S(R(1,1,3),N)*cf^2*nf
       - 784/3*theta( - 3 + N)*den(N)*S(R(1,1,3),N)*ca^2*nf
       + 34*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       - 1048/9*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*nf^2
       + 482*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       - 616/27*theta( - 3 + N)*den(N)*S(R(1,2),N)*ca*nf^2
       + 2314/27*theta( - 3 + N)*den(N)*S(R(1,2),N)*ca^2*nf
       - 1360/3*theta( - 3 + N)*den(N)*S(R(1,2,-2),N)*cf*ca*nf
       - 640/3*theta( - 3 + N)*den(N)*S(R(1,2,-2),N)*cf^2*nf
       + 512/3*theta( - 3 + N)*den(N)*S(R(1,2,-2),N)*ca^2*nf
       + 664/3*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf*nf^2
       + 1436/3*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf^2*nf
       - 88/9*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*ca*nf^2
       + 832/9*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*ca^2*nf
       + 32*theta( - 3 + N)*den(N)*S(R(1,2,1,1),N)*cf*ca*nf
       + 1328/3*theta( - 3 + N)*den(N)*S(R(1,2,1,1),N)*cf^2*nf
       + 304/3*theta( - 3 + N)*den(N)*S(R(1,2,1,1),N)*ca^2*nf
       - 184*theta( - 3 + N)*den(N)*S(R(1,2,2),N)*cf*ca*nf
       - 1024/3*theta( - 3 + N)*den(N)*S(R(1,2,2),N)*cf^2*nf
       - 344/3*theta( - 3 + N)*den(N)*S(R(1,2,2),N)*ca^2*nf
       + 1408*theta( - 3 + N)*den(N)*S(R(1,3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 4432/3*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*nf^2
       - 1604*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^2*nf
       + 184/9*theta( - 3 + N)*den(N)*S(R(1,3),N)*ca*nf^2
       - 5884/9*theta( - 3 + N)*den(N)*S(R(1,3),N)*ca^2*nf
       - 1024*theta( - 3 + N)*den(N)*S(R(1,3,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 384*theta( - 3 + N)*den(N)*S(R(1,3,1),N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(N)*S(R(1,3,1),N)*cf^2*nf
       - 256/3*theta( - 3 + N)*den(N)*S(R(1,3,1),N)*ca^2*nf
       - 856/3*theta( - 3 + N)*den(N)*S(R(1,4),N)*cf*ca*nf
       + 656/3*theta( - 3 + N)*den(N)*S(R(1,4),N)*cf^2*nf
       + 896/3*theta( - 3 + N)*den(N)*S(R(1,4),N)*ca^2*nf
       + 1024*theta( - 3 + N)*den(N)*S(R(2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
      *z3
       - 1216/3*theta( - 3 + N)*den(N)*S(R(2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 1184/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf*z3
       + 145171/405*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       - 33758/81*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf^2
       - 160/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf*z3
       + 239/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       - 320/27*theta( - 3 + N)*den(N)*S(R(2),N)*ca*nf^2
       - 832/3*theta( - 3 + N)*den(N)*S(R(2),N)*ca^2*nf*z3
       - 602/27*theta( - 3 + N)*den(N)*S(R(2),N)*ca^2*nf
       + 3176/3*theta( - 3 + N)*den(N)*S(R(2,-3),N)*cf*ca*nf
       + 288*theta( - 3 + N)*den(N)*S(R(2,-3),N)*cf^2*nf
       - 808/3*theta( - 3 + N)*den(N)*S(R(2,-3),N)*ca^2*nf
       + 1024/3*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 512/3*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf*nf^2
       - 848*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)*S(R(2,-2),N)*ca*nf^2
       - 112/3*theta( - 3 + N)*den(N)*S(R(2,-2),N)*ca^2*nf
       - 1184*theta( - 3 + N)*den(N)*S(R(2,-2,1),N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(N)*S(R(2,-2,1),N)*cf^2*nf
       + 272*theta( - 3 + N)*den(N)*S(R(2,-2,1),N)*ca^2*nf
       + 398/9*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca*nf
       - 424/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*nf^2
       + 1414/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*nf
       - 8/27*theta( - 3 + N)*den(N)*S(R(2,1),N)*ca*nf^2
       + 3086/27*theta( - 3 + N)*den(N)*S(R(2,1),N)*ca^2*nf
       - 432*theta( - 3 + N)*den(N)*S(R(2,1,-2),N)*cf*ca*nf
       - 704/3*theta( - 3 + N)*den(N)*S(R(2,1,-2),N)*cf^2*nf
       + 512/3*theta( - 3 + N)*den(N)*S(R(2,1,-2),N)*ca^2*nf
       + 628/3*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf*ca*nf
       - 80/3*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf*nf^2
       + 1652/3*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf^2*nf
       + 8/9*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*ca*nf^2
       + 520/9*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*ca^2*nf
       + 1408/3*theta( - 3 + N)*den(N)*S(R(2,1,1,1),N)*cf^2*nf
       + 320/3*theta( - 3 + N)*den(N)*S(R(2,1,1,1),N)*ca^2*nf
       - 128*theta( - 3 + N)*den(N)*S(R(2,1,2),N)*cf*ca*nf
       - 1184/3*theta( - 3 + N)*den(N)*S(R(2,1,2),N)*cf^2*nf
       - 352/3*theta( - 3 + N)*den(N)*S(R(2,1,2),N)*ca^2*nf
       - 908/3*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf*nf^2
       - 1472/3*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf^2*nf
       + 40/9*theta( - 3 + N)*den(N)*S(R(2,2),N)*ca*nf^2
       - 412/9*theta( - 3 + N)*den(N)*S(R(2,2),N)*ca^2*nf
       - 344/3*theta( - 3 + N)*den(N)*S(R(2,2,1),N)*cf*ca*nf
       - 432*theta( - 3 + N)*den(N)*S(R(2,2,1),N)*cf^2*nf
       - 280/3*theta( - 3 + N)*den(N)*S(R(2,2,1),N)*ca^2*nf
       - 512*theta( - 3 + N)*den(N)*S(R(2,3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 128/3*theta( - 3 + N)*den(N)*S(R(2,3),N)*cf*ca*nf
       + 1312/3*theta( - 3 + N)*den(N)*S(R(2,3),N)*cf^2*nf
       + 488/3*theta( - 3 + N)*den(N)*S(R(2,3),N)*ca^2*nf
       - 5248/15*theta( - 3 + N)*den(N)*S(R(3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 74332/135*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       + 3080/27*theta( - 3 + N)*den(N)*S(R(3),N)*cf*nf^2
       - 1066/15*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       + 688/27*theta( - 3 + N)*den(N)*S(R(3),N)*ca*nf^2
       + 3758/27*theta( - 3 + N)*den(N)*S(R(3),N)*ca^2*nf
       + 896/3*theta( - 3 + N)*den(N)*S(R(3,-2),N)*cf*ca*nf
       + 640/3*theta( - 3 + N)*den(N)*S(R(3,-2),N)*cf^2*nf
       - 48*theta( - 3 + N)*den(N)*S(R(3,-2),N)*ca^2*nf
       - 5248/3*theta( - 3 + N)*den(N)*S(R(3,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 7108/3*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*nf^2
       + 3788/3*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^2*nf
       + 8/9*theta( - 3 + N)*den(N)*S(R(3,1),N)*ca*nf^2
       + 5812/9*theta( - 3 + N)*den(N)*S(R(3,1),N)*ca^2*nf
       + 296/3*theta( - 3 + N)*den(N)*S(R(3,1,1),N)*cf*ca*nf
       - 496*theta( - 3 + N)*den(N)*S(R(3,1,1),N)*cf^2*nf
       - 584/3*theta( - 3 + N)*den(N)*S(R(3,1,1),N)*ca^2*nf
       + 80/3*theta( - 3 + N)*den(N)*S(R(3,2),N)*cf*ca*nf
       + 1168/3*theta( - 3 + N)*den(N)*S(R(3,2),N)*cf^2*nf
       + 448/3*theta( - 3 + N)*den(N)*S(R(3,2),N)*ca^2*nf
       + 512/3*theta( - 3 + N)*den(N)*S(R(4),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 3188/9*theta( - 3 + N)*den(N)*S(R(4),N)*cf*ca*nf
       - 80/9*theta( - 3 + N)*den(N)*S(R(4),N)*cf*nf^2
       - 92/3*theta( - 3 + N)*den(N)*S(R(4),N)*cf^2*nf
       - 56/3*theta( - 3 + N)*den(N)*S(R(4),N)*ca*nf^2
       - 64/3*theta( - 3 + N)*den(N)*S(R(4),N)*ca^2*nf
       + 512*theta( - 3 + N)*den(N)*S(R(4,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 904/3*theta( - 3 + N)*den(N)*S(R(4,1),N)*cf*ca*nf
       + 336*theta( - 3 + N)*den(N)*S(R(4,1),N)*cf^2*nf
       + 872/3*theta( - 3 + N)*den(N)*S(R(4,1),N)*ca^2*nf
       + 312*theta( - 3 + N)*den(N)*S(R(5),N)*cf*ca*nf
       - 832/3*theta( - 3 + N)*den(N)*S(R(5),N)*cf^2*nf
       - 688/3*theta( - 3 + N)*den(N)*S(R(5),N)*ca^2*nf
       - 2944/45*theta( - 3 + N)*S(R(-5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       + 128/15*theta( - 3 + N)*S(R(-5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^2
       - 128/45*theta( - 3 + N)*S(R(-5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^3
       + 896/15*theta( - 3 + N)*S(R(-5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 128/45*theta( - 3 + N)*S(R(-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       - 512/45*theta( - 3 + N)*S(R(-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 5888/45*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N*
      z3
       + 128/45*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       - 256/15*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^2
      *z3
       + 256/45*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^3
      *z3
       - 1792/15*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       - 512/45*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 5888/45*theta( - 3 + N)*S(R(-2,-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
      *N
       + 256/15*theta( - 3 + N)*S(R(-2,-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^2
       - 256/45*theta( - 3 + N)*S(R(-2,-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^3
       + 1792/15*theta( - 3 + N)*S(R(-2,-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 11776/45*theta( - 3 + N)*S(R(-2,-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*N
       - 512/15*theta( - 3 + N)*S(R(-2,-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*N^2
       + 512/45*theta( - 3 + N)*S(R(-2,-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*N^3
       - 3584/15*theta( - 3 + N)*S(R(-2,-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 256/45*theta( - 3 + N)*S(R(-2,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       + 1024/45*theta( - 3 + N)*S(R(-2,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 5888/45*theta( - 3 + N)*S(R(3,-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N
       - 256/15*theta( - 3 + N)*S(R(3,-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^2
       + 256/45*theta( - 3 + N)*S(R(3,-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^3
       - 1792/15*theta( - 3 + N)*S(R(3,-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 5888/45*theta( - 3 + N)*S(R(4,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       + 256/15*theta( - 3 + N)*S(R(4,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^2
       - 256/45*theta( - 3 + N)*S(R(4,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^3
       + 1792/15*theta( - 3 + N)*S(R(4,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 2944/45*theta( - 3 + N)*S(R(5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       - 128/15*theta( - 3 + N)*S(R(5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^2
       + 128/45*theta( - 3 + N)*S(R(5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^3
       - 896/15*theta( - 3 + N)*S(R(5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 544/15*delta( - 2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       - 128/3*delta( - 2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z5
       - 8*delta( - 2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 274/15*delta( - 2 + N)*cf*ca*nf*z3
       - 52/3*delta( - 2 + N)*cf*ca*nf*z4
       + 40*delta( - 2 + N)*cf*ca*nf*z5
       - 161284/3645*delta( - 2 + N)*cf*ca*nf
       - 104/405*delta( - 2 + N)*cf*nf^2*z3
       + 23291/4860*delta( - 2 + N)*cf*nf^2
       + 4148/405*delta( - 2 + N)*cf^2*nf*z3
       + 16/3*delta( - 2 + N)*cf^2*nf*z4
       - 160/3*delta( - 2 + N)*cf^2*nf*z5
       + 28403/4860*delta( - 2 + N)*cf^2*nf
       + 622/405*delta( - 2 + N)*ca*nf^2*z3
       + 130219/21870*delta( - 2 + N)*ca*nf^2
       + 1828/405*delta( - 2 + N)*ca^2*nf*z3
       + 12*delta( - 2 + N)*ca^2*nf*z4
       + 12*delta( - 2 + N)*ca^2*nf*z5
       - 3444493/87480*delta( - 2 + N)*ca^2*nf
      ;


L   c2qqps3 =
       + 64/15*theta( - 3 + N)*den( - 2 + N)*cf^2*nf*z3
       + 128/45*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^2*nf
       + 64/45*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*ca*nf
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^2*nf
       - 16/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca*nf
       - 32/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*nf^2
       - 704/675*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2*nf
       - 64/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*ca*nf
       + 32/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*nf
       - 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca*nf*z3
       + 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf^2*nf*z3
       - 64/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca*nf
       + 32/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*nf
       + 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca*nf
       - 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^2*nf
       - 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca*nf
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^2*nf
       - 13616/45*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       - 32*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z4
       - 4852532/3645*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       + 704/27*theta( - 3 + N)*den( - 1 + N)*cf*nf^2*z3
       + 107968/3645*theta( - 3 + N)*den( - 1 + N)*cf*nf^2
       - 6848/45*theta( - 3 + N)*den( - 1 + N)*cf^2*nf*z3
       + 32*theta( - 3 + N)*den( - 1 + N)*cf^2*nf*z4
       + 24146/675*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       + 704/9*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf*z3
       + 198736/1215*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       - 32/45*theta( - 3 + N)*den( - 1 + N)^2*cf*nf^2
       - 1184/675*theta( - 3 + N)*den( - 1 + N)^2*cf^2*nf
       + 64/45*theta( - 3 + N)*den( - 1 + N)^3*cf*ca*nf
       + 32/15*theta( - 3 + N)*den( - 1 + N)^3*cf^2*nf
       + 64/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca*nf
       - 128/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^2*nf
       + 256/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-3), - 1 + N)*cf*ca*nf
       + 416/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2,1), - 1 + N)*cf*ca*nf
       - 58048/405*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       - 352/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,-2), - 1 + N)*cf*ca*nf
       + 3280/27*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf*ca*nf
       - 512/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1,1), - 1 + N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,2), - 1 + N)*cf*ca*nf
       - 832/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(2,1), - 1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(3), - 1 + N)*cf*ca*nf
       - 416/3*theta( - 3 + N)*den( - 1 + N)*S(R(-4), - 1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-4), - 1 + N)*cf^2*nf
       - 13264/27*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca*nf
       + 128/9*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*nf^2
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*nf
       + 320/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3,1), - 1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3,1), - 1 + N)*cf^2*nf
       - 44608/135*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*nf^2
       + 688/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf
       - 128/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2,-2), - 1 + N)*cf*ca*nf
       + 6784/27*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca*nf
       + 160/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*nf
       - 704/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1,1), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1,1), - 1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den( - 1 + N)*S(R(-2,2), - 1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,2), - 1 + N)*cf^2*nf
       - 608/9*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf*z3
       + 1004296/1215*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       + 112/81*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf^2
       - 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf*z3
       - 51638/405*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-3), - 1 + N)*cf*ca*nf
       + 320/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-3), - 1 + N)*cf^2*nf
       + 3680/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca*nf
       + 992/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*nf
       + 448/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*cf^2*nf
       - 29348/81*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca*nf
       - 944/81*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*nf^2
       + 5516/81*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2*nf
       + 320/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,-2), - 1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,-2), - 1 + N)*cf^2*nf
       + 776/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*ca*nf
       + 128/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*nf^2
       + 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf^2*nf
       + 448/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1,1), - 1 + N)*cf*ca*nf
       + 704/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1,1), - 1 + N)*cf^2*nf
       - 544/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,2), - 1 + N)*cf*ca*nf
       - 800/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,2), - 1 + N)*cf^2*nf
       - 536/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*nf^2
       + 304/27*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf^2*nf
       - 544/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,2,1), - 1 + N)*cf*ca*nf
       - 800/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,2,1), - 1 + N)*cf^2*nf
       + 704/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf*ca*nf
       + 832/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^2*nf
       + 27628/81*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca*nf
       + 160/27*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*nf^2
       - 5704/81*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^2*nf
       - 256/9*theta( - 3 + N)*den( - 1 + N)*S(R(2,-2), - 1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den( - 1 + N)*S(R(2,-2), - 1 + N)*cf^2*nf
       - 1480/27*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf*nf^2
       + 1168/27*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf^2*nf
       - 160/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1,1), - 1 + N)*cf*ca*nf
       - 96*theta( - 3 + N)*den( - 1 + N)*S(R(2,1,1), - 1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den( - 1 + N)*S(R(2,2), - 1 + N)*cf*ca*nf
       + 896/9*theta( - 3 + N)*den( - 1 + N)*S(R(2,2), - 1 + N)*cf^2*nf
       + 1768/45*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       + 4112/135*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*nf
       + 704/9*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf*ca*nf
       + 448/9*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf^2*nf
       - 896/9*theta( - 3 + N)*den( - 1 + N)*S(R(4), - 1 + N)*cf*ca*nf
       + 224/9*theta( - 3 + N)*den( - 1 + N)*S(R(4), - 1 + N)*cf^2*nf
       + 736/15*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       + 24*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z4
       - 130832/243*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       + 544/9*theta( - 3 + N)*den(1 + N)*cf*nf^2*z3
       + 224864/1215*theta( - 3 + N)*den(1 + N)*cf*nf^2
       - 52976/45*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       - 24*theta( - 3 + N)*den(1 + N)*cf^2*nf*z4
       - 1089248/2025*theta( - 3 + N)*den(1 + N)*cf^2*nf
       + 5464/9*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       + 48*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z4
       - 847354/1215*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(1 + N)^2*cf*nf^2*z3
       + 51352/1215*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       - 2048/3*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       - 48*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z4
       + 3262136/2025*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       - 1136/3*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf*z3
       + 468976/405*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       - 18080/81*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       + 704/3*theta( - 3 + N)*den(1 + N)^3*cf^2*nf*z3
       + 190/3*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       - 15644/27*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       + 4376/27*theta( - 3 + N)*den(1 + N)^4*cf*nf^2
       - 3212/3*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       + 5360/9*theta( - 3 + N)*den(1 + N)^5*cf*ca*nf
       - 368/9*theta( - 3 + N)*den(1 + N)^5*cf*nf^2
       + 880/3*theta( - 3 + N)*den(1 + N)^5*cf^2*nf
       - 240*theta( - 3 + N)*den(1 + N)^6*cf*ca*nf
       - 240*theta( - 3 + N)*den(1 + N)^6*cf^2*nf
       + 800/3*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*cf*ca*nf
       + 1328/3*theta( - 3 + N)*den(1 + N)^5*S(R(1),1 + N)*cf^2*nf
       + 112/3*theta( - 3 + N)*den(1 + N)^4*S(R(-2),1 + N)*cf*ca*nf
       - 2576/9*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*nf^2
       - 720*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*nf
       - 760/3*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*cf*ca*nf
       - 400*theta( - 3 + N)*den(1 + N)^4*S(R(1,1),1 + N)*cf^2*nf
       + 232*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*cf*ca*nf
       + 1072/3*theta( - 3 + N)*den(1 + N)^4*S(R(2),1 + N)*cf^2*nf
       + 112/3*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf^2*nf
       - 8/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^2*nf
       - 272/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf^2*nf
       - 13508/135*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       - 992/27*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*nf^2
       + 13684/15*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       + 368/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf^2*nf
       + 1076/9*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
       + 112/9*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*nf^2
       + 320*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*nf
       + 592/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1,1),1 + N)*cf*ca*nf
       + 704/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1,1),1 + N)*cf^2*nf
       - 208*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*cf*ca*nf
       - 736/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,2),1 + N)*cf^2*nf
       - 476/3*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca*nf
       - 216*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*nf
       - 176*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*cf*ca*nf
       - 288*theta( - 3 + N)*den(1 + N)^3*S(R(2,1),1 + N)*cf^2*nf
       + 664/3*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf*ca*nf
       + 544/3*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf^2*nf
       + 320/3*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf^2*nf
       + 496/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf
       - 344/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf^2*nf
       + 1256/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       - 6736/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,-2),1 + N)*cf*ca*nf
       - 728/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca*nf
       + 608/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1,1),1 + N)*cf*ca*nf
       - 176/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,2),1 + N)*cf*ca*nf
       + 400/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf*z3
       - 28952/81*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       + 3416/81*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       - 448/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf*z3
       + 93164/135*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       + 344/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf*ca*nf
       - 448*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf^2*nf
       - 88*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       - 160/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf
       - 112/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^2*nf
       + 2260/27*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       + 296/27*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
       + 736/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       - 352/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^2*nf
       - 176/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*nf^2
       - 160/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*nf
       - 224/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1,1),1 + N)*cf*ca*nf
       - 352/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1,1),1 + N)*cf^2*nf
       + 272/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,2),1 + N)*cf*ca*nf
       + 400/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,2),1 + N)*cf^2*nf
       + 56/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*nf^2
       + 40/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf
       + 272/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2,1),1 + N)*cf*ca*nf
       + 400/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,2,1),1 + N)*cf^2*nf
       - 56*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf*ca*nf
       - 704/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf^2*nf
       - 232/9*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       - 176/9*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*nf^2
       - 3136/9*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       + 304/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf^2*nf
       + 40/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*nf^2
       + 136/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*nf
       + 80*theta( - 3 + N)*den(1 + N)^2*S(R(2,1,1),1 + N)*cf*ca*nf
       + 144*theta( - 3 + N)*den(1 + N)^2*S(R(2,1,1),1 + N)*cf^2*nf
       - 296/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,2),1 + N)*cf*ca*nf
       - 448/3*theta( - 3 + N)*den(1 + N)^2*S(R(2,2),1 + N)*cf^2*nf
       - 724/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       + 304*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       - 216*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf^2*nf
       + 704/3*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf*ca*nf
       - 496/3*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf^2*nf
       - 48*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca*nf
       + 448*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*nf
       - 776/9*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*nf^2
       - 5552/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*nf
       - 76*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*ca*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf^2*nf
       + 32044/135*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       - 640/9*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*nf^2
       + 134368/135*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca*nf
       - 232/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       + 9296/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf^2*nf
       + 8*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf^2*nf
       + 40*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3
       + 16250/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       + 2120/81*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       - 448/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf*z3
       - 529946/405*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       + 76*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca*nf
       - 576*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*nf
       - 1304/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       + 9872/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf
       + 440/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf^2*nf
       + 5008/27*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 200/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       - 9760/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       - 368/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca*nf
       + 320*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*nf
       + 328/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*nf^2
       - 3904/9*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       - 112/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf*ca*nf
       - 176/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^2*nf
       + 136/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*ca*nf
       + 200/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*nf
       - 232/9*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       + 8/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*nf^2
       + 3748/9*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       + 136/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca*nf
       + 200/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*nf
       + 284/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca*nf
       - 320*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*nf
       + 2092/27*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       - 8/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf^2
       + 24436/27*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       + 328/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca*nf
       - 320*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*nf
       - 1648/9*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca*nf
       + 8/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*nf^2
       + 5284/9*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf
       + 40*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf*ca*nf
       + 72*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^2*nf
       - 52*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf*ca*nf
       - 224/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^2*nf
       + 5956/45*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       - 22792/45*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       - 268*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca*nf
       + 928/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*nf
       + 608/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca*nf
       - 632/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*nf
       + 23216/45*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       + 32*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z4
       - 510478/3645*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       - 704/27*theta( - 3 + N)*den(2 + N)*cf*nf^2*z3
       + 153392/3645*theta( - 3 + N)*den(2 + N)*cf*nf^2
       - 9472/45*theta( - 3 + N)*den(2 + N)*cf^2*nf*z3
       - 32*theta( - 3 + N)*den(2 + N)*cf^2*nf*z4
       + 276604/675*theta( - 3 + N)*den(2 + N)*cf^2*nf
       - 608/3*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf*z3
       + 1199092/1215*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       - 46688/405*theta( - 3 + N)*den(2 + N)^2*cf*nf^2
       + 3008/9*theta( - 3 + N)*den(2 + N)^2*cf^2*nf*z3
       - 303352/2025*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       + 22408/405*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       + 1744/27*theta( - 3 + N)*den(2 + N)^3*cf*nf^2
       + 872/81*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       + 2792/3*theta( - 3 + N)*den(2 + N)^4*cf*ca*nf
       - 256/9*theta( - 3 + N)*den(2 + N)^4*cf*nf^2
       + 1952/9*theta( - 3 + N)*den(2 + N)^4*cf^2*nf
       - 3808/9*theta( - 3 + N)*den(2 + N)^5*cf^2*nf
       - 128/9*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca*nf
       + 5824/9*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^2*nf
       + 1664/9*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cf*ca*nf
       + 320/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cf^2*nf
       - 91736/135*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*nf^2
       - 13216/45*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf
       - 832/9*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*cf*ca*nf
       - 3488/9*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*cf^2*nf
       + 256/3*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*cf*ca*nf
       + 3328/9*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*cf^2*nf
       + 1792/9*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf*ca*nf
       + 320/3*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf^2*nf
       + 5360/27*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       - 128/9*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*nf^2
       + 992/9*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*nf
       - 320/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cf^2*nf
       - 123728/405*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       - 176/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf^2
       + 58312/405*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cf*ca*nf
       - 320/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cf^2*nf
       + 10552/27*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*ca*nf
       + 128/9*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*nf^2
       + 4288/27*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*nf
       + 800/9*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*cf*ca*nf
       + 1856/9*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*cf^2*nf
       - 992/9*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*cf*ca*nf
       - 224*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*cf^2*nf
       - 3880/9*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*nf^2
       - 3712/27*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       - 224/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*cf*ca*nf
       - 800/3*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*cf^2*nf
       + 1568/9*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^2*nf
       + 416/3*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf^2*nf
       + 6352/27*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf
       - 128/9*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*nf^2
       + 96*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^2*nf
       - 320/3*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*cf^2*nf
       - 9032/135*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       + 160/9*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*nf^2
       + 704/15*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf
       + 128/9*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cf*ca*nf
       - 2032/27*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       - 736/9*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^2*nf
       + 704/9*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*cf^2*nf
       + 1760/9*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z3
       - 394996/1215*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       + 2048/81*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf^2
       - 2240/9*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf*z3
       - 12352/405*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf*ca*nf
       - 320/3*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf^2*nf
       - 3248/27*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       - 992/9*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf
       - 448/9*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*cf^2*nf
       + 12320/81*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf
       + 944/81*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf^2
       + 4168/81*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*nf
       - 320/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cf^2*nf
       - 3368/27*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*ca*nf
       - 128/27*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*nf^2
       - 64/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf^2*nf
       - 448/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*cf*ca*nf
       - 704/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*cf^2*nf
       + 544/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*cf*ca*nf
       + 800/9*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*cf^2*nf
       + 2696/27*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*nf^2
       + 128/27*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       + 544/9*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*cf*ca*nf
       + 800/9*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*cf^2*nf
       - 1280/9*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca*nf
       + 320/9*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^2*nf
       - 13552/81*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       - 304/27*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*nf^2
       - 11000/81*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       + 256/9*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf^2*nf
       + 4504/27*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*nf^2
       - 1600/27*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*nf
       + 160/3*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*cf*ca*nf
       - 896/9*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*cf^2*nf
       - 10168/45*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
       + 13888/135*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*nf
       - 128/9*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca*nf
       - 1600/9*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^2*nf
       + 896/9*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf*ca*nf
       - 224/9*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf^2*nf
       + 192/5*theta( - 3 + N)*den(3 + N)*cf^2*nf*z3
       + 384/5*theta( - 3 + N)*den(3 + N)^2*cf*ca*nf*z3
       - 768/5*theta( - 3 + N)*den(3 + N)^2*cf^2*nf*z3
       - 16/5*theta( - 3 + N)*den(3 + N)^3*cf*ca*nf
       - 32/5*theta( - 3 + N)*den(3 + N)^3*cf*nf^2
       - 544/75*theta( - 3 + N)*den(3 + N)^3*cf^2*nf
       + 64/5*theta( - 3 + N)*den(3 + N)^4*cf*ca*nf
       + 96/5*theta( - 3 + N)*den(3 + N)^4*cf^2*nf
       + 192/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf*ca*nf
       - 384/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf^2*nf
       - 64/5*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*ca*nf
       + 32/5*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^2*nf
       + 64/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*ca*nf
       - 32/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^2*nf
       - 192/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf*ca*nf
       + 384/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf^2*nf
       + 64/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*ca*nf
       + 96/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^2*nf
       - 16/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca*nf
       - 32/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*nf^2
       - 544/75*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2*nf
       - 64/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*ca*nf
       + 32/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^2*nf
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf*ca*nf*z3
       + 768/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf^2*nf*z3
       - 64/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*ca*nf
       + 32/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^2*nf
       + 192/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf*ca*nf
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf^2*nf
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf*ca*nf
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf^2*nf
       - 1312/5*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       - 24*theta( - 3 + N)*den(N)*cf*ca*nf*z4
       + 488366/243*theta( - 3 + N)*den(N)*cf*ca*nf
       - 544/9*theta( - 3 + N)*den(N)*cf*nf^2*z3
       - 311984/1215*theta( - 3 + N)*den(N)*cf*nf^2
       + 67376/45*theta( - 3 + N)*den(N)*cf^2*nf*z3
       + 24*theta( - 3 + N)*den(N)*cf^2*nf*z4
       + 186998/2025*theta( - 3 + N)*den(N)*cf^2*nf
       + 4312/9*theta( - 3 + N)*den(N)^2*cf*ca*nf*z3
       + 48*theta( - 3 + N)*den(N)^2*cf*ca*nf*z4
       + 1630676/1215*theta( - 3 + N)*den(N)^2*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(N)^2*cf*nf^2*z3
       + 219832/1215*theta( - 3 + N)*den(N)^2*cf*nf^2
       - 576*theta( - 3 + N)*den(N)^2*cf^2*nf*z3
       - 48*theta( - 3 + N)*den(N)^2*cf^2*nf*z4
       - 514634/2025*theta( - 3 + N)*den(N)^2*cf^2*nf
       - 560/3*theta( - 3 + N)*den(N)^3*cf*ca*nf*z3
       + 801616/405*theta( - 3 + N)*den(N)^3*cf*ca*nf
       - 12608/81*theta( - 3 + N)*den(N)^3*cf*nf^2
       + 1472/3*theta( - 3 + N)*den(N)^3*cf^2*nf*z3
       - 1066/27*theta( - 3 + N)*den(N)^3*cf^2*nf
       + 23416/27*theta( - 3 + N)*den(N)^4*cf*ca*nf
       + 1784/27*theta( - 3 + N)*den(N)^4*cf*nf^2
       - 5180/9*theta( - 3 + N)*den(N)^4*cf^2*nf
       + 3416/9*theta( - 3 + N)*den(N)^5*cf*ca*nf
       - 368/9*theta( - 3 + N)*den(N)^5*cf*nf^2
       - 440/3*theta( - 3 + N)*den(N)^5*cf^2*nf
       + 240*theta( - 3 + N)*den(N)^6*cf*ca*nf
       - 240*theta( - 3 + N)*den(N)^6*cf^2*nf
       - 320/3*theta( - 3 + N)*den(N)^5*S(R(1),N)*cf*ca*nf
       + 1328/3*theta( - 3 + N)*den(N)^5*S(R(1),N)*cf^2*nf
       + 496/3*theta( - 3 + N)*den(N)^4*S(R(-2),N)*cf*ca*nf
       + 384*theta( - 3 + N)*den(N)^4*S(R(-2),N)*cf^2*nf
       - 920/9*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*nf^2
       - 512/3*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^2*nf
       - 88/3*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*cf*ca*nf
       - 400*theta( - 3 + N)*den(N)^4*S(R(1,1),N)*cf^2*nf
       + 8*theta( - 3 + N)*den(N)^4*S(R(2),N)*cf*ca*nf
       + 1072/3*theta( - 3 + N)*den(N)^4*S(R(2),N)*cf^2*nf
       + 320/3*theta( - 3 + N)*den(N)^3*S(R(-3),N)*cf*ca*nf
       + 576*theta( - 3 + N)*den(N)^3*S(R(-3),N)*cf^2*nf
       + 904/3*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca*nf
       - 352*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*nf
       - 176/3*theta( - 3 + N)*den(N)^3*S(R(-2,1),N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(N)^3*S(R(-2,1),N)*cf^2*nf
       - 101852/135*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       - 848/27*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*nf^2
       + 48028/45*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       + 176/3*theta( - 3 + N)*den(N)^3*S(R(1,-2),N)*cf*ca*nf
       - 384*theta( - 3 + N)*den(N)^3*S(R(1,-2),N)*cf^2*nf
       - 340/9*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*ca*nf
       + 112/9*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*nf^2
       + 880/3*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^2*nf
       + 304/3*theta( - 3 + N)*den(N)^3*S(R(1,1,1),N)*cf*ca*nf
       + 704/3*theta( - 3 + N)*den(N)^3*S(R(1,1,1),N)*cf^2*nf
       - 368/3*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*cf*ca*nf
       - 736/3*theta( - 3 + N)*den(N)^3*S(R(1,2),N)*cf^2*nf
       - 28*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf*ca*nf
       - 584/3*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf^2*nf
       - 208/3*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*cf*ca*nf
       - 288*theta( - 3 + N)*den(N)^3*S(R(2,1),N)*cf^2*nf
       + 104*theta( - 3 + N)*den(N)^3*S(R(3),N)*cf*ca*nf
       + 544/3*theta( - 3 + N)*den(N)^3*S(R(3),N)*cf^2*nf
       + 320/3*theta( - 3 + N)*den(N)^2*S(R(-4),N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(N)^2*S(R(-4),N)*cf^2*nf
       + 1136/3*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca*nf
       - 736*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*nf
       - 344/3*theta( - 3 + N)*den(N)^2*S(R(-3,1),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)^2*S(R(-3,1),N)*cf^2*nf
       + 568*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*nf^2
       + 912*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(N)^2*S(R(-2,-2),N)*cf*ca*nf
       - 168*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf*ca*nf
       + 416*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf^2*nf
       + 64*theta( - 3 + N)*den(N)^2*S(R(-2,1,1),N)*cf*ca*nf
       - 176/3*theta( - 3 + N)*den(N)^2*S(R(-2,2),N)*cf*ca*nf
       + 400/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf*z3
       - 65828/81*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       + 1832/81*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf^2
       - 448/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf*z3
       - 123476/135*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       + 344/3*theta( - 3 + N)*den(N)^2*S(R(1,-3),N)*cf*ca*nf
       - 448*theta( - 3 + N)*den(N)^2*S(R(1,-3),N)*cf^2*nf
       - 184*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca*nf
       + 416*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*nf
       - 112/3*theta( - 3 + N)*den(N)^2*S(R(1,-2,1),N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(N)^2*S(R(1,-2,1),N)*cf^2*nf
       + 11800/27*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       + 152/27*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf^2
       - 2540/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       - 352/3*theta( - 3 + N)*den(N)^2*S(R(1,1,-2),N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(N)^2*S(R(1,1,-2),N)*cf^2*nf
       - 8/9*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf*nf^2
       - 192*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^2*nf
       - 224/3*theta( - 3 + N)*den(N)^2*S(R(1,1,1,1),N)*cf*ca*nf
       - 352/3*theta( - 3 + N)*den(N)^2*S(R(1,1,1,1),N)*cf^2*nf
       + 272/3*theta( - 3 + N)*den(N)^2*S(R(1,1,2),N)*cf*ca*nf
       + 400/3*theta( - 3 + N)*den(N)^2*S(R(1,1,2),N)*cf^2*nf
       + 40/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*nf^2
       + 488/3*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^2*nf
       + 272/3*theta( - 3 + N)*den(N)^2*S(R(1,2,1),N)*cf*ca*nf
       + 400/3*theta( - 3 + N)*den(N)^2*S(R(1,2,1),N)*cf^2*nf
       - 56*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*cf*ca*nf
       - 704/3*theta( - 3 + N)*den(N)^2*S(R(1,3),N)*cf^2*nf
       - 2788/9*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca*nf
       - 128/9*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*nf^2
       + 6256/9*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       + 304/3*theta( - 3 + N)*den(N)^2*S(R(2,-2),N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(N)^2*S(R(2,-2),N)*cf^2*nf
       - 40/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf*nf^2
       + 584/3*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf^2*nf
       + 80*theta( - 3 + N)*den(N)^2*S(R(2,1,1),N)*cf*ca*nf
       + 144*theta( - 3 + N)*den(N)^2*S(R(2,1,1),N)*cf^2*nf
       - 296/3*theta( - 3 + N)*den(N)^2*S(R(2,2),N)*cf*ca*nf
       - 448/3*theta( - 3 + N)*den(N)^2*S(R(2,2),N)*cf^2*nf
       - 68/3*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*ca*nf
       - 448/3*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^2*nf
       - 216*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den(N)^2*S(R(3,1),N)*cf^2*nf
       + 704/3*theta( - 3 + N)*den(N)^2*S(R(4),N)*cf*ca*nf
       - 496/3*theta( - 3 + N)*den(N)^2*S(R(4),N)*cf^2*nf
       + 48*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*ca*nf
       - 448*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^2*nf
       + 328*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*nf^2
       + 5392/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*nf
       + 76*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*ca*nf
       + 192*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf^2*nf
       + 22076/135*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       + 512/9*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*nf^2
       - 47216/45*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf*ca*nf
       - 760/9*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       - 976*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf^2*nf
       - 8*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf^2*nf
       - 248/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf*z3
       - 3310/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       - 4280/81*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       + 704/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf*z3
       + 593936/405*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       - 76*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*ca*nf
       + 576*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^2*nf
       + 1288/9*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       - 1104*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*nf
       - 440/3*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf^2*nf
       + 668/27*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       + 200/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       + 8684/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       + 368/3*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf*ca*nf
       - 320*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^2*nf
       - 40/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*nf^2
       + 3904/9*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       + 112/3*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf*ca*nf
       + 176/3*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf^2*nf
       - 136/3*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf*ca*nf
       - 200/3*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf^2*nf
       - 488/9*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       - 8/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*nf^2
       - 3892/9*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       - 136/3*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf*ca*nf
       - 200/3*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf^2*nf
       - 220/3*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*ca*nf
       + 832/3*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^2*nf
       - 6784/27*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       + 8*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf^2
       - 18868/27*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       - 328/3*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf*ca*nf
       + 320*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^2*nf
       + 640/9*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca*nf
       - 8/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*nf^2
       - 5140/9*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*nf
       - 40*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf*ca*nf
       - 72*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf^2*nf
       + 52*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf*ca*nf
       + 224/3*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf^2*nf
       + 2444/45*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       + 16792/45*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       + 740/3*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*ca*nf
       - 800/3*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^2*nf
       - 608/3*theta( - 3 + N)*den(N)*S(R(4),N)*cf*ca*nf
       + 632/3*theta( - 3 + N)*den(N)*S(R(4),N)*cf^2*nf
       - 1376/45*delta( - 2 + N)*cf*ca*nf*z3
       - 32/3*delta( - 2 + N)*cf*ca*nf*z4
       - 64/3*delta( - 2 + N)*cf*ca*nf*z5
       + 1177679/21870*delta( - 2 + N)*cf*ca*nf
       + 3232/405*delta( - 2 + N)*cf*nf^2*z3
       - 77623/10935*delta( - 2 + N)*cf*nf^2
       - 17296/405*delta( - 2 + N)*cf^2*nf*z3
       + 32/3*delta( - 2 + N)*cf^2*nf*z4
       + 128/3*delta( - 2 + N)*cf^2*nf*z5
       - 28249/2430*delta( - 2 + N)*cf^2*nf
      ;


L   cLqq1 =
       + 4*theta( - 3 + N)*den(1 + N)*cf
       + 4/3*delta( - 2 + N)*cf
      ;


L   cLgg1 =
       + 8*theta( - 3 + N)*den(1 + N)*nf
       - 8*theta( - 3 + N)*den(2 + N)*nf
       + 2/3*delta( - 2 + N)*nf
      ;


L   cLqq2 =
       - 32/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca
       + 64/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2
       - 32/5*theta( - 3 + N)*den( - 1 + N)*cf*ca
       + 64/5*theta( - 3 + N)*den( - 1 + N)*cf^2
       - 32/5*theta( - 3 + N)*den( - 1 + N)^2*cf*ca
       + 64/5*theta( - 3 + N)*den( - 1 + N)^2*cf^2
       - 48*theta( - 3 + N)*den(1 + N)*cf*ca*z3
       + 3458/45*theta( - 3 + N)*den(1 + N)*cf*ca
       - 100/9*theta( - 3 + N)*den(1 + N)*cf*nf
       + 96*theta( - 3 + N)*den(1 + N)*cf^2*z3
       - 374/5*theta( - 3 + N)*den(1 + N)*cf^2
       - 752/15*theta( - 3 + N)*den(1 + N)^2*cf*ca
       + 16/3*theta( - 3 + N)*den(1 + N)^2*cf*nf
       + 208/5*theta( - 3 + N)*den(1 + N)^2*cf^2
       + 16*theta( - 3 + N)*den(1 + N)^3*cf*ca
       - 16*theta( - 3 + N)*den(1 + N)^3*cf^2
       - 24*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2
       - 16*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca
       + 32*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2
       + 16*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca
       - 32*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2
       + 92/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca
       - 8/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf
       - 28*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2
       + 32*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca
       - 64*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2
       + 16*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2
       - 16*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2
       + 16*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca
       - 32*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2
       - 48/5*theta( - 3 + N)*den(2 + N)*cf*ca
       + 96/5*theta( - 3 + N)*den(2 + N)*cf^2
       + 48/5*theta( - 3 + N)*den(2 + N)^2*cf*ca
       - 96/5*theta( - 3 + N)*den(2 + N)^2*cf^2
       - 48/5*theta( - 3 + N)*den(3 + N)^3*cf*ca
       + 96/5*theta( - 3 + N)*den(3 + N)^3*cf^2
       - 48/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca
       + 96/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2
       - 196/15*theta( - 3 + N)*den(N)*cf*ca
       + 8/3*theta( - 3 + N)*den(N)*cf*nf
       + 44/5*theta( - 3 + N)*den(N)*cf^2
       + 16/5*theta( - 3 + N)*den(N)^2*cf*ca
       + 8/5*theta( - 3 + N)*den(N)^2*cf^2
       - 32*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca
       + 64*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2
       - 8*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2
       - 32/5*delta( - 2 + N)*cf*ca*z3
       + 2878/135*delta( - 2 + N)*cf*ca
       - 92/27*delta( - 2 + N)*cf*nf
       + 64/5*delta( - 2 + N)*cf^2*z3
       - 1906/135*delta( - 2 + N)*cf^2
      ;


L   cLgg2 =
       + 32/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*nf
       + 32/15*theta( - 3 + N)*den( - 1 + N)*cf*nf
       - 16/9*theta( - 3 + N)*den( - 1 + N)*ca*nf
       + 32/15*theta( - 3 + N)*den( - 1 + N)^2*cf*nf
       - 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca*nf
       - 304/5*theta( - 3 + N)*den(1 + N)*cf*nf
       + 272/3*theta( - 3 + N)*den(1 + N)*ca*nf
       + 208/5*theta( - 3 + N)*den(1 + N)^2*cf*nf
       - 128*theta( - 3 + N)*den(1 + N)^2*ca*nf
       - 64/3*theta( - 3 + N)*den(1 + N)^3*cf*nf
       + 96*theta( - 3 + N)*den(1 + N)^3*ca*nf
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf
       - 96*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca*nf
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca*nf
       - 24*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf
       + 144*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca*nf
       + 336/5*theta( - 3 + N)*den(2 + N)*cf*nf
       - 848/9*theta( - 3 + N)*den(2 + N)*ca*nf
       - 96/5*theta( - 3 + N)*den(2 + N)^2*cf*nf
       + 208*theta( - 3 + N)*den(2 + N)^2*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf
       - 464/3*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca*nf
       - 32*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca*nf
       - 64/5*theta( - 3 + N)*den(3 + N)^3*cf*nf
       - 64/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*nf
       - 128/15*theta( - 3 + N)*den(N)*cf*nf
       + 16/3*theta( - 3 + N)*den(N)*ca*nf
       + 104/15*theta( - 3 + N)*den(N)^2*cf*nf
       - 16*theta( - 3 + N)*den(N)^2*ca*nf
       - 8*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1),N)*ca*nf
       - 16/5*delta( - 2 + N)*cf*nf*z3
       - 116/135*delta( - 2 + N)*cf*nf
       + 173/27*delta( - 2 + N)*ca*nf
      ;


L   cLqqps2 =
       - 16/9*theta( - 3 + N)*den( - 1 + N)*cf*nf
       - 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*cf*nf
       + 16*theta( - 3 + N)*den(1 + N)^2*cf*nf
       + 32*theta( - 3 + N)*den(1 + N)^3*cf*nf
       - 16*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf
       + 160/9*theta( - 3 + N)*den(2 + N)*cf*nf
       + 32*theta( - 3 + N)*den(2 + N)^2*cf*nf
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf
       + 16/3*theta( - 3 + N)*den(N)*cf*nf
       - 16*theta( - 3 + N)*den(N)^2*cf*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf
       - 80/27*delta( - 2 + N)*cf*nf
      ;


L   cLqq3 =
       + 40*theta( - 3 + N)*cf*ca^2*N*z5
       - 160*theta( - 3 + N)*cf^2*ca*N*z5
       + 160*theta( - 3 + N)*cf^3*N*z5
       - 128/5*theta( - 3 + N)*den( - 2 + N)*cf*ca*nf*z3
       + 704/5*theta( - 3 + N)*den( - 2 + N)*cf*ca^2*z3
       - 1152/5*theta( - 3 + N)*den( - 2 + N)*cf^2*ca*z3
       + 256/5*theta( - 3 + N)*den( - 2 + N)*cf^2*nf*z3
       - 512/5*theta( - 3 + N)*den( - 2 + N)*cf^3*z3
       - 256/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-3), - 2 + N)*cf^2*ca
       + 512/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-3), - 2 + N)*cf^3
       - 256/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf*ca*nf
       + 1408/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf*ca^2
       - 768/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^2*ca
       + 512/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^2*nf
       - 1024/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^3
       + 256/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2,1), - 2 + N)*cf^2*ca
       - 512/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2,1), - 2 + N)*cf^3
       + 256/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(1,-2), - 2 + N)*cf^2*ca
       - 512/5*theta( - 3 + N)*den( - 2 + N)^2*S(R(1,-2), - 2 + N)*cf^3
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf*ca^2
       - 512/5*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf^2*ca
       + 512/3*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf^3
       - 1024/3*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*fl11*
      [dabc^2/n]
       - 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*ca*nf
       + 3088/45*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*ca^2
       + 13664/225*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^2*ca
       + 256/5*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^2*nf
       - 29696/75*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^3
       - 2048/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*fl11*
      [dabc^2/n]
       - 256/3*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf*ca^2
       + 384*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf^2*ca
       - 1280/3*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf^3
       + 6656/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*fl11*
      [dabc^2/n]
       + 4768/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca*nf
       - 28144/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca^2
       + 30352/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2*ca
       - 9536/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2*nf
       + 51872/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^3
       + 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf*ca^2
       - 256/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf^2*ca
       + 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf^3
       + 1024/3*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*fl11*
      [dabc^2/n]
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*ca*nf
       + 1136/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*ca^2
       - 48224/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*ca
       - 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*nf
       + 8192/25*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^3
       - 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1,1), - 2 + N)*cf^2*ca
       + 256/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1,1), - 2 + N)*cf^3
       + 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,2), - 2 + N)*cf^2*ca
       - 256/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,2), - 2 + N)*cf^3
       - 2048/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*fl11*
      [dabc^2/n]*z3
       + 128/3*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca*nf*z3
       + 2336/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca^2*z3
       - 2944/3*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf^2*ca*z3
       + 11648/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf^3*z3
       - 2048/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*fl11*
      [dabc^2/n]
       - 256/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf*ca^2
       + 384*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf^2*ca
       - 1280/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf^3
       + 1024/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*fl11*
      [dabc^2/n]
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca*nf
       + 1136/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca^2
       - 48224/225*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*ca
       - 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*nf
       + 8192/25*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^3
       + 4096/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*fl11*
      [dabc^2/n]
       + 512/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf*ca^2
       - 640*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf^2*ca
       + 1792/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf^3
       - 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(1,1,-2), - 2 + N)*cf^2*ca
       + 256/5*theta( - 3 + N)*den( - 2 + N)*S(R(1,1,-2), - 2 + N)*cf^3
       + 2048/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*fl11*
      [dabc^2/n]
       - 64/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca*nf
       - 176/5*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca^2
       + 5632/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^2*ca
       - 4928/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^3
       + 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(2,-2), - 2 + N)*cf^2*ca
       - 256/5*theta( - 3 + N)*den( - 2 + N)*S(R(2,-2), - 2 + N)*cf^3
       - 2048/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*fl11*
      [dabc^2/n]
       + 64/3*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca*nf
       + 176/5*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca^2
       - 5632/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^2*ca
       + 4928/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^3
       - 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf*ca^2
       + 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf^2*ca
       - 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf^3
       + 7808/15*theta( - 3 + N)*den( - 1 + N)*fl11*[dabc^2/n]*z3
       + 512/5*theta( - 3 + N)*den( - 1 + N)*fl11*[dabc^2/n]
       - 64*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       + 6688/225*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       + 104/15*theta( - 3 + N)*den( - 1 + N)*cf*ca^2*z3
       - 51104/225*theta( - 3 + N)*den( - 1 + N)*cf*ca^2
       + 416*theta( - 3 + N)*den( - 1 + N)*cf^2*ca*z3
       + 39632/75*theta( - 3 + N)*den( - 1 + N)*cf^2*ca
       + 128/3*theta( - 3 + N)*den( - 1 + N)*cf^2*nf*z3
       - 13376/225*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       - 4448/15*theta( - 3 + N)*den( - 1 + N)*cf^3*z3
       - 33376/225*theta( - 3 + N)*den( - 1 + N)*cf^3
       + 512/5*theta( - 3 + N)*den( - 1 + N)^2*fl11*[dabc^2/n]
       + 2848/225*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       - 29984/225*theta( - 3 + N)*den( - 1 + N)^2*cf*ca^2
       + 24272/75*theta( - 3 + N)*den( - 1 + N)^2*cf^2*ca
       - 5696/225*theta( - 3 + N)*den( - 1 + N)^2*cf^2*nf
       - 25696/225*theta( - 3 + N)*den( - 1 + N)^2*cf^3
       - 1024/3*theta( - 3 + N)*den( - 1 + N)^3*fl11*[dabc^2/n]
       - 128/5*theta( - 3 + N)*den( - 1 + N)^3*cf*ca*nf
       + 3856/45*theta( - 3 + N)*den( - 1 + N)^3*cf*ca^2
       - 3616/225*theta( - 3 + N)*den( - 1 + N)^3*cf^2*ca
       + 256/5*theta( - 3 + N)*den( - 1 + N)^3*cf^2*nf
       - 23296/75*theta( - 3 + N)*den( - 1 + N)^3*cf^3
       + 256/15*theta( - 3 + N)*den( - 1 + N)^4*cf*ca^2
       - 128*theta( - 3 + N)*den( - 1 + N)^4*cf^2*ca
       + 2816/15*theta( - 3 + N)*den( - 1 + N)^4*cf^3
       - 64/3*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca*nf
       - 1808/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca^2
       + 11392/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^2*ca
       - 3776/5*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^3
       + 256/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca^2
       - 384/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf^2*ca
       + 256/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf^3
       + 1024/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*fl11*
      [dabc^2/n]
       - 64/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       - 4288/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca^2
       + 111136/225*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*ca
       - 256/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*nf
       - 8128/25*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^3
       - 128/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf^2*ca
       + 256/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf^3
       + 128/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf^2*ca
       - 256/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf^3
       + 2048/15*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*fl11*
      [dabc^2/n]
       + 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca^2
       - 384*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*ca
       + 1280/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^3
       - 1024/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*fl11*
      [dabc^2/n]
       - 128/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       - 368/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca^2
       + 42464/225*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*ca
       + 256/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf
       - 25856/75*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^3
       + 1664/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*fl11*
      [dabc^2/n]
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca*nf
       - 8*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca^2
       + 224/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*ca
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*nf
       - 352/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^3
       + 512*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*fl11*[dabc^2/n]*z3
       + 1024/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*fl11*[dabc^2/n]
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf*z3
       - 64/5*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       - 752/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca^2*z3
       - 4288/45*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca^2
       + 896*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*ca*z3
       + 99616/225*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*ca
       - 256/15*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       - 1600/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^3*z3
       - 5568/25*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^3
       - 384*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*fl11*[dabc^2/n]
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca*nf
       - 488/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca^2
       + 8864/15*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*ca
       - 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*nf
       - 2656/5*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^3
       - 128/5*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2*ca
       + 256/5*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^3
       - 256*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*fl11*[dabc^2/n]
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf*ca*nf
       + 376/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf*ca^2
       - 448*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^2*ca
       + 800/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^3
       + 128/5*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^2*ca
       - 256/5*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^3
       - 2048/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*fl11*
      [dabc^2/n]
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       + 176/5*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca^2
       - 5632/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*ca
       + 4928/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^3
       + 256*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*fl11*[dabc^2/n]
       - 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf*ca*nf
       - 376/3*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf*ca^2
       + 448*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf^2*ca
       - 800/3*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf^3
       - 5568/5*theta( - 3 + N)*den(1 + N)*fl11*[dabc^2/n]*z3
       + 2560*theta( - 3 + N)*den(1 + N)*fl11*[dabc^2/n]*z5
       - 1152/5*theta( - 3 + N)*den(1 + N)*fl11*[dabc^2/n]
       + 640/3*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       - 1004792/2025*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       - 18032/15*theta( - 3 + N)*den(1 + N)*cf*ca^2*z3
       - 640*theta( - 3 + N)*den(1 + N)*cf*ca^2*z5
       + 3672316/2025*theta( - 3 + N)*den(1 + N)*cf*ca^2
       + 2536/81*theta( - 3 + N)*den(1 + N)*cf*nf^2
       + 7616/3*theta( - 3 + N)*den(1 + N)*cf^2*ca*z3
       + 2720*theta( - 3 + N)*den(1 + N)*cf^2*ca*z5
       - 595003/270*theta( - 3 + N)*den(1 + N)*cf^2*ca
       - 1184/3*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       + 173653/675*theta( - 3 + N)*den(1 + N)*cf^2*nf
       - 11696/15*theta( - 3 + N)*den(1 + N)*cf^3*z3
       - 2880*theta( - 3 + N)*den(1 + N)*cf^3*z5
       + 98921/150*theta( - 3 + N)*den(1 + N)*cf^3
       + 512/3*theta( - 3 + N)*den(1 + N)^2*fl11*[dabc^2/n]*z3
       + 896/5*theta( - 3 + N)*den(1 + N)^2*fl11*[dabc^2/n]
       - 128*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       + 335248/675*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       + 768*theta( - 3 + N)*den(1 + N)^2*cf*ca^2*z3
       - 1558544/675*theta( - 3 + N)*den(1 + N)^2*cf*ca^2
       - 800/27*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       - 4448/3*theta( - 3 + N)*den(1 + N)^2*cf^2*ca*z3
       + 2757916/675*theta( - 3 + N)*den(1 + N)^2*cf^2*ca
       + 640/3*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       - 245896/675*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       + 928/3*theta( - 3 + N)*den(1 + N)^2*cf^3*z3
       - 161464/75*theta( - 3 + N)*den(1 + N)^2*cf^3
       - 6272/15*theta( - 3 + N)*den(1 + N)^3*fl11*[dabc^2/n]
       - 13184/45*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       + 58256/45*theta( - 3 + N)*den(1 + N)^3*cf*ca^2
       + 32/3*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       - 544*theta( - 3 + N)*den(1 + N)^3*cf^2*ca*z3
       - 293392/225*theta( - 3 + N)*den(1 + N)^3*cf^2*ca
       + 14608/45*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       + 1088*theta( - 3 + N)*den(1 + N)^3*cf^3*z3
       - 267356/225*theta( - 3 + N)*den(1 + N)^3*cf^3
       + 256/3*theta( - 3 + N)*den(1 + N)^4*fl11*[dabc^2/n]
       + 160/3*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       - 664/45*theta( - 3 + N)*den(1 + N)^4*cf*ca^2
       - 12380/9*theta( - 3 + N)*den(1 + N)^4*cf^2*ca
       - 136/3*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       + 32632/15*theta( - 3 + N)*den(1 + N)^4*cf^3
       - 208/3*theta( - 3 + N)*den(1 + N)^5*cf*ca^2
       + 1072/3*theta( - 3 + N)*den(1 + N)^5*cf^2*ca
       - 1048/3*theta( - 3 + N)*den(1 + N)^5*cf^3
       - 32/3*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       + 24*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca^2
       - 256*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*ca
       + 336*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^3
       - 32*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf^2*ca
       + 64*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf^3
       - 208/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca^2
       + 736/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^2*ca
       - 640/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^3
       - 64*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf^3
       + 896/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*fl11*[dabc^2/n]
       - 32/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       - 15368/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca^2
       + 122872/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*ca
       - 208/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       - 45616/15*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^3
       + 128*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf^2*ca
       - 256*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf^3
       + 64*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*ca
       + 192*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^3
       - 64*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*ca
       - 112*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^3
       + 32*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf^3
       - 192*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf^2*ca
       + 384*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf^3
       - 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*fl11*[dabc^2/n]
       - 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca^2
       + 1520/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*ca
       + 128/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf
       - 3104/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^3
       + 96*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf^2*ca
       - 192*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf^3
       + 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*fl11*[dabc^2/n]
       + 32/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       + 9896/45*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca^2
       - 50032/45*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*ca
       - 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*nf
       + 1344*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^3
       + 1280/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*fl11*[dabc^2/n]
       - 128/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca*nf
       + 704*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca^2
       - 7520/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^2*ca
       + 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^2*nf
       + 6592/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^3
       + 1024*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*fl11*[dabc^2/n]*z3
       + 6144/5*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*fl11*[dabc^2/n]
       + 3808/45*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       - 320*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca^2*z3
       - 20624/45*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca^2
       - 64/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       + 1248*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*ca*z3
       - 4452/25*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*ca
       + 136/5*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       - 1216*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^3*z3
       + 74252/75*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^3
       + 416*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf^2*ca
       - 832*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf^3
       - 256*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*fl11*[dabc^2/n]
       + 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       - 2144/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca^2
       + 5056/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*ca
       - 512/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf
       - 512*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^3
       - 192*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^2*ca
       + 384*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^3
       - 9848/15*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*ca
       + 208/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       + 2512/5*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^3
       - 384*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^2*ca
       + 768*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^3
       - 288*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^3
       - 16*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*ca
       + 320*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^3
       - 512*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*fl11*[dabc^2/n]
       + 160*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf*ca^2
       - 480*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf^2*ca
       + 320*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf^3
       + 8648/15*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*ca
       - 208/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       - 1792/5*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^3
       + 256*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf^2*ca
       - 512*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf^3
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*ca
       + 288*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^3
       + 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*fl11*[dabc^2/n]
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       - 88/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca^2
       - 896/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*ca
       - 128/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       + 944/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^3
       + 512*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*fl11*[dabc^2/n]
       - 160*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf*ca^2
       + 288*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf^2*ca
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf^3
       + 192*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf^2*ca
       - 384*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf^3
       + 128*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*cf*ca^2
       - 576*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*cf^2*ca
       + 640*theta( - 3 + N)*den(1 + N)*S(R(-5),1 + N)*cf^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*fl11*[dabc^2/n]
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca*nf
       + 368/3*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca^2
       + 304*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*nf
       - 3296/3*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^3
       + 512*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*fl11*[dabc^2/n]
       - 320*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf*ca^2
       + 1344*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf^2*ca
       - 1408*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf^3
       - 4864/15*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*fl11*[dabc^2/n]
       + 1088/9*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       - 1960/9*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca^2
       - 6784/9*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*ca
       - 2176/9*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*nf
       + 7136/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^3
       + 128*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*cf*ca^2
       - 320*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(1 + N)*S(R(-3,-2),1 + N)*cf^3
       + 1024/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*fl11*[dabc^2/n]
       + 1408/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*ca^2
       - 2064*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf^2*ca
       + 6752/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf^3
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-3,1,1),1 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(1 + N)*S(R(-3,1,1),1 + N)*cf^3
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-3,2),1 + N)*cf^2*ca
       - 128*theta( - 3 + N)*den(1 + N)*S(R(-3,2),1 + N)*cf^3
       + 1024*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*fl11*[dabc^2/n]*z3
       + 1664/3*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*fl11*[dabc^2/n]
       - 6608/45*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       - 384*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca^2*z3
       + 6568/9*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca^2
       + 1344*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*ca*z3
       - 303112/225*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*ca
       + 13216/45*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       - 1152*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^3*z3
       - 50576/225*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^3
       + 256*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*cf*ca^2
       - 704*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*cf^2*ca
       + 384*theta( - 3 + N)*den(1 + N)*S(R(-2,-3),1 + N)*cf^3
       - 256*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*fl11*[dabc^2/n]
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca*nf
       - 1888/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca^2
       + 5152/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*ca
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*nf
       - 2752/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^3
       - 512*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*cf*ca^2
       + 1536*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*cf^2*ca
       - 1024*theta( - 3 + N)*den(1 + N)*S(R(-2,-2,1),1 + N)*cf^3
       + 9088/15*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*fl11*[dabc^2/n]
       - 6784/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca^2
       + 28688/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2*ca
       - 3360*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(-2,1,-2),1 + N)*cf^2*ca
       + 256*theta( - 3 + N)*den(1 + N)*S(R(-2,1,-2),1 + N)*cf^3
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf^2*ca
       - 128*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf^3
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf^3
       - 512*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*fl11*[dabc^2/n]
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf*ca^2
       - 256*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf^2*ca
       + 256*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf^3
       - 512/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*fl11*[dabc^2/n]*z3
       - 1152/5*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*fl11*[dabc^2/n]
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3
       - 35752/135*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       - 672*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca^2*z3
       + 205796/135*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca^2
       + 400/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       + 2864/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*ca*z3
       - 2012228/675*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*ca
       - 640/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf*z3
       + 25744/135*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       + 992/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^3*z3
       + 146464/75*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*cf*ca^2
       + 1024*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*cf^2*ca
       - 1536*theta( - 3 + N)*den(1 + N)*S(R(1,-4),1 + N)*cf^3
       + 1024/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*fl11*[dabc^2/n]
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca*nf
       - 512/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca^2
       - 1008*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*ca
       - 256*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*nf
       + 8096/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^3
       + 512*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*cf*ca^2
       - 2240*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*cf^2*ca
       + 2432*theta( - 3 + N)*den(1 + N)*S(R(1,-3,1),1 + N)*cf^3
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*fl11*[dabc^2/n]
       - 1408/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       + 720*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca^2
       - 6544/5*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*ca
       + 2816/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf
       - 1312/5*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^3
       - 256*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*cf*ca^2
       + 768*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*cf^2*ca
       - 512*theta( - 3 + N)*den(1 + N)*S(R(1,-2,-2),1 + N)*cf^3
       - 2048/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*fl11*[dabc^2/n]
       - 2816/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf*ca^2
       + 3808*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf^2*ca
       - 11584/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf^3
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf^2*ca
       - 256*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(1,-2,2),1 + N)*cf^2*ca
       + 256*theta( - 3 + N)*den(1 + N)*S(R(1,-2,2),1 + N)*cf^3
       - 640/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca^2*z3
       + 2552/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca^2
       + 32/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       + 320*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*ca*z3
       + 6772/45*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*ca
       - 56/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^3*z3
       - 1716/5*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^3
       + 512*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*cf*ca^2
       - 2624*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*cf^2*ca
       + 3200*theta( - 3 + N)*den(1 + N)*S(R(1,1,-3),1 + N)*cf^3
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca*nf
       + 1024/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca^2
       - 512/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*ca
       + 512/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*nf
       - 1024*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^3
       - 1024*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf*ca^2
       + 3840*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf^2*ca
       - 3584*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf^3
       + 1280/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*ca
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       - 336*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^3
       + 384*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,-2),1 + N)*cf^2*ca
       - 768*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,-2),1 + N)*cf^3
       + 192*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^3
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*ca*nf
       + 176/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*ca^2
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*ca
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*nf
       - 256*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^3
       - 192*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cf*ca^2
       + 320*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cf^3
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       + 176/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca^2
       - 528*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*ca
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       + 304*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^3
       - 384*theta( - 3 + N)*den(1 + N)*S(R(1,2,-2),1 + N)*cf^2*ca
       + 768*theta( - 3 + N)*den(1 + N)*S(R(1,2,-2),1 + N)*cf^3
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca*nf
       - 176/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca^2
       + 256/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*ca
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^3
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*fl11*[dabc^2/n]
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca*nf
       - 160*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca^2
       + 2416/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*ca
       - 1856/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^3
       + 192*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cf*ca^2
       - 192*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cf^2*ca
       - 384*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cf^3
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*cf*ca^2
       - 640*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*cf^2*ca
       + 768*theta( - 3 + N)*den(1 + N)*S(R(1,4),1 + N)*cf^3
       + 640/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca^2*z3
       - 2552/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca^2
       - 32/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf^2
       - 64*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*ca*z3
       - 9692/45*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*ca
       + 184/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^3*z3
       + 1916/5*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^3
       - 256*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*cf*ca^2
       + 1472*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*cf^2*ca
       - 1920*theta( - 3 + N)*den(1 + N)*S(R(2,-3),1 + N)*cf^3
       + 256/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca*nf
       - 1216/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca^2
       + 1568/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*ca
       - 512/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*nf
       + 576*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^3
       + 512*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*cf*ca^2
       - 2048*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*cf^2*ca
       + 2048*theta( - 3 + N)*den(1 + N)*S(R(2,-2,1),1 + N)*cf^3
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca*nf
       - 176/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca^2
       - 384*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*ca
       + 32*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf
       + 384*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^3
       - 384*theta( - 3 + N)*den(1 + N)*S(R(2,1,-2),1 + N)*cf^2*ca
       + 768*theta( - 3 + N)*den(1 + N)*S(R(2,1,-2),1 + N)*cf^3
       - 224*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^3
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf*ca*nf
       - 176/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf*ca^2
       + 352/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^2*ca
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^3
       + 96*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cf*ca^2
       - 192*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cf^2*ca
       + 128/5*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*fl11*[dabc^2/n]
       - 608/9*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       + 14608/45*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca^2
       - 27272/45*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*ca
       + 784/9*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       + 5656/15*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*cf*ca^2
       + 576*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*cf^2*ca
       - 640*theta( - 3 + N)*den(1 + N)*S(R(3,-2),1 + N)*cf^3
       + 256/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*fl11*[dabc^2/n]
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca*nf
       + 1168/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca^2
       - 1008*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*ca
       + 320/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*nf
       + 1760/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^3
       + 64*theta( - 3 + N)*den(1 + N)*S(R(3,1,1),1 + N)*cf^2*ca
       - 128*theta( - 3 + N)*den(1 + N)*S(R(3,1,1),1 + N)*cf^3
       - 64*theta( - 3 + N)*den(1 + N)*S(R(3,2),1 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(1 + N)*S(R(3,2),1 + N)*cf^3
       + 128*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*fl11*[dabc^2/n]
       + 64*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca*nf
       - 368/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca^2
       - 112*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*ca
       - 128*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*nf
       + 1664/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^3
       + 160*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cf*ca^2
       - 896*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cf^2*ca
       + 1152*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cf^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*cf*ca^2
       + 576*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*cf^2*ca
       - 640*theta( - 3 + N)*den(1 + N)*S(R(5),1 + N)*cf^3
       + 4864/5*theta( - 3 + N)*den(2 + N)*fl11*[dabc^2/n]*z3
       + 768/5*theta( - 3 + N)*den(2 + N)*fl11*[dabc^2/n]
       - 320/3*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       + 1168/25*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       + 1376/15*theta( - 3 + N)*den(2 + N)*cf*ca^2*z3
       - 26432/75*theta( - 3 + N)*den(2 + N)*cf*ca^2
       + 3136/3*theta( - 3 + N)*den(2 + N)*cf^2*ca*z3
       + 63688/75*theta( - 3 + N)*den(2 + N)*cf^2*ca
       - 128/3*theta( - 3 + N)*den(2 + N)*cf^2*nf*z3
       - 2336/25*theta( - 3 + N)*den(2 + N)*cf^2*nf
       - 1024/5*theta( - 3 + N)*den(2 + N)*cf^3*z3
       - 7216/25*theta( - 3 + N)*den(2 + N)*cf^3
       - 1024*theta( - 3 + N)*den(2 + N)^2*fl11*[dabc^2/n]*z3
       - 3328/5*theta( - 3 + N)*den(2 + N)^2*fl11*[dabc^2/n]
       + 128/3*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf*z3
       + 112/25*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       + 1504/3*theta( - 3 + N)*den(2 + N)^2*cf*ca^2*z3
       + 7984/25*theta( - 3 + N)*den(2 + N)^2*cf*ca^2
       - 1792*theta( - 3 + N)*den(2 + N)^2*cf^2*ca*z3
       - 91016/75*theta( - 3 + N)*den(2 + N)^2*cf^2*ca
       + 4928/75*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       + 3200/3*theta( - 3 + N)*den(2 + N)^2*cf^3*z3
       + 15248/25*theta( - 3 + N)*den(2 + N)^2*cf^3
       + 512*theta( - 3 + N)*den(2 + N)^3*fl11*[dabc^2/n]
       + 32/5*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       - 4256/15*theta( - 3 + N)*den(2 + N)^3*cf*ca^2
       + 69488/75*theta( - 3 + N)*den(2 + N)^3*cf^2*ca
       - 384/5*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       - 7392/25*theta( - 3 + N)*den(2 + N)^3*cf^3
       + 576/5*theta( - 3 + N)*den(2 + N)^4*cf^2*ca
       - 1152/5*theta( - 3 + N)*den(2 + N)^4*cf^3
       - 512*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*fl11*[dabc^2/n]
       + 64/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca*nf
       + 752/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca^2
       - 896*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^2*ca
       + 1600/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^3
       - 1792/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*fl11*[dabc^2/n]
       + 32/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       - 3752/15*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca^2
       + 6176/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*ca
       - 320/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf
       - 4064/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^3
       + 768*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*fl11*[dabc^2/n]
       - 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       + 4496/15*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca^2
       - 16384/15*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*ca
       + 256/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*nf
       + 4928/5*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^3
       - 512*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*fl11*[dabc^2/n]
       + 256/5*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       - 496/15*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca^2
       - 24448/75*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*ca
       - 416/15*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       + 6112/25*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^3
       + 192/5*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*ca
       - 384/5*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^3
       - 2336/15*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*ca
       + 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       + 384/5*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^3
       + 512*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*fl11*[dabc^2/n]
       - 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf
       - 752/3*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca^2
       + 896*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^2*ca
       - 1600/3*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^3
       + 1024/5*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*fl11*[dabc^2/n]
       + 128*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca^2
       - 576*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^2*ca
       + 640*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^3
       - 512*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*fl11*[dabc^2/n]
       - 64/5*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       - 184/15*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca^2
       + 18832/75*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*ca
       + 128/5*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf
       - 11328/25*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^3
       + 1792/5*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*fl11*[dabc^2/n]
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       + 208/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca^2
       - 512/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^2*ca
       + 256/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^3
       + 1024*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*fl11*[dabc^2/n]*z3
       + 512*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*fl11*[dabc^2/n]
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z3
       - 256/5*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       - 1504/3*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca^2*z3
       + 496/15*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca^2
       + 1792*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*ca*z3
       + 27328/75*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*ca
       + 416/15*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       - 3200/3*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^3*z3
       - 8032/25*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^3
       - 768*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*fl11*[dabc^2/n]
       + 128/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       - 976/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca^2
       + 17536/15*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*ca
       - 256/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf
       - 5184/5*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^3
       - 192/5*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*ca
       + 384/5*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^3
       + 352/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*ca
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       - 512*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*fl11*[dabc^2/n]
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca*nf
       + 752/3*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca^2
       - 896*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^2*ca
       + 1600/3*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^3
       - 32*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       + 176*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca^2
       - 3824/15*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*ca
       + 160/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       - 384/5*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^3
       - 352/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*ca
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*nf
       - 1024/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*fl11*[dabc^2/n]
       + 32*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
       + 264/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca^2
       - 2816/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*ca
       + 2464/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^3
       + 512*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*fl11*[dabc^2/n]
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca*nf
       - 752/3*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca^2
       + 896*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^2*ca
       - 1600/3*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^3
       + 768/5*theta( - 3 + N)*den(3 + N)*cf*ca*nf*z3
       - 4224/5*theta( - 3 + N)*den(3 + N)*cf*ca^2*z3
       + 7072/5*theta( - 3 + N)*den(3 + N)*cf^2*ca*z3
       - 1216/5*theta( - 3 + N)*den(3 + N)*cf^2*nf*z3
       - 768/5*theta( - 3 + N)*den(3 + N)*cf^3*z3
       + 1024/5*theta( - 3 + N)*den(3 + N)^2*fl11*[dabc^2/n]*z3
       - 64*theta( - 3 + N)*den(3 + N)^2*cf*ca*nf*z3
       - 1168/5*theta( - 3 + N)*den(3 + N)^2*cf*ca^2*z3
       + 1472*theta( - 3 + N)*den(3 + N)^2*cf^2*ca*z3
       - 5824/5*theta( - 3 + N)*den(3 + N)^2*cf^3*z3
       + 3328/5*theta( - 3 + N)*den(3 + N)^3*fl11*[dabc^2/n]
       + 848/25*theta( - 3 + N)*den(3 + N)^3*cf*ca*nf
       - 4984/25*theta( - 3 + N)*den(3 + N)^3*cf*ca^2
       + 7272/25*theta( - 3 + N)*den(3 + N)^3*cf^2*ca
       - 1696/25*theta( - 3 + N)*den(3 + N)^3*cf^2*nf
       + 5392/25*theta( - 3 + N)*den(3 + N)^3*cf^3
       - 512*theta( - 3 + N)*den(3 + N)^4*fl11*[dabc^2/n]
       - 192/5*theta( - 3 + N)*den(3 + N)^4*cf*ca*nf
       + 1544/15*theta( - 3 + N)*den(3 + N)^4*cf*ca^2
       + 7312/75*theta( - 3 + N)*den(3 + N)^4*cf^2*ca
       + 384/5*theta( - 3 + N)*den(3 + N)^4*cf^2*nf
       - 15168/25*theta( - 3 + N)*den(3 + N)^4*cf^3
       + 128/5*theta( - 3 + N)*den(3 + N)^5*cf*ca^2
       - 192*theta( - 3 + N)*den(3 + N)^5*cf^2*ca
       + 1408/5*theta( - 3 + N)*den(3 + N)^5*cf^3
       - 32*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf*ca*nf
       - 904/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf*ca^2
       + 5696/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf^2*ca
       - 5664/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf^3
       + 128/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf*ca^2
       - 576/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf^2*ca
       + 128*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf^3
       + 512*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*fl11*[dabc^2/n]
       + 224/5*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*ca*nf
       - 2072/15*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*ca^2
       - 864/25*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^2*ca
       - 1184/15*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^2*nf
       + 12608/25*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^3
       - 192/5*theta( - 3 + N)*den(3 + N)^3*S(R(1,1),3 + N)*cf^2*ca
       + 384/5*theta( - 3 + N)*den(3 + N)^3*S(R(1,1),3 + N)*cf^3
       + 192/5*theta( - 3 + N)*den(3 + N)^3*S(R(2),3 + N)*cf^2*ca
       - 384/5*theta( - 3 + N)*den(3 + N)^3*S(R(2),3 + N)*cf^3
       + 1024/5*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*fl11*[dabc^2/n]
       + 128*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf*ca^2
       - 576*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf^2*ca
       + 640*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf^3
       - 512*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*fl11*[dabc^2/n]
       - 64/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*ca*nf
       - 568/15*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*ca^2
       + 24592/75*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^2*ca
       + 128/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^2*nf
       - 12608/25*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^3
       - 2048/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*fl11*[dabc^2/n]
       - 256*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf*ca^2
       + 960*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf^2*ca
       - 896*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf^3
       + 192/5*theta( - 3 + N)*den(3 + N)^2*S(R(1,-2),3 + N)*cf^2*ca
       - 384/5*theta( - 3 + N)*den(3 + N)^2*S(R(1,-2),3 + N)*cf^3
       - 32*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf*ca*nf
       + 176*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf*ca^2
       - 880/3*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf^2*ca
       + 160/3*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf^2*nf
       - 1024/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*fl11*[dabc^2/n]
       + 32*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf*ca*nf
       + 264/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf*ca^2
       - 2816/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf^2*ca
       + 2464/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf^3
       + 64/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf*ca^2
       - 768/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf^2*ca
       + 256*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf^3
       - 512*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*fl11*[dabc^2/n]
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*ca*nf
       + 1544/15*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*ca^2
       + 7312/75*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^2*ca
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^2*nf
       - 15168/25*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^3
       - 1024/5*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*fl11*[dabc^2/n]
       - 128*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf*ca^2
       + 576*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf^2*ca
       - 640*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf^3
       + 3328/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*fl11*[dabc^2/n]
       + 848/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca*nf
       - 4984/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca^2
       + 7272/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2*ca
       - 1696/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2*nf
       + 5392/25*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^3
       + 128/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf*ca^2
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf^2*ca
       + 256/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf^3
       + 512*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*fl11*[dabc^2/n]
       + 64/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*ca*nf
       + 568/15*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*ca^2
       - 24592/75*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^2*ca
       - 128/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^2*nf
       + 12608/25*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^3
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1,1),3 + N)*cf^2*ca
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1,1),3 + N)*cf^3
       + 192/5*theta( - 3 + N)*den(3 + N)*S(R(-2,2),3 + N)*cf^2*ca
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(-2,2),3 + N)*cf^3
       - 1024/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*fl11*[dabc^2/n]*z3
       + 64*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf*ca*nf*z3
       + 1168/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf*ca^2*z3
       - 1472*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf^2*ca*z3
       + 5824/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf^3*z3
       - 1024/5*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*fl11*[dabc^2/n]
       - 128*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf*ca^2
       + 576*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf^2*ca
       - 640*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf^3
       + 512*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*fl11*[dabc^2/n]
       + 64/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*ca*nf
       + 568/15*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*ca^2
       - 24592/75*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^2*ca
       - 128/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^2*nf
       + 12608/25*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^3
       + 2048/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*fl11*[dabc^2/n]
       + 256*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf*ca^2
       - 960*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf^2*ca
       + 896*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf^3
       - 192/5*theta( - 3 + N)*den(3 + N)*S(R(1,1,-2),3 + N)*cf^2*ca
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(1,1,-2),3 + N)*cf^3
       + 32*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf*ca*nf
       - 176*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf*ca^2
       + 880/3*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf^2*ca
       - 160/3*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf^2*nf
       + 1024/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*fl11*[dabc^2/n]
       - 32*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf*ca*nf
       - 264/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf*ca^2
       + 2816/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf^2*ca
       - 2464/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf^3
       + 192/5*theta( - 3 + N)*den(3 + N)*S(R(2,-2),3 + N)*cf^2*ca
       - 384/5*theta( - 3 + N)*den(3 + N)*S(R(2,-2),3 + N)*cf^3
       - 32*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf*ca*nf
       + 176*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf*ca^2
       - 880/3*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf^2*ca
       + 160/3*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf^2*nf
       - 1024/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*fl11*[dabc^2/n]
       + 32*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf*ca*nf
       + 264/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf*ca^2
       - 2816/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf^2*ca
       + 2464/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf^3
       - 64/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf*ca^2
       + 192/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf^2*ca
       - 128/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf^3
       - 6656/15*theta( - 3 + N)*den(N)*fl11*[dabc^2/n]*z3
       - 768/5*theta( - 3 + N)*den(N)*fl11*[dabc^2/n]
       - 128*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       + 104264/675*theta( - 3 + N)*den(N)*cf*ca*nf
       + 3904/5*theta( - 3 + N)*den(N)*cf*ca^2*z3
       - 271972/675*theta( - 3 + N)*den(N)*cf*ca^2
       - 304/27*theta( - 3 + N)*den(N)*cf*nf^2
       - 4144/3*theta( - 3 + N)*den(N)*cf^2*ca*z3
       - 6712/135*theta( - 3 + N)*den(N)*cf^2*ca
       + 256*theta( - 3 + N)*den(N)*cf^2*nf*z3
       - 17128/675*theta( - 3 + N)*den(N)*cf^2*nf
       - 4544/15*theta( - 3 + N)*den(N)*cf^3*z3
       + 22576/225*theta( - 3 + N)*den(N)*cf^3
       + 512/15*theta( - 3 + N)*den(N)^2*fl11*[dabc^2/n]
       - 1216/25*theta( - 3 + N)*den(N)^2*cf*ca*nf
       + 33832/225*theta( - 3 + N)*den(N)^2*cf*ca^2
       + 32/9*theta( - 3 + N)*den(N)^2*cf*nf^2
       - 192*theta( - 3 + N)*den(N)^2*cf^2*ca*z3
       + 11192/75*theta( - 3 + N)*den(N)^2*cf^2*ca
       - 3712/225*theta( - 3 + N)*den(N)^2*cf^2*nf
       + 384*theta( - 3 + N)*den(N)^2*cf^3*z3
       - 7208/45*theta( - 3 + N)*den(N)^2*cf^3
       + 512/3*theta( - 3 + N)*den(N)^3*fl11*[dabc^2/n]
       + 32/15*theta( - 3 + N)*den(N)^3*cf*ca*nf
       - 4256/45*theta( - 3 + N)*den(N)^3*cf*ca^2
       + 50348/225*theta( - 3 + N)*den(N)^3*cf^2*ca
       - 8/5*theta( - 3 + N)*den(N)^3*cf^2*nf
       - 9632/75*theta( - 3 + N)*den(N)^3*cf^3
       + 192/5*theta( - 3 + N)*den(N)^4*cf^2*ca
       - 184/5*theta( - 3 + N)*den(N)^4*cf^3
       - 128*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*ca
       + 256*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^3
       - 1792/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*fl11*[dabc^2/n]
       + 152/5*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca^2
       - 1024/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*ca
       - 1504/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^3
       - 512*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*ca
       + 1024*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^3
       - 256/3*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       + 2384/5*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca^2
       - 12448/15*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*ca
       + 512/3*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       - 3712/15*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^3
       + 384*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf^2*ca
       - 768*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf^3
       - 9088/15*theta( - 3 + N)*den(N)^2*S(R(1),N)*fl11*[dabc^2/n]
       + 32/5*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       + 13136/45*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca^2
       - 146288/225*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*ca
       - 224/5*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       + 39632/75*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^3
       + 384*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*ca
       - 768*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^3
       + 64/5*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*ca
       + 352/5*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^3
       - 64/5*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*ca
       - 272/5*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^3
       + 128*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*ca^2
       - 896*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^2*ca
       + 1280*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^3
       - 2816/15*theta( - 3 + N)*den(N)*S(R(-3),N)*fl11*[dabc^2/n]
       - 128*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       + 976/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca^2
       + 1376/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*ca
       + 256*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*nf
       - 6656/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^3
       - 512*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*ca^2
       + 2208*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf^2*ca
       - 2368*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf^3
       + 256/3*theta( - 3 + N)*den(N)*S(R(-2),N)*fl11*[dabc^2/n]
       + 8288/45*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       - 3448/3*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca^2
       + 183184/75*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*ca
       - 16576/45*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf
       - 21568/75*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^3
       + 256*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf*ca^2
       - 768*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^2*ca
       + 512*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^3
       + 1792/15*theta( - 3 + N)*den(N)*S(R(-2,1),N)*fl11*[dabc^2/n]
       + 128/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       + 448/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca^2
       - 3904/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*ca
       - 256/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*nf
       + 6016/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^3
       - 128*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf^2*ca
       + 256*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf^3
       + 128*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf^2*ca
       - 256*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf^3
       - 1024*theta( - 3 + N)*den(N)*S(R(1),N)*fl11*[dabc^2/n]*z3
       - 9344/15*theta( - 3 + N)*den(N)*S(R(1),N)*fl11*[dabc^2/n]
       + 4064/45*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       + 448*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca^2*z3
       - 7624/15*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca^2
       - 32/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       - 1376*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*ca*z3
       + 216376/225*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*ca
       - 1168/45*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       + 960*theta( - 3 + N)*den(N)*S(R(1),N)*cf^3*z3
       - 85864/75*theta( - 3 + N)*den(N)*S(R(1),N)*cf^3
       - 512*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*ca^2
       + 2400*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^2*ca
       - 2752*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^3
       + 256*theta( - 3 + N)*den(N)*S(R(1,-2),N)*fl11*[dabc^2/n]
       + 128/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       + 416/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca^2
       - 18368/15*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*ca
       - 256/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*nf
       + 9472/5*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^3
       + 1024*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf*ca^2
       - 3776*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf^2*ca
       + 3456*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf^3
       - 3064/15*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*ca
       + 80/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       + 736/5*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^3
       - 256*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^2*ca
       + 512*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^3
       - 96*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^3
       - 16*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*ca
       + 128*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^3
       + 512*theta( - 3 + N)*den(N)*S(R(1,3),N)*fl11*[dabc^2/n]
       + 32*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*ca^2
       + 96*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^2*ca
       - 320*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^3
       + 3064/15*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*ca
       - 80/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       - 896/5*theta( - 3 + N)*den(N)*S(R(2),N)*cf^3
       + 256*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^2*ca
       - 512*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^3
       + 16*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*ca
       + 96*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^3
       + 2816/15*theta( - 3 + N)*den(N)*S(R(3),N)*fl11*[dabc^2/n]
       - 536/15*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca^2
       + 784/15*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*ca
       - 272/5*theta( - 3 + N)*den(N)*S(R(3),N)*cf^3
       - 512*theta( - 3 + N)*den(N)*S(R(3,1),N)*fl11*[dabc^2/n]
       - 32*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*ca^2
       - 160*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^2*ca
       + 448*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^3
       - 128*theta( - 3 + N)*den(N)*S(R(4),N)*cf*ca^2
       + 512*theta( - 3 + N)*den(N)*S(R(4),N)*cf^2*ca
       - 512*theta( - 3 + N)*den(N)*S(R(4),N)*cf^3
       - 16*theta( - 3 + N)*S(R(-5),N)*cf*ca^2*N
       + 64*theta( - 3 + N)*S(R(-5),N)*cf^2*ca*N
       - 64*theta( - 3 + N)*S(R(-5),N)*cf^3*N
       + 32*theta( - 3 + N)*S(R(-2),N)*cf*ca^2*N*z3
       - 128*theta( - 3 + N)*S(R(-2),N)*cf^2*ca*N*z3
       + 128*theta( - 3 + N)*S(R(-2),N)*cf^3*N*z3
       - 32*theta( - 3 + N)*S(R(-2,-3),N)*cf*ca^2*N
       + 128*theta( - 3 + N)*S(R(-2,-3),N)*cf^2*ca*N
       - 128*theta( - 3 + N)*S(R(-2,-3),N)*cf^3*N
       + 64*theta( - 3 + N)*S(R(-2,-2,1),N)*cf*ca^2*N
       - 256*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^2*ca*N
       + 256*theta( - 3 + N)*S(R(-2,-2,1),N)*cf^3*N
       + 32*theta( - 3 + N)*S(R(3,-2),N)*cf*ca^2*N
       - 128*theta( - 3 + N)*S(R(3,-2),N)*cf^2*ca*N
       + 128*theta( - 3 + N)*S(R(3,-2),N)*cf^3*N
       - 32*theta( - 3 + N)*S(R(4,1),N)*cf*ca^2*N
       + 128*theta( - 3 + N)*S(R(4,1),N)*cf^2*ca*N
       - 128*theta( - 3 + N)*S(R(4,1),N)*cf^3*N
       + 16*theta( - 3 + N)*S(R(5),N)*cf*ca^2*N
       - 64*theta( - 3 + N)*S(R(5),N)*cf^2*ca*N
       + 64*theta( - 3 + N)*S(R(5),N)*cf^3*N
       - 2688/5*delta( - 2 + N)*fl11*[dabc^2/n]*z3
       + 512*delta( - 2 + N)*fl11*[dabc^2/n]*z5
       + 1312/15*delta( - 2 + N)*fl11*[dabc^2/n]
       - 1568/45*delta( - 2 + N)*cf*ca*nf*z3
       + 320/3*delta( - 2 + N)*cf*ca*nf*z5
       - 204548/1215*delta( - 2 + N)*cf*ca*nf
       - 3680/9*delta( - 2 + N)*cf*ca^2*z3
       + 224*delta( - 2 + N)*cf*ca^2*z5
       + 548668/1215*delta( - 2 + N)*cf*ca^2
       + 2168/243*delta( - 2 + N)*cf*nf^2
       + 8096/5*delta( - 2 + N)*cf^2*ca*z3
       - 5888/3*delta( - 2 + N)*cf^2*ca*z5
       - 41536/405*delta( - 2 + N)*cf^2*ca
       - 2848/45*delta( - 2 + N)*cf^2*nf*z3
       + 25534/405*delta( - 2 + N)*cf^2*nf
       - 38144/45*delta( - 2 + N)*cf^3*z3
       + 4864/3*delta( - 2 + N)*cf^3*z5
       - 232798/1215*delta( - 2 + N)*cf^3
       + 640*den(1 + N)*cf^2*ca*z5
       - 1280*den(1 + N)*cf^3*z5
       + 384*den(1 + N)^3*cf^2*ca*z3
       - 768*den(1 + N)^3*cf^3*z3
      ;


L   cLgg3 =
       + 64/3*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N*z5
       - 64/3*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^2*z5
       + 128/15*theta( - 3 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       - 896/15*theta( - 3 + N)*den( - 2 + N)*cf*ca*nf*z3
       + 64/15*theta( - 3 + N)*den( - 2 + N)*cf*nf^2*z3
       + 128/5*theta( - 3 + N)*den( - 2 + N)*cf^2*nf*z3
       + 256/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-3), - 2 + N)*cf*ca*nf
       - 1792/45*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf*ca*nf
       + 128/45*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf*nf^2
       + 256/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^2*nf
       - 256/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2,1), - 2 + N)*cf*ca*nf
       - 256/15*theta( - 3 + N)*den( - 2 + N)^2*S(R(1,-2), - 2 + N)*cf*ca*nf
       + 192/5*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf*ca*nf
       - 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*cf^2*nf
       - 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(-4), - 2 + N)*ca^2*nf
       + 12544/225*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       - 20128/225*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*ca*nf
       + 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*nf^2
       + 1472/45*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^2*nf
       - 8/3*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf*ca*nf
       + 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*cf^2*nf
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3,1), - 2 + N)*ca^2*nf
       - 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 62416/675*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca*nf
       - 4544/675*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*nf^2
       - 8368/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2*nf
       - 16/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*ca*nf^2
       + 76/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*ca^2*nf
       + 128/5*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf*ca*nf
       - 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*cf^2*nf
       - 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,-2), - 2 + N)*ca^2*nf
       - 12544/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 11168/225*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*ca*nf
       - 64/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*nf^2
       - 704/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*nf
       + 8/3*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*ca^2*nf
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1,1), - 2 + N)*cf*ca*nf
       - 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-2,2), - 2 + N)*cf*ca*nf
       - 7168/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cOlNA^-1*cOlNR
      *flg11*[dabc^2/n]*z3
       - 1856/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca*nf*z3
       + 1408/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf^2*nf*z3
       + 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*ca^2*nf*z3
       - 64*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf*ca*nf
       + 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*cf^2*nf
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-3), - 2 + N)*ca^2*nf
       - 12544/225*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 11168/225*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca*nf
       - 64/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*nf^2
       - 704/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*nf
       + 8/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*ca^2*nf
       + 256/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf*ca*nf
       - 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*cf^2*nf
       - 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2,1), - 2 + N)*ca^2*nf
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,1,-2), - 2 + N)*cf*ca*nf
       + 3584/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 1024/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca*nf
       - 832/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*ca^2*nf
       - 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(2,-2), - 2 + N)*cf*ca*nf
       - 3584/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       - 1024/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca*nf
       + 832/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*ca^2*nf
       - 64/5*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf*ca*nf
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*cf^2*nf
       + 64/15*theta( - 3 + N)*den( - 2 + N)*S(R(4), - 2 + N)*ca^2*nf
       + 29696/45*theta( - 3 + N)*den( - 1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 6784/225*theta( - 3 + N)*den( - 1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 4448/45*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       + 100592/675*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       + 31888/2025*theta( - 3 + N)*den( - 1 + N)*cf*nf^2
       - 5504/45*theta( - 3 + N)*den( - 1 + N)*cf^2*nf*z3
       - 1392/25*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       + 3896/135*theta( - 3 + N)*den( - 1 + N)*ca*nf^2
       + 64/45*theta( - 3 + N)*den( - 1 + N)*ca^2*nf*z3
       - 222964/405*theta( - 3 + N)*den( - 1 + N)*ca^2*nf
       + 6784/225*theta( - 3 + N)*den( - 1 + N)^2*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 40432/675*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       - 3584/675*theta( - 3 + N)*den( - 1 + N)^2*cf*nf^2
       - 2896/75*theta( - 3 + N)*den( - 1 + N)^2*cf^2*nf
       - 16/15*theta( - 3 + N)*den( - 1 + N)^2*ca*nf^2
       + 10052/135*theta( - 3 + N)*den( - 1 + N)^2*ca^2*nf
       + 12544/225*theta( - 3 + N)*den( - 1 + N)^3*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 12448/225*theta( - 3 + N)*den( - 1 + N)^3*cf*ca*nf
       + 64/15*theta( - 3 + N)*den( - 1 + N)^3*cf*nf^2
       + 704/45*theta( - 3 + N)*den( - 1 + N)^3*cf^2*nf
       - 56/5*theta( - 3 + N)*den( - 1 + N)^3*ca^2*nf
       + 256/5*theta( - 3 + N)*den( - 1 + N)^4*cf*ca*nf
       - 256/15*theta( - 3 + N)*den( - 1 + N)^4*cf^2*nf
       - 128/15*theta( - 3 + N)*den( - 1 + N)^4*ca^2*nf
       + 3584/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 64/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca*nf
       - 192/5*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^2*nf
       - 64/5*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*ca^2*nf
       + 512/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca*nf
       - 256/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf^2*nf
       + 64/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*ca^2*nf
       + 41216/225*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 15968/225*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       - 64/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*nf^2
       - 2432/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*nf
       + 184/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*ca^2*nf
       + 128/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf*ca*nf
       + 160/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*ca^2*nf
       - 128/15*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*ca^2*nf
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca*nf
       - 256/15*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*nf
       - 1408/15*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*ca^2*nf
       + 12544/225*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       - 4928/225*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       + 128/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*nf^2
       - 64/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf
       + 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca*nf^2
       - 1688/15*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca^2*nf
       + 8192/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       - 416/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca*nf
       + 256/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*nf
       + 2848/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*ca^2*nf
       - 512*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]*z3
       + 41216/225*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       + 256*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf*z3
       + 7936/75*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       - 352/135*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf^2
       - 256*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf*z3
       - 2432/45*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       + 400/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca*nf^2
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca^2*nf*z3
       - 1432/15*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca^2*nf
       - 8192/45*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cOlNA^-1*
      cOlNR*flg11*[dabc^2/n]
       - 224/45*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca*nf
       + 256/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*nf
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*ca^2*nf
       + 608/15*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca*nf
       + 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*nf^2
       + 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*ca*nf^2
       - 1792/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*ca^2*nf
       + 224/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*ca^2*nf
       + 256*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*ca^2*nf
       - 608/15*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*nf^2
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca*nf^2
       + 1712/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca^2*nf
       + 224/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*ca^2*nf
       - 3584/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cOlNA^-1*cOlNR
      *flg11*[dabc^2/n]
       - 704/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       + 832/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*ca^2*nf
       - 256*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 128*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*ca^2*nf
       - 3968/5*theta( - 3 + N)*den(1 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       + 7680*theta( - 3 + N)*den(1 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z5
       - 20352/25*theta( - 3 + N)*den(1 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 19168/15*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       + 3840*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z5
       - 84264/25*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(1 + N)*cf*nf^2*z3
       - 771296/675*theta( - 3 + N)*den(1 + N)*cf*nf^2
       + 8128/5*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       - 3840*theta( - 3 + N)*den(1 + N)*cf^2*nf*z5
       + 134096/75*theta( - 3 + N)*den(1 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(1 + N)*ca*nf^2*z3
       - 97376/135*theta( - 3 + N)*den(1 + N)*ca*nf^2
       - 88/5*theta( - 3 + N)*den(1 + N)*ca^2*nf*z3
       - 960*theta( - 3 + N)*den(1 + N)*ca^2*nf*z5
       + 301316/27*theta( - 3 + N)*den(1 + N)*ca^2*nf
       - 2048/3*theta( - 3 + N)*den(1 + N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      z3
       + 147968/225*theta( - 3 + N)*den(1 + N)^2*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 8896/3*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       + 231856/75*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       + 105824/225*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       + 7040/3*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       - 294116/225*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       + 86912/135*theta( - 3 + N)*den(1 + N)^2*ca*nf^2
       + 3328/3*theta( - 3 + N)*den(1 + N)^2*ca^2*nf*z3
       - 1012088/135*theta( - 3 + N)*den(1 + N)^2*ca^2*nf
       + 82816/75*theta( - 3 + N)*den(1 + N)^3*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 320*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf*z3
       - 123328/675*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       - 57008/135*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       - 640*theta( - 3 + N)*den(1 + N)^3*cf^2*nf*z3
       - 8900/9*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       - 3040/9*theta( - 3 + N)*den(1 + N)^3*ca*nf^2
       + 197672/45*theta( - 3 + N)*den(1 + N)^3*ca^2*nf
       - 6656/45*theta( - 3 + N)*den(1 + N)^4*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 2352/5*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       + 1648/3*theta( - 3 + N)*den(1 + N)^4*cf*nf^2
       + 16864/45*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       + 128*theta( - 3 + N)*den(1 + N)^4*ca*nf^2
       - 45296/15*theta( - 3 + N)*den(1 + N)^4*ca^2*nf
       + 2048/15*theta( - 3 + N)*den(1 + N)^5*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 1312/3*theta( - 3 + N)*den(1 + N)^5*cf*ca*nf
       - 352*theta( - 3 + N)*den(1 + N)^5*cf*nf^2
       + 496/3*theta( - 3 + N)*den(1 + N)^5*cf^2*nf
       + 4768/3*theta( - 3 + N)*den(1 + N)^5*ca^2*nf
       - 3328/15*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 352*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       + 192*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*nf^2
       + 160/3*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*nf
       - 2128*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)^3*S(R(-3),1 + N)*cf^2*nf
       + 2048/15*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 128*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^2*nf
       - 992/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*ca^2*nf
       + 128*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(1 + N)^3*S(R(-2,1),1 + N)*cf^2*nf
       + 8704/9*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 6256/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       - 1792/9*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*nf^2
       - 38176/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       - 320/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*ca*nf^2
       + 18432/5*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*ca^2*nf
       - 256*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf*ca*nf
       + 512*theta( - 3 + N)*den(1 + N)^3*S(R(1,-2),1 + N)*cf^2*nf
       - 640/3*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*nf^2
       - 256*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*nf
       + 2048*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*ca^2*nf
       + 640/3*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*nf^2
       + 224*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*nf
       - 1792*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)^3*S(R(3),1 + N)*cf^2*nf
       + 256*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf*ca*nf
       - 512*theta( - 3 + N)*den(1 + N)^2*S(R(-4),1 + N)*cf^2*nf
       - 5632/15*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 2656/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       + 3904/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf
       - 3008/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)^2*S(R(-3,1),1 + N)*cf^2*nf
       - 6656/45*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 17728/45*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       + 1216/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*nf^2
       + 2944/45*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*ca*nf^2
       + 5504/15*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*ca^2*nf
       + 13312/15*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cOlNA^-1*cOlNR
      *flg11*[dabc^2/n]
       + 128*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca*nf
       - 512*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^2*nf
       + 1888/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*ca^2*nf
       - 3072*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 261632/225*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1216*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf*z3
       + 64384/25*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       + 5392/45*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       - 896*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf*z3
       - 50152/45*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       + 880/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca*nf^2
       - 384*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca^2*nf*z3
       - 42872/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca^2*nf
       - 448*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf*ca*nf
       + 896*theta( - 3 + N)*den(1 + N)^2*S(R(1,-3),1 + N)*cf^2*nf
       - 2048/15*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1856*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       - 4736/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf
       - 160*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*ca^2*nf
       + 128*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^2*nf
       + 12656/15*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
       - 80*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*ca*nf^2
       - 3680*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*ca^2*nf
       + 256*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf*ca*nf
       - 512*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*nf
       - 1152*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*ca^2*nf
       - 96*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf
       + 1280*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*ca^2*nf
       + 1536*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 832*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf*ca*nf
       + 896*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(1 + N)^2*S(R(1,3),1 + N)*ca^2*nf
       - 4192/5*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*ca*nf^2
       + 3264*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*ca^2*nf
       - 256*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf*ca*nf
       + 512*theta( - 3 + N)*den(1 + N)^2*S(R(2,-2),1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*ca*nf
       - 192*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*nf
       + 1280*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*ca^2*nf
       + 1792/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 3488/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       - 1952/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       - 4432/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*ca^2*nf
       - 1536*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 960*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf*ca*nf
       - 1152*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(1 + N)^2*S(R(3,1),1 + N)*ca^2*nf
       - 256*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf*ca*nf
       + 512*theta( - 3 + N)*den(1 + N)^2*S(R(4),1 + N)*cf^2*nf
       + 512*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 224*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*nf
       - 1648/3*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*ca^2*nf
       + 768*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf*ca*nf
       - 768*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(-4,1),1 + N)*ca^2*nf
       - 29696/45*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 12512/9*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*nf^2
       + 66784/45*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca*nf^2
       + 34864/15*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca^2*nf
       - 224*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*ca*nf
       - 320/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf^2*nf
       + 2048/3*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*ca^2*nf
       + 316928/225*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1536*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf*z3
       + 1862192/675*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       - 10976/135*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*nf^2
       - 1536*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf*z3
       - 107024/45*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       + 512/9*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca*nf^2
       - 384*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca^2*nf*z3
       - 3536/45*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca^2*nf
       + 512*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]
       + 576*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca*nf
       - 1024/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*nf
       - 224/3*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*ca^2*nf
       - 50944/45*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 16288/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*nf^2
       - 89728/45*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*ca*nf^2
       - 7536/5*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*ca^2*nf
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*ca^2*nf
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*ca^2*nf
       - 768*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf*ca*nf
       + 768*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(1 + N)*S(R(-2,3),1 + N)*ca^2*nf
       + 11264/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]*z3
       - 490496/225*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 1568/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3
       - 737108/225*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       - 16696/45*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       + 1984/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf*z3
       + 70036/45*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       - 12032/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca*nf^2
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^2*nf*z3
       + 122360/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^2*nf
       - 512*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 96*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca*nf
       - 1472/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*nf
       + 2432/3*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*ca^2*nf
       + 110336/45*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 6688/45*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*nf^2
       + 1984/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*ca*nf^2
       - 752*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*ca^2*nf
       + 704/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf*ca*nf
       + 640/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf^2*nf
       - 2176/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*ca^2*nf
       + 6144*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       - 2816*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 22208/15*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 512/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       + 40*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       - 1184/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca*nf^2
       + 43040/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca^2*nf
       + 1024*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 1024/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*ca^2*nf
       - 208*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf
       - 80*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*ca*nf^2
       + 5536/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*ca^2*nf
       + 384*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*ca^2*nf
       - 448*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*ca^2*nf
       - 3072*theta( - 3 + N)*den(1 + N)*S(R(1,1,3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 896/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*nf^2
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*ca*nf^2
       - 6368/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*ca^2*nf
       - 448*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*ca^2*nf
       - 6400/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1312/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca*nf
       - 1600/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*nf
       + 928/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*ca^2*nf
       + 3072*theta( - 3 + N)*den(1 + N)*S(R(1,3,1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 3072*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 1408*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 17968/15*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 544/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf^2
       + 56*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       + 1184/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca*nf^2
       - 40064/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca^2*nf
       - 512*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 640/3*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*ca^2*nf
       + 448/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*nf^2
       + 96*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf
       - 1888*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*ca^2*nf
       - 448*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*ca^2*nf
       + 384*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*ca^2*nf
       + 1536*theta( - 3 + N)*den(1 + N)*S(R(2,3),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 1536/5*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 2176/5*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       + 528/5*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca*nf^2
       + 5008/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca^2*nf
       + 7936/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 1888/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca*nf
       + 1984/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*nf
       + 1760/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*ca^2*nf
       - 512*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 96*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca*nf
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*nf
       - 464/3*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*ca^2*nf
       - 1536*theta( - 3 + N)*den(1 + N)*S(R(4,1),1 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 28544/45*theta( - 3 + N)*den(2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      z3
       - 7680*theta( - 3 + N)*den(2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z5
       + 21504/25*theta( - 3 + N)*den(2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 27472/45*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       - 3840*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z5
       + 2312348/675*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)*cf*nf^2*z3
       + 1101512/2025*theta( - 3 + N)*den(2 + N)*cf*nf^2
       - 20896/45*theta( - 3 + N)*den(2 + N)*cf^2*nf*z3
       + 3840*theta( - 3 + N)*den(2 + N)*cf^2*nf*z5
       - 43808/25*theta( - 3 + N)*den(2 + N)*cf^2*nf
       + 16*theta( - 3 + N)*den(2 + N)*ca*nf^2*z3
       + 99844/135*theta( - 3 + N)*den(2 + N)*ca*nf^2
       + 15896/45*theta( - 3 + N)*den(2 + N)*ca^2*nf*z3
       + 960*theta( - 3 + N)*den(2 + N)*ca^2*nf*z5
       - 4393856/405*theta( - 3 + N)*den(2 + N)*ca^2*nf
       + 77824/15*theta( - 3 + N)*den(2 + N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
      *z3
       - 25472/15*theta( - 3 + N)*den(2 + N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 1216/3*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf*z3
       - 703408/225*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       + 8512/225*theta( - 3 + N)*den(2 + N)^2*cf*nf^2
       + 640/3*theta( - 3 + N)*den(2 + N)^2*cf^2*nf*z3
       + 32768/25*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       - 51584/135*theta( - 3 + N)*den(2 + N)^2*ca*nf^2
       + 640/3*theta( - 3 + N)*den(2 + N)^2*ca^2*nf*z3
       + 24628/45*theta( - 3 + N)*den(2 + N)^2*ca^2*nf
       + 45568/75*theta( - 3 + N)*den(2 + N)^3*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 41728/25*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       + 1024/15*theta( - 3 + N)*den(2 + N)^3*cf*nf^2
       - 48*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       + 416/3*theta( - 3 + N)*den(2 + N)^3*ca*nf^2
       - 385064/45*theta( - 3 + N)*den(2 + N)^3*ca^2*nf
       - 192/5*theta( - 3 + N)*den(2 + N)^4*cf*ca*nf
       + 256*theta( - 3 + N)*den(2 + N)^4*cf*nf^2
       - 352*theta( - 3 + N)*den(2 + N)^4*cf^2*nf
       + 704*theta( - 3 + N)*den(2 + N)^4*ca^2*nf
       + 25856/15*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 2240/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca*nf
       + 2240/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^2*nf
       + 800/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*ca^2*nf
       + 16384/15*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 2432/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cf*ca*nf
       - 2816/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cf^2*nf
       - 608/3*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*ca^2*nf
       - 113152/45*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 33488/45*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       - 416/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*nf^2
       - 30656/45*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*ca*nf^2
       - 99416/45*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*ca^2*nf
       - 256*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*ca^2*nf
       + 128*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*ca^2*nf
       - 512*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 512*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf*ca*nf
       - 1024*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf^2*nf
       + 448*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*ca^2*nf
       + 18944/9*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 51392/45*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*nf^2
       + 51392/45*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*nf
       + 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*ca*nf^2
       - 76024/45*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*ca^2*nf
       + 16384/15*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cOlNA^-1*cOlNR
      *flg11*[dabc^2/n]
       - 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cf*ca*nf
       + 1024/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cf^2*nf
       - 1472/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*ca^2*nf
       + 3072*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       - 128768/75*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 1536*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf*z3
       - 38208/25*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       - 1568/15*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf^2
       - 1536*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf*z3
       - 2944/15*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       - 512/3*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca*nf^2
       - 384*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca^2*nf*z3
       + 319184/45*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca^2*nf
       - 1024/15*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 1472/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cf*ca*nf
       + 2048/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cf^2*nf
       - 1216/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*ca^2*nf
       - 1024/5*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*nf^2
       - 160*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*ca*nf^2
       + 6752/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*ca^2*nf
       + 384*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*ca^2*nf
       - 384*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*ca^2*nf
       - 1536*theta( - 3 + N)*den(2 + N)^2*S(R(1,3),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 768*theta( - 3 + N)*den(2 + N)^2*S(R(1,3),2 + N)*cf*ca*nf
       + 768*theta( - 3 + N)*den(2 + N)^2*S(R(1,3),2 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(2 + N)^2*S(R(1,3),2 + N)*ca^2*nf
       + 1232/15*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*nf^2
       + 128*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*ca*nf^2
       - 2048*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*ca^2*nf
       - 384*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*ca^2*nf
       - 2304*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 512*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf
       - 576*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*ca^2*nf
       + 1536*theta( - 3 + N)*den(2 + N)^2*S(R(3,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 768*theta( - 3 + N)*den(2 + N)^2*S(R(3,1),2 + N)*cf*ca*nf
       - 768*theta( - 3 + N)*den(2 + N)^2*S(R(3,1),2 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(2 + N)^2*S(R(3,1),2 + N)*ca^2*nf
       - 512*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 96*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf*ca*nf
       - 384*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf^2*nf
       + 528*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*ca^2*nf
       - 768*theta( - 3 + N)*den(2 + N)*S(R(-4,1),2 + N)*cf*ca*nf
       + 768*theta( - 3 + N)*den(2 + N)*S(R(-4,1),2 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(2 + N)*S(R(-4,1),2 + N)*ca^2*nf
       + 512*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 416/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf
       + 992/5*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca*nf^2
       - 33592/15*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca^2*nf
       - 128*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*cf^2*nf
       - 640*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*ca^2*nf
       - 47488/75*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 1536*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf*z3
       - 43664/75*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       + 5056/45*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*nf^2
       + 1536*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf*z3
       + 2176/5*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf
       - 544/9*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca*nf^2
       + 384*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca^2*nf*z3
       - 10136/45*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca^2*nf
       - 512*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]
       - 448*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*ca^2*nf
       + 9728/9*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 8128/9*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       + 49664/45*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*ca*nf^2
       + 60152/45*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*ca^2*nf
       + 128*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*ca^2*nf
       - 128*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*ca^2*nf
       + 768*theta( - 3 + N)*den(2 + N)*S(R(-2,3),2 + N)*cf*ca*nf
       - 768*theta( - 3 + N)*den(2 + N)*S(R(-2,3),2 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(2 + N)*S(R(-2,3),2 + N)*ca^2*nf
       - 4096*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 46976/25*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 256*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z3
       + 742192/225*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       + 10912/135*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf^2
       - 384*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf*z3
       - 24736/15*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       + 12208/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca*nf^2
       - 550852/135*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca^2*nf
       + 512*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 640*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf*ca*nf
       + 1024*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf^2*nf
       - 768*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*ca^2*nf
       - 18944/9*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 61184/45*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       - 11200/9*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*ca*nf^2
       + 4472/9*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*ca^2*nf
       + 256*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*cf*ca*nf
       - 512*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*cf^2*nf
       + 640*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*ca^2*nf
       - 6144*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       + 2816*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 8064/5*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf
       + 800/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf^2
       - 128*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*nf
       + 416/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca*nf^2
       - 43936/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca^2*nf
       - 1024*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 512*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cf*ca*nf
       - 512*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cf^2*nf
       + 128*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*ca^2*nf
       + 224*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*ca*nf^2
       - 5920/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*ca^2*nf
       - 384*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*ca^2*nf
       + 448*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*ca^2*nf
       + 3072*theta( - 3 + N)*den(2 + N)*S(R(1,1,3),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 688/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*nf^2
       - 128*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*ca*nf^2
       + 2272*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*ca^2*nf
       + 448*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*ca^2*nf
       + 2304*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 384*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca*nf
       + 576*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^2*nf
       - 352*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*ca^2*nf
       - 3072*theta( - 3 + N)*den(2 + N)*S(R(1,3,1),2 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 3072*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*z3
       - 1408*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 19952/15*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       - 896/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*nf^2
       + 48*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       - 416/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca*nf^2
       + 13472/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca^2*nf
       + 512*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 384*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf*ca*nf
       + 512*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*ca^2*nf
       - 848/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*nf^2
       - 192*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*nf
       + 6112/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*ca^2*nf
       + 448*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*ca^2*nf
       - 384*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*ca^2*nf
       - 1536*theta( - 3 + N)*den(2 + N)*S(R(2,3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 4608/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 10624/15*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
       - 384/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*ca*nf^2
       - 1976*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*ca^2*nf
       - 2816*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 640*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca*nf
       - 832*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^2*nf
       - 544*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*ca^2*nf
       + 512*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 96*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf*ca*nf
       + 384*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf^2*nf
       + 176*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*ca^2*nf
       + 1536*theta( - 3 + N)*den(2 + N)*S(R(4,1),2 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 1728/5*theta( - 3 + N)*den(3 + N)*cf*ca*nf*z3
       + 512/5*theta( - 3 + N)*den(3 + N)*cf*nf^2*z3
       - 768/5*theta( - 3 + N)*den(3 + N)*cf^2*nf*z3
       - 14336/5*theta( - 3 + N)*den(3 + N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      z3
       - 3712/5*theta( - 3 + N)*den(3 + N)^2*cf*ca*nf*z3
       + 2816/5*theta( - 3 + N)*den(3 + N)^2*cf^2*nf*z3
       + 1024/5*theta( - 3 + N)*den(3 + N)^2*ca^2*nf*z3
       + 768/5*theta( - 3 + N)*den(3 + N)^3*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 117472/225*theta( - 3 + N)*den(3 + N)^3*cf*ca*nf
       + 6848/225*theta( - 3 + N)*den(3 + N)^3*cf*nf^2
       + 17056/75*theta( - 3 + N)*den(3 + N)^3*cf^2*nf
       + 32/5*theta( - 3 + N)*den(3 + N)^3*ca*nf^2
       - 152/5*theta( - 3 + N)*den(3 + N)^3*ca^2*nf
       - 25088/75*theta( - 3 + N)*den(3 + N)^4*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 14592/25*theta( - 3 + N)*den(3 + N)^4*cf*ca*nf
       - 128/5*theta( - 3 + N)*den(3 + N)^4*cf*nf^2
       - 2944/15*theta( - 3 + N)*den(3 + N)^4*cf^2*nf
       + 16*theta( - 3 + N)*den(3 + N)^4*ca^2*nf
       - 1536/5*theta( - 3 + N)*den(3 + N)^5*cf*ca*nf
       + 512/5*theta( - 3 + N)*den(3 + N)^5*cf^2*nf
       + 256/5*theta( - 3 + N)*den(3 + N)^5*ca^2*nf
       - 7168/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 128/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf*ca*nf
       + 1152/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf^2*nf
       + 384/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*ca^2*nf
       - 1024/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf*ca*nf
       + 512/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*cf^2*nf
       + 256/5*theta( - 3 + N)*den(3 + N)^3*S(R(-2),3 + N)*ca^2*nf
       + 25088/75*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 11552/25*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*ca*nf
       + 448/15*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*nf^2
       + 1408/15*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*ca^2*nf
       - 256/5*theta( - 3 + N)*den(3 + N)^3*S(R(1,1),3 + N)*cf*ca*nf
       + 256/5*theta( - 3 + N)*den(3 + N)^3*S(R(2),3 + N)*cf*ca*nf
       - 384*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf*ca*nf
       + 512/5*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*cf^2*nf
       + 256/5*theta( - 3 + N)*den(3 + N)^2*S(R(-3),3 + N)*ca^2*nf
       - 25088/75*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 25856/75*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*ca*nf
       - 128/15*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*nf^2
       - 1408/15*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^2*nf
       + 16*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*ca^2*nf
       + 512*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf*ca*nf
       - 1024/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*cf^2*nf
       - 512/5*theta( - 3 + N)*den(3 + N)^2*S(R(-2,1),3 + N)*ca^2*nf
       + 256/5*theta( - 3 + N)*den(3 + N)^2*S(R(1,-2),3 + N)*cf*ca*nf
       + 352/3*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(3 + N)^2*S(R(2),3 + N)*cf*nf^2
       + 7168/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 2048/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf*ca*nf
       - 1664/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*ca^2*nf
       - 1152/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf*ca*nf
       + 256/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*cf^2*nf
       + 128/5*theta( - 3 + N)*den(3 + N)*S(R(-4),3 + N)*ca^2*nf
       - 25088/75*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 14592/25*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*ca*nf
       - 128/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*nf^2
       - 2944/15*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^2*nf
       + 16*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*ca^2*nf
       + 384*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf*ca*nf
       - 512/5*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*cf^2*nf
       - 256/5*theta( - 3 + N)*den(3 + N)*S(R(-3,1),3 + N)*ca^2*nf
       + 768/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 117472/225*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca*nf
       + 6848/225*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*nf^2
       + 17056/75*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2*nf
       + 32/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*ca*nf^2
       - 152/5*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*ca^2*nf
       - 768/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf*ca*nf
       + 512/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*cf^2*nf
       + 256/5*theta( - 3 + N)*den(3 + N)*S(R(-2,-2),3 + N)*ca^2*nf
       + 25088/75*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 25856/75*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*ca*nf
       + 128/15*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*nf^2
       + 1408/15*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*ca^2*nf
       - 256/5*theta( - 3 + N)*den(3 + N)*S(R(-2,1,1),3 + N)*cf*ca*nf
       + 256/5*theta( - 3 + N)*den(3 + N)*S(R(-2,2),3 + N)*cf*ca*nf
       + 14336/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cOlNA^-1*cOlNR*flg11
      *[dabc^2/n]*z3
       + 3712/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf*ca*nf*z3
       - 2816/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf^2*nf*z3
       - 1024/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*ca^2*nf*z3
       + 384*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf*ca*nf
       - 512/5*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*cf^2*nf
       - 256/5*theta( - 3 + N)*den(3 + N)*S(R(1,-3),3 + N)*ca^2*nf
       + 25088/75*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 25856/75*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*ca*nf
       + 128/15*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*nf^2
       + 1408/15*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*ca^2*nf
       - 512*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf*ca*nf
       + 1024/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*cf^2*nf
       + 512/5*theta( - 3 + N)*den(3 + N)*S(R(1,-2,1),3 + N)*ca^2*nf
       - 256/5*theta( - 3 + N)*den(3 + N)*S(R(1,1,-2),3 + N)*cf*ca*nf
       - 352/3*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(3 + N)*S(R(1,2),3 + N)*cf*nf^2
       - 7168/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       - 2048/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf*ca*nf
       + 1664/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf^2*nf
       + 128*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*ca^2*nf
       + 256/5*theta( - 3 + N)*den(3 + N)*S(R(2,-2),3 + N)*cf*ca*nf
       + 352/3*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(3 + N)*S(R(2,1),3 + N)*cf*nf^2
       + 7168/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cOlNA^-1*cOlNR*
      flg11*[dabc^2/n]
       + 2048/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf*ca*nf
       - 1664/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*ca^2*nf
       + 384/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf*ca*nf
       - 256/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*cf^2*nf
       - 128/5*theta( - 3 + N)*den(3 + N)*S(R(4),3 + N)*ca^2*nf
       + 11264/15*theta( - 3 + N)*den(N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       - 17152/225*theta( - 3 + N)*den(N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 14608/15*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       - 137812/675*theta( - 3 + N)*den(N)*cf*ca*nf
       + 393496/675*theta( - 3 + N)*den(N)*cf*nf^2
       - 13664/15*theta( - 3 + N)*den(N)*cf^2*nf*z3
       + 1504/75*theta( - 3 + N)*den(N)*cf^2*nf
       - 6364/135*theta( - 3 + N)*den(N)*ca*nf^2
       - 5056/15*theta( - 3 + N)*den(N)*ca^2*nf*z3
       + 6472/27*theta( - 3 + N)*den(N)*ca^2*nf
       + 768/25*theta( - 3 + N)*den(N)^2*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 192*theta( - 3 + N)*den(N)^2*cf*ca*nf*z3
       + 6572/135*theta( - 3 + N)*den(N)^2*cf*ca*nf
       - 254648/675*theta( - 3 + N)*den(N)^2*cf*nf^2
       + 384*theta( - 3 + N)*den(N)^2*cf^2*nf*z3
       - 2296/225*theta( - 3 + N)*den(N)^2*cf^2*nf
       + 424/45*theta( - 3 + N)*den(N)^2*ca*nf^2
       + 20944/45*theta( - 3 + N)*den(N)^2*ca^2*nf
       + 20608/225*theta( - 3 + N)*den(N)^3*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 1336/225*theta( - 3 + N)*den(N)^3*cf*ca*nf
       + 2288/15*theta( - 3 + N)*den(N)^3*cf*nf^2
       - 500/9*theta( - 3 + N)*den(N)^3*cf^2*nf
       + 16/3*theta( - 3 + N)*den(N)^3*ca*nf^2
       + 2764/15*theta( - 3 + N)*den(N)^3*ca^2*nf
       - 464/5*theta( - 3 + N)*den(N)^4*cf*ca*nf
       - 80*theta( - 3 + N)*den(N)^4*cf*nf^2
       + 40*theta( - 3 + N)*den(N)^4*cf^2*nf
       + 160*theta( - 3 + N)*den(N)^4*ca^2*nf
       - 128*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*nf
       + 5632/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 1232/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*nf^2
       - 64/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       - 1544/15*theta( - 3 + N)*den(N)^3*S(R(1),N)*ca^2*nf
       - 256*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca*nf
       + 512*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*nf
       + 3264/5*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       - 12352/15*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       + 1264/15*theta( - 3 + N)*den(N)^2*S(R(-2),N)*ca^2*nf
       + 128*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf^2*nf
       + 36352/225*theta( - 3 + N)*den(N)^2*S(R(1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 46304/225*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       - 6208/45*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf^2
       + 3856/15*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       - 56/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca^2*nf
       + 128*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*nf
       - 64/15*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf^2
       + 64*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       - 96*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*ca^2*nf
       + 64/15*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*nf^2
       - 48*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       + 64*theta( - 3 + N)*den(N)^2*S(R(2),N)*ca^2*nf
       - 128*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^2*nf
       + 6656/15*theta( - 3 + N)*den(N)*S(R(-3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 992*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       - 22528/15*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*nf
       - 64/15*theta( - 3 + N)*den(N)*S(R(-3),N)*ca^2*nf
       + 32*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf^2*nf
       - 23552/25*theta( - 3 + N)*den(N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 388144/225*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       - 2848/45*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*nf^2
       + 78944/45*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(N)*S(R(-2),N)*ca*nf^2
       + 19876/45*theta( - 3 + N)*den(N)*S(R(-2),N)*ca^2*nf
       - 6656/15*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 1696/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       + 4032/5*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*nf
       + 1808/15*theta( - 3 + N)*den(N)*S(R(-2,1),N)*ca^2*nf
       - 1536*theta( - 3 + N)*den(N)*S(R(1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
      *z3
       + 2944/25*theta( - 3 + N)*den(N)*S(R(1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 608*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf*z3
       - 28892/225*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       + 1464/5*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       + 448*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf*z3
       + 6604/45*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(N)*S(R(1),N)*ca*nf^2
       + 192*theta( - 3 + N)*den(N)*S(R(1),N)*ca^2*nf*z3
       - 356*theta( - 3 + N)*den(N)*S(R(1),N)*ca^2*nf
       + 224*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*ca*nf
       - 448*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^2*nf
       - 6656/15*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 13664/15*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       + 2752/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*nf
       + 272*theta( - 3 + N)*den(N)*S(R(1,-2),N)*ca^2*nf
       - 64*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf^2*nf
       - 864/5*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       + 224/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       + 88*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca*nf^2
       + 896/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca^2*nf
       - 128*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf*ca*nf
       + 256*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       - 80*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       + 192*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*ca^2*nf
       + 48*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       - 224*theta( - 3 + N)*den(N)*S(R(1,2),N)*ca^2*nf
       + 768*theta( - 3 + N)*den(N)*S(R(1,3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       + 416*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*ca*nf
       - 448*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^2*nf
       - 96*theta( - 3 + N)*den(N)*S(R(1,3),N)*ca^2*nf
       + 864/5*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       - 224/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf^2
       - 104*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(N)*S(R(2),N)*ca*nf^2
       - 688/3*theta( - 3 + N)*den(N)*S(R(2),N)*ca^2*nf
       + 128*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^2*nf
       + 16*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*nf
       - 224*theta( - 3 + N)*den(N)*S(R(2,1),N)*ca^2*nf
       - 5632/15*theta( - 3 + N)*den(N)*S(R(3),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 3392/15*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       - 1264/15*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       + 1112/3*theta( - 3 + N)*den(N)*S(R(3),N)*ca^2*nf
       - 768*theta( - 3 + N)*den(N)*S(R(3,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]
       - 480*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*ca*nf
       + 576*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^2*nf
       + 96*theta( - 3 + N)*den(N)*S(R(3,1),N)*ca^2*nf
       + 128*theta( - 3 + N)*den(N)*S(R(4),N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(N)*S(R(4),N)*cf^2*nf
       - 128/15*theta( - 3 + N)*S(R(-5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       + 128/15*theta( - 3 + N)*S(R(-5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^2
       - 128/15*theta( - 3 + N)*S(R(-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 256/15*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N*
      z3
       - 256/15*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^2
      *z3
       - 128/15*theta( - 3 + N)*S(R(-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 256/15*theta( - 3 + N)*S(R(-2,-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N
       + 256/15*theta( - 3 + N)*S(R(-2,-3),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^2
       + 512/15*theta( - 3 + N)*S(R(-2,-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*N
       - 512/15*theta( - 3 + N)*S(R(-2,-2,1),N)*cOlNA^-1*cOlNR*flg11*
      [dabc^2/n]*N^2
       + 256/15*theta( - 3 + N)*S(R(-2,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       + 256/15*theta( - 3 + N)*S(R(3,-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       - 256/15*theta( - 3 + N)*S(R(3,-2),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^2
       - 256/15*theta( - 3 + N)*S(R(4,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       + 256/15*theta( - 3 + N)*S(R(4,1),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*
      N^2
       + 128/15*theta( - 3 + N)*S(R(5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N
       - 128/15*theta( - 3 + N)*S(R(5),N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*N^2
       + 7616/15*delta( - 2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z3
       - 1792/3*delta( - 2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]*z5
       + 16/3*delta( - 2 + N)*cOlNA^-1*cOlNR*flg11*[dabc^2/n]
       - 248/5*delta( - 2 + N)*cf*ca*nf*z3
       + 80/3*delta( - 2 + N)*cf*ca*nf*z5
       - 71657/1215*delta( - 2 + N)*cf*ca*nf
       + 256/45*delta( - 2 + N)*cf*nf^2*z3
       + 9031/1215*delta( - 2 + N)*cf*nf^2
       + 928/45*delta( - 2 + N)*cf^2*nf*z3
       - 160/3*delta( - 2 + N)*cf^2*nf*z5
       + 51283/1215*delta( - 2 + N)*cf^2*nf
       + 4/15*delta( - 2 + N)*ca*nf^2*z3
       - 5431/405*delta( - 2 + N)*ca*nf^2
       - 148/5*delta( - 2 + N)*ca^2*nf*z3
       + 64/3*delta( - 2 + N)*ca^2*nf*z5
       + 235283/2430*delta( - 2 + N)*ca^2*nf
      ;


L   cLqqps3 =
       + 256/15*theta( - 3 + N)*den( - 2 + N)*cf^2*nf*z3
       + 512/45*theta( - 3 + N)*den( - 2 + N)^2*S(R(-2), - 2 + N)*cf^2*nf
       + 256/45*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf*ca*nf
       + 128/15*theta( - 3 + N)*den( - 2 + N)*S(R(-3), - 2 + N)*cf^2*nf
       - 64/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*ca*nf
       - 128/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf*nf^2
       - 4736/675*theta( - 3 + N)*den( - 2 + N)*S(R(-2), - 2 + N)*cf^2*nf
       - 256/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf*ca*nf
       + 128/45*theta( - 3 + N)*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*nf
       - 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca*nf*z3
       + 1024/15*theta( - 3 + N)*den( - 2 + N)*S(R(1), - 2 + N)*cf^2*nf*z3
       - 256/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca*nf
       + 128/45*theta( - 3 + N)*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*nf
       + 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca*nf
       - 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^2*nf
       - 256/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca*nf
       + 512/15*theta( - 3 + N)*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^2*nf
       + 384/5*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       - 71344/135*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       + 15808/405*theta( - 3 + N)*den( - 1 + N)*cf*nf^2
       - 1984/15*theta( - 3 + N)*den( - 1 + N)*cf^2*nf*z3
       + 30464/675*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       + 11456/135*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       - 128/45*theta( - 3 + N)*den( - 1 + N)^2*cf*nf^2
       - 6656/675*theta( - 3 + N)*den( - 1 + N)^2*cf^2*nf
       + 256/45*theta( - 3 + N)*den( - 1 + N)^3*cf*ca*nf
       + 128/15*theta( - 3 + N)*den( - 1 + N)^3*cf^2*nf
       + 256/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca*nf
       - 512/15*theta( - 3 + N)*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca*nf
       + 128/5*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       - 1408/45*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*nf
       + 160/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf*ca*nf
       - 320/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca*nf
       - 4144/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       + 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*nf^2
       + 352/45*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf
       + 224/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*nf
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf*z3
       + 8176/135*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       + 160/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf^2
       - 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf*z3
       - 19904/135*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*nf
       - 1168/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*nf^2
       - 208/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2*nf
       - 160/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf^2*nf
       + 160/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^2*nf
       + 1264/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca*nf
       + 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^2*nf
       + 160/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf^2*nf
       - 1216/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       + 512/15*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf^2*nf
       + 1504/15*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       + 30944/27*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       + 3584/135*theta( - 3 + N)*den(1 + N)*cf*nf^2
       - 896/5*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       - 108544/675*theta( - 3 + N)*den(1 + N)*cf^2*nf
       + 992/3*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       - 101824/135*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       + 8992/135*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       - 1600/3*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       + 11904/25*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       + 8192/15*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       + 4544/27*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       - 3536/9*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^4*cf*nf^2
       - 2000/9*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       + 1216/3*theta( - 3 + N)*den(1 + N)^5*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^5*cf^2*nf
       - 400*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       - 320*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*nf
       - 224/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^2*nf
       - 944/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       + 18688/45*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       + 352*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*nf
       - 320*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*nf
       - 608/3*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf
       - 1664/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       + 320/9*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*nf
       + 320/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf^2*nf
       + 1424/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       + 352/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       - 2576/15*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       - 256/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       + 704/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
       - 208*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       - 160*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*nf
       + 160*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       + 160*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*nf
       - 880/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       + 512/3*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       + 928/9*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       - 256/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*nf
       + 10192/45*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       - 128/9*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*nf^2
       + 56992/135*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       - 928/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       + 320/9*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2*nf
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3
       - 3424/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       + 256/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf*z3
       - 13856/45*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       - 928/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       + 1472/9*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf
       + 704/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 512/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*nf
       - 752/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 544/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       - 752/15*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       + 1024/15*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*nf
       + 2048/15*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       - 59152/45*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       + 20672/405*theta( - 3 + N)*den(2 + N)*cf*nf^2
       - 1152/5*theta( - 3 + N)*den(2 + N)*cf^2*nf*z3
       + 1136/675*theta( - 3 + N)*den(2 + N)*cf^2*nf
       - 256/3*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf*z3
       - 161648/135*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       - 8224/135*theta( - 3 + N)*den(2 + N)^2*cf*nf^2
       + 512/3*theta( - 3 + N)*den(2 + N)^2*cf^2*nf*z3
       + 12944/675*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       - 61472/45*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)^3*cf*nf^2
       - 64*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       + 256*theta( - 3 + N)*den(2 + N)^4*cf^2*nf
       - 128/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^2*nf
       - 512/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       - 1536/5*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf
       - 704/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*nf
       + 3408/5*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       + 64/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf^2
       + 1984/15*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       + 448/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*ca*nf
       + 320/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*nf
       - 448/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       + 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf
       - 256/3*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^2*nf
       - 640/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf
       - 15616/45*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       + 128/9*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*nf^2
       + 256/15*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf
       + 448/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf^2*nf
       + 256/3*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z3
       + 81104/135*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       + 608/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf^2
       - 512/3*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf*z3
       - 28816/135*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf
       - 1616/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf^2
       - 512/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*nf
       - 320/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf^2*nf
       + 320/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^2*nf
       + 1760/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       + 320/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*nf
       - 768/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
       + 256/5*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*nf
       + 128/3*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca*nf
       - 256/3*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^2*nf
       + 128/5*theta( - 3 + N)*den(3 + N)*cf^2*nf*z3
       + 256/5*theta( - 3 + N)*den(3 + N)^2*cf*ca*nf*z3
       - 512/5*theta( - 3 + N)*den(3 + N)^2*cf^2*nf*z3
       - 32/15*theta( - 3 + N)*den(3 + N)^3*cf*ca*nf
       - 64/15*theta( - 3 + N)*den(3 + N)^3*cf*nf^2
       - 1088/225*theta( - 3 + N)*den(3 + N)^3*cf^2*nf
       + 128/15*theta( - 3 + N)*den(3 + N)^4*cf*ca*nf
       + 64/5*theta( - 3 + N)*den(3 + N)^4*cf^2*nf
       + 128/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf*ca*nf
       - 256/5*theta( - 3 + N)*den(3 + N)^4*S(R(1),3 + N)*cf^2*nf
       - 128/15*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf*ca*nf
       + 64/15*theta( - 3 + N)*den(3 + N)^3*S(R(1),3 + N)*cf^2*nf
       + 128/15*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf*ca*nf
       - 64/15*theta( - 3 + N)*den(3 + N)^2*S(R(-2),3 + N)*cf^2*nf
       - 128/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf*ca*nf
       + 256/5*theta( - 3 + N)*den(3 + N)^2*S(R(3),3 + N)*cf^2*nf
       + 128/15*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf*ca*nf
       + 64/5*theta( - 3 + N)*den(3 + N)*S(R(-3),3 + N)*cf^2*nf
       - 32/15*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*ca*nf
       - 64/15*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf*nf^2
       - 1088/225*theta( - 3 + N)*den(3 + N)*S(R(-2),3 + N)*cf^2*nf
       - 128/15*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf*ca*nf
       + 64/15*theta( - 3 + N)*den(3 + N)*S(R(-2,1),3 + N)*cf^2*nf
       - 256/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf*ca*nf*z3
       + 512/5*theta( - 3 + N)*den(3 + N)*S(R(1),3 + N)*cf^2*nf*z3
       - 128/15*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf*ca*nf
       + 64/15*theta( - 3 + N)*den(3 + N)*S(R(1,-2),3 + N)*cf^2*nf
       + 128/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf*ca*nf
       - 256/5*theta( - 3 + N)*den(3 + N)*S(R(1,3),3 + N)*cf^2*nf
       - 128/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf*ca*nf
       + 256/5*theta( - 3 + N)*den(3 + N)*S(R(3,1),3 + N)*cf^2*nf
       - 1568/5*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       + 6272/9*theta( - 3 + N)*den(N)*cf*ca*nf
       - 5248/45*theta( - 3 + N)*den(N)*cf*nf^2
       + 2496/5*theta( - 3 + N)*den(N)*cf^2*nf*z3
       + 25648/225*theta( - 3 + N)*den(N)*cf^2*nf
       + 6832/45*theta( - 3 + N)*den(N)^2*cf*ca*nf
       + 256/5*theta( - 3 + N)*den(N)^2*cf*nf^2
       - 67952/675*theta( - 3 + N)*den(N)^2*cf^2*nf
       + 15376/45*theta( - 3 + N)*den(N)^3*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(N)^3*cf*nf^2
       - 112/3*theta( - 3 + N)*den(N)^3*cf^2*nf
       + 160*theta( - 3 + N)*den(N)^4*cf*ca*nf
       - 160*theta( - 3 + N)*den(N)^4*cf^2*nf
       - 624/5*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       + 1408/5*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       + 96*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       + 640/3*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       - 992/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       - 11488/45*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       + 128*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       + 608/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*nf
       + 9728/45*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       - 2176/5*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf
       - 320/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*nf
       - 2528/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       - 224/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       + 3344/5*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       + 256/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       - 704/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*nf
       + 224/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       + 752/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       + 160*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       - 160*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       - 256/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       - 544/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       - 160*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*nf
       + 1424/5*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       - 768/5*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       + 304/5*delta( - 2 + N)*cf*ca*nf*z3
       - 256/3*delta( - 2 + N)*cf*ca*nf*z5
       - 48058/1215*delta( - 2 + N)*cf*ca*nf
       + 64/15*delta( - 2 + N)*cf*nf^2*z3
       + 3364/405*delta( - 2 + N)*cf*nf^2
       - 5056/45*delta( - 2 + N)*cf^2*nf*z3
       + 512/3*delta( - 2 + N)*cf^2*nf*z5
       - 46898/1215*delta( - 2 + N)*cf^2*nf
      ;



L   Xc2qq0 =

       + delta([1-x]) * (
          + 1
          );

L   Xc2qq1 =

       + cf * (
          + 6
          - 3*[1-x]^-1
          + 4*x
          + 2*H(R(0),x)
          - 4*H(R(0),x)*[1-x]^-1
          + 2*H(R(0),x)*x
          + 2*H(R(1),x)
          - 4*H(R(1),x)*[1-x]^-1
          + 2*H(R(1),x)*x
          )

       + delta([1-x])*cf * (
          - 9
          - 4*z2
          );

L   Xc2gg1 =

       + nf * (
          - 2
          + 16*x
          - 16*x^2
          - 2*H(R(0),x)
          + 4*H(R(0),x)*x
          - 4*H(R(0),x)*x^2
          - 2*H(R(1),x)
          + 4*H(R(1),x)*x
          - 4*H(R(1),x)*x^2
          );

L   Xc2qq2 =

       + nf*cf * (
          - 158/27
          - 16/3*[1-x]^-1*z2
          + 247/27*[1-x]^-1
          + 8/3*z2*x
          + 8/3*z2
          - 488/27*x
          - 26/3*H(R(0),x)
          + 38/3*H(R(0),x)*[1-x]^-1
          - 38/3*H(R(0),x)*x
          - 10/3*H(R(0,0),x)
          + 20/3*H(R(0,0),x)*[1-x]^-1
          - 10/3*H(R(0,0),x)*x
          - 32/9*H(R(1),x)
          + 58/9*H(R(1),x)*[1-x]^-1
          - 68/9*H(R(1),x)*x
          - 4/3*H(R(1,0),x)
          + 8/3*H(R(1,0),x)*[1-x]^-1
          - 4/3*H(R(1,0),x)*x
          - 4/3*H(R(1,1),x)
          + 8/3*H(R(1,1),x)*[1-x]^-1
          - 4/3*H(R(1,1),x)*x
          - 8/3*H(R(2),x)
          + 16/3*H(R(2),x)*[1-x]^-1
          - 8/3*H(R(2),x)*x
          )

       + cf*ca * (
          + 3709/135
          + 88/3*[1-x]^-1*z2
          + 4*[1-x]^-1*z3
          - 3155/54*[1-x]^-1
          - 28*[1+x]^-1*z3
          - 104/3*z2*x
          + 72/5*z2*x^3
          - 44/3*z2
          - 56*z3*x
          + 12*z3
          - 8/5*x^-1
          + 17626/135*x
          - 72/5*x^2
          + 16*H(R(-2,0),x)
          - 24*H(R(-2,0),x)*[1-x]^-1
          - 24*H(R(-2,0),x)*[1+x]^-1
          + 32*H(R(-1),x)*[1+x]^-1*z2
          + 36*H(R(-1),x)*z2*x
          - 12*H(R(-1),x)*z2
          - 8*H(R(-1,-1,0),x)
          + 32*H(R(-1,-1,0),x)*[1+x]^-1
          + 56*H(R(-1,-1,0),x)*x
          - 36*H(R(-1,0),x)
          - 8/5*H(R(-1,0),x)*x^-2
          - 20*H(R(-1,0),x)*x
          + 72/5*H(R(-1,0),x)*x^3
          + 16*H(R(-1,0,0),x)
          - 40*H(R(-1,0,0),x)*[1+x]^-1
          - 40*H(R(-1,0,0),x)*x
          + 8*H(R(-1,2),x)
          - 16*H(R(-1,2),x)*[1+x]^-1
          - 8*H(R(-1,2),x)*x
          + 583/15*H(R(0),x)
          + 8*H(R(0),x)*[1-x]^-1*z2
          - 239/3*H(R(0),x)*[1-x]^-1
          - 8*H(R(0),x)*[1+x]^-1*z2
          + 8*H(R(0),x)*[1+x]^-1
          - 8*H(R(0),x)*z2*x
          + 8/5*H(R(0),x)*x^-1
          + 1693/15*H(R(0),x)*x
          - 72/5*H(R(0),x)*x^2
          + 55/3*H(R(0,0),x)
          - 110/3*H(R(0,0),x)*[1-x]^-1
          + 115/3*H(R(0,0),x)*x
          - 72/5*H(R(0,0),x)*x^3
          - 12*H(R(0,0,0),x)*[1-x]^-1
          + 12*H(R(0,0,0),x)*[1+x]^-1
          + 12*H(R(0,0,0),x)*x
          + 56/9*H(R(1),x)
          + 24*H(R(1),x)*[1-x]^-1*z2
          - 367/9*H(R(1),x)*[1-x]^-1
          - 32*H(R(1),x)*z2*x
          - 8*H(R(1),x)*z2
          + 668/9*H(R(1),x)*x
          + 22/3*H(R(1,0),x)
          - 44/3*H(R(1,0),x)*[1-x]^-1
          + 22/3*H(R(1,0),x)*x
          + 4*H(R(1,0,0),x)
          - 16*H(R(1,0,0),x)*[1-x]^-1
          + 28*H(R(1,0,0),x)*x
          + 22/3*H(R(1,1),x)
          - 44/3*H(R(1,1),x)*[1-x]^-1
          + 22/3*H(R(1,1),x)*x
          - 4*H(R(1,1,0),x)
          + 8*H(R(1,1,0),x)*[1-x]^-1
          - 4*H(R(1,1,0),x)*x
          + 4*H(R(1,2),x)
          - 8*H(R(1,2),x)*[1-x]^-1
          + 4*H(R(1,2),x)*x
          + 44/3*H(R(2),x)
          - 88/3*H(R(2),x)*[1-x]^-1
          + 44/3*H(R(2),x)*x
          - 8*H(R(3),x)*[1-x]^-1
          + 8*H(R(3),x)*[1+x]^-1
          + 8*H(R(3),x)*x
          )

       + cf^2 * (
          - 124/5
          + 24*[1-x]^-1*z2
          + 64*[1-x]^-1*z3
          + 51/2*[1-x]^-1
          + 56*[1+x]^-1*z3
          - 8*z2*x
          - 144/5*z2*x^3
          - 32*z2
          + 72*z3*x
          - 64*z3
          + 16/5*x^-1
          - 461/5*x
          + 144/5*x^2
          - 32*H(R(-2,0),x)
          + 48*H(R(-2,0),x)*[1-x]^-1
          + 48*H(R(-2,0),x)*[1+x]^-1
          - 64*H(R(-1),x)*[1+x]^-1*z2
          - 72*H(R(-1),x)*z2*x
          + 24*H(R(-1),x)*z2
          + 16*H(R(-1,-1,0),x)
          - 64*H(R(-1,-1,0),x)*[1+x]^-1
          - 112*H(R(-1,-1,0),x)*x
          + 72*H(R(-1,0),x)
          + 16/5*H(R(-1,0),x)*x^-2
          + 40*H(R(-1,0),x)*x
          - 144/5*H(R(-1,0),x)*x^3
          - 32*H(R(-1,0,0),x)
          + 80*H(R(-1,0,0),x)*[1+x]^-1
          + 80*H(R(-1,0,0),x)*x
          - 16*H(R(-1,2),x)
          + 32*H(R(-1,2),x)*[1+x]^-1
          + 16*H(R(-1,2),x)*x
          - 132/5*H(R(0),x)
          + 48*H(R(0),x)*[1-x]^-1*z2
          + 61*H(R(0),x)*[1-x]^-1
          + 16*H(R(0),x)*[1+x]^-1*z2
          - 16*H(R(0),x)*[1+x]^-1
          - 24*H(R(0),x)*z2*x
          - 40*H(R(0),x)*z2
          - 16/5*H(R(0),x)*x^-1
          - 502/5*H(R(0),x)*x
          + 144/5*H(R(0),x)*x^2
          + 24*H(R(0,0),x)
          - 6*H(R(0,0),x)*[1-x]^-1
          - 4*H(R(0,0),x)*x
          + 144/5*H(R(0,0),x)*x^3
          + 30*H(R(0,0,0),x)
          - 16*H(R(0,0,0),x)*[1-x]^-1
          - 24*H(R(0,0,0),x)*[1+x]^-1
          + 6*H(R(0,0,0),x)*x
          + 16*H(R(1),x)
          + 16*H(R(1),x)*[1-x]^-1*z2
          + 27*H(R(1),x)*[1-x]^-1
          + 32*H(R(1),x)*z2*x
          - 16*H(R(1),x)*z2
          - 68*H(R(1),x)*x
          + 32*H(R(1,0),x)
          - 36*H(R(1,0),x)*[1-x]^-1
          + 32*H(R(1,0),x)*x
          + 20*H(R(1,0,0),x)
          - 24*H(R(1,0,0),x)*[1-x]^-1
          - 28*H(R(1,0,0),x)*x
          + 28*H(R(1,1),x)
          - 36*H(R(1,1),x)*[1-x]^-1
          + 36*H(R(1,1),x)*x
          + 32*H(R(1,1,0),x)
          - 64*H(R(1,1,0),x)*[1-x]^-1
          + 32*H(R(1,1,0),x)*x
          + 24*H(R(1,1,1),x)
          - 48*H(R(1,1,1),x)*[1-x]^-1
          + 24*H(R(1,1,1),x)*x
          + 24*H(R(1,2),x)
          - 48*H(R(1,2),x)*[1-x]^-1
          + 24*H(R(1,2),x)*x
          + 32*H(R(2),x)
          - 24*H(R(2),x)*[1-x]^-1
          + 48*H(R(2),x)*x
          + 28*H(R(2,0),x)
          - 48*H(R(2,0),x)*[1-x]^-1
          + 28*H(R(2,0),x)*x
          + 32*H(R(2,1),x)
          - 56*H(R(2,1),x)*[1-x]^-1
          + 32*H(R(2,1),x)*x
          + 40*H(R(3),x)
          - 48*H(R(3),x)*[1-x]^-1
          - 16*H(R(3),x)*[1+x]^-1
          + 24*H(R(3),x)*x
          )

       + delta([1-x])*nf*cf * (
          + 457/36
          + 38/3*z2
          + 4/3*z3
          )

       + delta([1-x])*cf*ca * (
          - 5465/72
          - 251/3*z2
          + 71/5*z2^2
          + 140/3*z3
          )

       + delta([1-x])*cf^2 * (
          + 331/8
          + 69*z2
          + 6*z2^2
          - 78*z3
          );

L   Xc2gg2 =

       + nf*cf * (
          - 647/15
          - 104/3*z2*x
          + 72*z2*x^2
          + 96/5*z2*x^3
          + 16*z2
          + 72*z3*x^2
          + 32*z3
          + 8/15*x^-1
          + 239/5*x
          - 36/5*x^2
          + 32*H(R(-2,0),x)
          + 32*H(R(-2,0),x)*x^2
          - 32*H(R(-1),x)*z2*x
          - 16*H(R(-1),x)*z2*x^2
          - 16*H(R(-1),x)*z2
          - 32*H(R(-1,-1,0),x)
          - 64*H(R(-1,-1,0),x)*x
          - 32*H(R(-1,-1,0),x)*x^2
          + 48*H(R(-1,0),x)
          + 8/15*H(R(-1,0),x)*x^-2
          + 64/3*H(R(-1,0),x)*x
          + 96/5*H(R(-1,0),x)*x^3
          + 16*H(R(-1,0,0),x)
          + 32*H(R(-1,0,0),x)*x
          + 16*H(R(-1,0,0),x)*x^2
          - 236/15*H(R(0),x)
          - 32*H(R(0),x)*z2*x
          + 48*H(R(0),x)*z2*x^2
          + 16*H(R(0),x)*z2
          - 8/15*H(R(0),x)*x^-1
          + 113/5*H(R(0),x)*x
          - 216/5*H(R(0),x)*x^2
          - 3*H(R(0,0),x)
          + 44/3*H(R(0,0),x)*x
          - 72*H(R(0,0),x)*x^2
          - 96/5*H(R(0,0),x)*x^3
          - 10*H(R(0,0,0),x)
          + 20*H(R(0,0,0),x)*x
          - 40*H(R(0,0,0),x)*x^2
          - 14*H(R(1),x)
          - 16*H(R(1),x)*z2*x
          + 32*H(R(1),x)*z2*x^2
          + 8*H(R(1),x)*z2
          + 40*H(R(1),x)*x
          - 24*H(R(1),x)*x^2
          - 26*H(R(1,0),x)
          + 80*H(R(1,0),x)*x
          - 72*H(R(1,0),x)*x^2
          - 4*H(R(1,0,0),x)
          + 8*H(R(1,0,0),x)*x
          - 24*H(R(1,0,0),x)*x^2
          - 26*H(R(1,1),x)
          + 80*H(R(1,1),x)*x
          - 72*H(R(1,1),x)*x^2
          - 16*H(R(1,1,0),x)
          + 32*H(R(1,1,0),x)*x
          - 32*H(R(1,1,0),x)*x^2
          - 20*H(R(1,1,1),x)
          + 40*H(R(1,1,1),x)*x
          - 40*H(R(1,1,1),x)*x^2
          - 24*H(R(1,2),x)
          + 48*H(R(1,2),x)*x
          - 48*H(R(1,2),x)*x^2
          - 16*H(R(2),x)
          + 56*H(R(2),x)*x
          - 72*H(R(2),x)*x^2
          - 12*H(R(2,0),x)
          + 24*H(R(2,0),x)*x
          - 32*H(R(2,0),x)*x^2
          - 16*H(R(2,1),x)
          + 32*H(R(2,1),x)*x
          - 40*H(R(2,1),x)*x^2
          - 16*H(R(3),x)
          + 32*H(R(3),x)*x
          - 48*H(R(3),x)*x^2
          )

       + nf*ca * (
          + 239/9
          - 16/3*z2*x^-1
          - 144*z2*x
          + 148*z2*x^2
          + 8*z2
          - 48*z3*x
          + 24*z3*x^2
          + 4*z3
          + 344/27*x^-1
          + 1072/9*x
          - 4493/27*x^2
          + 16*H(R(-2,0),x)*x^2
          - 8*H(R(-1),x)*z2*x
          - 16*H(R(-1),x)*z2*x^2
          - 4*H(R(-1),x)*z2
          + 8*H(R(-1,-1,0),x)
          + 16*H(R(-1,-1,0),x)*x
          - 24*H(R(-1,0),x)
          - 16/3*H(R(-1,0),x)*x^-1
          + 80/3*H(R(-1,0),x)*x^2
          + 8*H(R(-1,0,0),x)
          + 16*H(R(-1,0,0),x)*x
          + 24*H(R(-1,0,0),x)*x^2
          + 8*H(R(-1,2),x)
          + 16*H(R(-1,2),x)*x
          + 16*H(R(-1,2),x)*x^2
          + 58*H(R(0),x)
          - 64*H(R(0),x)*z2*x
          + 16*H(R(0),x)*z2*x^2
          - 8*H(R(0),x)*z2
          + 584/3*H(R(0),x)*x
          - 2090/9*H(R(0),x)*x^2
          - 2*H(R(0,0),x)
          + 176*H(R(0,0),x)*x
          - 388/3*H(R(0,0),x)*x^2
          + 20*H(R(0,0,0),x)
          + 56*H(R(0,0,0),x)*x
          + 62/3*H(R(1),x)
          - 16*H(R(1),x)*z2*x
          + 8*H(R(1),x)*z2*x^2
          + 8*H(R(1),x)*z2
          - 104/9*H(R(1),x)*x^-1
          + 454/3*H(R(1),x)*x
          - 1570/9*H(R(1),x)*x^2
          - 4*H(R(1,0),x)
          + 16/3*H(R(1,0),x)*x^-1
          + 80*H(R(1,0),x)*x
          - 268/3*H(R(1,0),x)*x^2
          - 12*H(R(1,0,0),x)
          + 24*H(R(1,0,0),x)*x
          - 16*H(R(1,0,0),x)*x^2
          - 4*H(R(1,1),x)
          + 16/3*H(R(1,1),x)*x^-1
          + 72*H(R(1,1),x)*x
          - 244/3*H(R(1,1),x)*x^2
          - 12*H(R(1,1,0),x)
          + 24*H(R(1,1,0),x)*x
          - 24*H(R(1,1,0),x)*x^2
          - 4*H(R(1,1,1),x)
          + 8*H(R(1,1,1),x)*x
          - 8*H(R(1,1,1),x)*x^2
          - 4*H(R(1,2),x)
          + 8*H(R(1,2),x)*x
          - 8*H(R(1,2),x)*x^2
          - 8*H(R(2),x)
          + 144*H(R(2),x)*x
          - 148*H(R(2),x)*x^2
          + 48*H(R(2,0),x)*x
          - 16*H(R(2,0),x)*x^2
          + 48*H(R(2,1),x)*x
          - 16*H(R(2,1),x)*x^2
          + 8*H(R(3),x)
          + 64*H(R(3),x)*x
          - 16*H(R(3),x)*x^2
          );

L   Xc2qqps2 =

       + nf*cf * (
          + 158/9
          - 16/3*z2*x^-1
          - 16*z2*x
          + 16*z2*x^2
          - 8*z3*x
          - 8*z3
          + 344/27*x^-1
          - 422/9*x
          + 448/27*x^2
          - 16*H(R(-1,0),x)
          - 16/3*H(R(-1,0),x)*x^-1
          - 16*H(R(-1,0),x)*x
          - 16/3*H(R(-1,0),x)*x^2
          + 56*H(R(0),x)
          - 16*H(R(0),x)*z2*x
          - 16*H(R(0),x)*z2
          - 88/3*H(R(0),x)*x
          - 128/9*H(R(0),x)*x^2
          - 2*H(R(0,0),x)
          + 30*H(R(0,0),x)*x
          - 64/3*H(R(0,0),x)*x^2
          + 20*H(R(0,0,0),x)
          + 20*H(R(0,0,0),x)*x
          + 104/3*H(R(1),x)
          - 104/9*H(R(1),x)*x^-1
          - 80/3*H(R(1),x)*x
          + 32/9*H(R(1),x)*x^2
          + 4*H(R(1,0),x)
          + 16/3*H(R(1,0),x)*x^-1
          - 4*H(R(1,0),x)*x
          - 16/3*H(R(1,0),x)*x^2
          + 4*H(R(1,1),x)
          + 16/3*H(R(1,1),x)*x^-1
          - 4*H(R(1,1),x)*x
          - 16/3*H(R(1,1),x)*x^2
          - 16*H(R(2),x)*x^2
          + 8*H(R(2,0),x)
          + 8*H(R(2,0),x)*x
          + 8*H(R(2,1),x)
          + 8*H(R(2,1),x)*x
          + 16*H(R(3),x)
          + 16*H(R(3),x)*x
          );

L   Xc2qq3 =

       + nf*cf*ca * (
          + 1585417/18225
          - 23156/81*[1-x]^-1*z2
          + 128/15*[1-x]^-1*z2^2
          + 988/27*[1-x]^-1*z3
          + 16*[1-x]^-1*z4
          + 160906/729*[1-x]^-1
          + 1328/81*[1+x]^-1*z2
          + 304/15*[1+x]^-1*z2^2
          + 160/3*[1+x]^-1*z3
          - 16/15*z2*x^-1
          + 216556/405*z2*x
          + 384/5*z2*x^2
          - 1272/25*z2*x^3
          + 13456/135*z2
          + 40/3*z2^2*x
          - 128/5*z2^2*x^2
          + 192/5*z2^2*x^3
          - 128/15*z2^2
          - 16/3*z3*x^-1
          + 5284/27*z3*x
          - 80*z3*x^2
          + 96*z3*x^3
          - 1088/27*z3
          - 8*z4*x
          - 8*z4
          + 1432/225*x^-1
          - 15559367/18225*x
          + 1752/25*x^2
          - 496/9*H(R(-3,0),x)
          + 256/3*H(R(-3,0),x)*[1-x]^-1
          + 800/9*H(R(-3,0),x)*[1+x]^-1
          + 16/9*H(R(-3,0),x)*x
          - 128/3*H(R(-2),x)*[1-x]^-1*z2
          - 416/9*H(R(-2),x)*[1+x]^-1*z2
          - 16/9*H(R(-2),x)*z2*x
          + 208/9*H(R(-2),x)*z2
          + 160/9*H(R(-2,-1,0),x)
          - 704/9*H(R(-2,-1,0),x)*[1+x]^-1
          - 1312/9*H(R(-2,-1,0),x)*x
          + 2560/27*H(R(-2,0),x)
          + 208/3*H(R(-2,0),x)*[1-x]^-1
          + 1600/27*H(R(-2,0),x)*[1+x]^-1
          + 64/15*H(R(-2,0),x)*x^-2
          + 368/27*H(R(-2,0),x)*x
          + 64*H(R(-2,0),x)*x^2
          - 96/5*H(R(-2,0),x)*x^3
          - 592/9*H(R(-2,0,0),x)
          + 256/3*H(R(-2,0,0),x)*[1-x]^-1
          + 1088/9*H(R(-2,0,0),x)*[1+x]^-1
          + 400/9*H(R(-2,0,0),x)*x
          - 128/9*H(R(-2,2),x)
          + 128/3*H(R(-2,2),x)*[1-x]^-1
          + 64/9*H(R(-2,2),x)*[1+x]^-1
          - 640/9*H(R(-2,2),x)*x
          - 1600/27*H(R(-1),x)*[1+x]^-1*z2
          - 256/9*H(R(-1),x)*[1+x]^-1*z3
          - 16/5*H(R(-1),x)*z2*x^-2
          - 3872/27*H(R(-1),x)*z2*x
          + 32*H(R(-1),x)*z2*x^2
          + 144/5*H(R(-1),x)*z2*x^3
          - 1888/27*H(R(-1),x)*z2
          - 608/9*H(R(-1),x)*z3*x
          + 32/9*H(R(-1),x)*z3
          + 160/9*H(R(-1,-2,0),x)
          - 704/9*H(R(-1,-2,0),x)*[1+x]^-1
          - 1312/9*H(R(-1,-2,0),x)*x
          + 320/9*H(R(-1,-1),x)*[1+x]^-1*z2
          + 640/9*H(R(-1,-1),x)*z2*x
          - 64/9*H(R(-1,-1),x)*z2
          - 128/9*H(R(-1,-1,-1,0),x)
          + 640/9*H(R(-1,-1,-1,0),x)*[1+x]^-1
          + 1280/9*H(R(-1,-1,-1,0),x)*x
          - 64*H(R(-1,-1,0),x)
          - 640/9*H(R(-1,-1,0),x)*[1+x]^-1
          - 32/15*H(R(-1,-1,0),x)*x^-2
          - 2240/9*H(R(-1,-1,0),x)*x
          - 64*H(R(-1,-1,0),x)*x^2
          + 96/5*H(R(-1,-1,0),x)*x^3
          + 256/9*H(R(-1,-1,0,0),x)
          - 1088/9*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 1984/9*H(R(-1,-1,0,0),x)*x
          + 92528/405*H(R(-1,0),x)
          - 224/9*H(R(-1,0),x)*[1+x]^-1*z2
          + 2656/81*H(R(-1,0),x)*[1+x]^-1
          - 352/9*H(R(-1,0),x)*z2*x
          + 64/9*H(R(-1,0),x)*z2
          + 952/225*H(R(-1,0),x)*x^-2
          + 32/15*H(R(-1,0),x)*x^-1
          + 90688/405*H(R(-1,0),x)*x
          - 96/5*H(R(-1,0),x)*x^2
          - 1272/25*H(R(-1,0),x)*x^3
          + 3712/27*H(R(-1,0,0),x)
          + 2560/27*H(R(-1,0,0),x)*[1+x]^-1
          + 32/5*H(R(-1,0,0),x)*x^-2
          + 6080/27*H(R(-1,0,0),x)*x
          - 288/5*H(R(-1,0,0),x)*x^3
          - 400/9*H(R(-1,0,0,0),x)
          + 1088/9*H(R(-1,0,0,0),x)*[1+x]^-1
          + 1264/9*H(R(-1,0,0,0),x)*x
          + 1024/27*H(R(-1,2),x)
          + 640/27*H(R(-1,2),x)*[1+x]^-1
          + 32/15*H(R(-1,2),x)*x^-2
          + 512/27*H(R(-1,2),x)*x
          - 64*H(R(-1,2),x)*x^2
          - 96/5*H(R(-1,2),x)*x^3
          + 64/9*H(R(-1,2,1),x)
          - 128/9*H(R(-1,2,1),x)*[1+x]^-1
          - 64/9*H(R(-1,2,1),x)*x
          - 32/9*H(R(-1,3),x)
          + 64/9*H(R(-1,3),x)*[1+x]^-1
          + 32/9*H(R(-1,3),x)*x
          - 408806/2025*H(R(0),x)
          - 3124/27*H(R(0),x)*[1-x]^-1*z2
          + 592/9*H(R(0),x)*[1-x]^-1*z3
          + 39818/81*H(R(0),x)*[1-x]^-1
          + 184/27*H(R(0),x)*[1+x]^-1*z2
          + 176/9*H(R(0),x)*[1+x]^-1*z3
          - 232/9*H(R(0),x)*[1+x]^-1
          + 16/3*H(R(0),x)*z2*x^-1
          + 1984/27*H(R(0),x)*z2*x
          - 16*H(R(0),x)*z2*x^2
          - 432/5*H(R(0),x)*z2*x^3
          + 316/9*H(R(0),x)*z2
          + 440/9*H(R(0),x)*z3*x
          - 32*H(R(0),x)*z3*x^2
          + 48*H(R(0),x)*z3*x^3
          - 128/3*H(R(0),x)*z3
          - 472/225*H(R(0),x)*x^-1
          - 640222/675*H(R(0),x)*x
          - 168/25*H(R(0),x)*x^2
          - 75044/405*H(R(0,0),x)
          - 368/9*H(R(0,0),x)*[1-x]^-1*z2
          + 32500/81*H(R(0,0),x)*[1-x]^-1
          + 80/9*H(R(0,0),x)*[1+x]^-1*z2
          - 3056/81*H(R(0,0),x)*[1+x]^-1
          + 104/9*H(R(0,0),x)*z2*x
          + 32*H(R(0,0),x)*z2*x^2
          - 48*H(R(0,0),x)*z2*x^3
          + 16*H(R(0,0),x)*z2
          - 32/5*H(R(0,0),x)*x^-1
          - 30116/45*H(R(0,0),x)*x
          + 48/5*H(R(0,0),x)*x^2
          + 1272/25*H(R(0,0),x)*x^3
          - 2024/27*H(R(0,0,0),x)
          + 4712/27*H(R(0,0,0),x)*[1-x]^-1
          - 664/27*H(R(0,0,0),x)*[1+x]^-1
          - 520/3*H(R(0,0,0),x)*x
          + 288/5*H(R(0,0,0),x)*x^3
          + 368/9*H(R(0,0,0,0),x)*[1-x]^-1
          - 368/9*H(R(0,0,0,0),x)*[1+x]^-1
          - 368/9*H(R(0,0,0,0),x)*x
          + 26734/405*H(R(1),x)
          - 832/9*H(R(1),x)*[1-x]^-1*z2
          + 64/9*H(R(1),x)*[1-x]^-1*z3
          + 15062/81*H(R(1),x)*[1-x]^-1
          - 16/15*H(R(1),x)*z2*x^-2
          + 160*H(R(1),x)*z2*x
          - 32*H(R(1),x)*z2*x^2
          - 288/5*H(R(1),x)*z2*x^3
          - 124/9*H(R(1),x)*z2
          + 16/3*H(R(1),x)*z3*x^-2
          + 424/9*H(R(1),x)*z3*x
          - 32*H(R(1),x)*z3*x^2
          + 48*H(R(1),x)*z3*x^3
          - 104/9*H(R(1),x)*z3
          - 16/5*H(R(1),x)*x^-1
          - 208814/405*H(R(1),x)*x
          - 384/5*H(R(1),x)*x^2
          - 32/3*H(R(1,-2,0),x)
          + 128/3*H(R(1,-2,0),x)*[1-x]^-1
          - 224/3*H(R(1,-2,0),x)*x
          - 220/27*H(R(1,0),x)
          - 688/9*H(R(1,0),x)*[1-x]^-1*z2
          + 2864/27*H(R(1,0),x)*[1-x]^-1
          - 16/3*H(R(1,0),x)*z2*x^-2
          + 1088/9*H(R(1,0),x)*z2*x
          + 32*H(R(1,0),x)*z2*x^2
          - 48*H(R(1,0),x)*z2*x^3
          + 176/9*H(R(1,0),x)*z2
          - 5284/27*H(R(1,0),x)*x
          + 48*H(R(1,0),x)*x^2
          - 16/9*H(R(1,0,0),x)
          + 592/9*H(R(1,0,0),x)*[1-x]^-1
          + 16/3*H(R(1,0,0),x)*x^-1
          - 1184/9*H(R(1,0,0),x)*x
          + 48*H(R(1,0,0),x)*x^2
          + 16/9*H(R(1,0,0,0),x)
          + 256/9*H(R(1,0,0,0),x)*[1-x]^-1
          - 848/9*H(R(1,0,0,0),x)*x
          - 160/27*H(R(1,1),x)
          - 400/9*H(R(1,1),x)*[1-x]^-1*z2
          + 3104/27*H(R(1,1),x)*[1-x]^-1
          + 800/9*H(R(1,1),x)*z2*x
          + 80/9*H(R(1,1),x)*z2
          - 5548/27*H(R(1,1),x)*x
          - 188/9*H(R(1,1,0),x)
          + 64/3*H(R(1,1,0),x)*[1-x]^-1
          - 32/9*H(R(1,1,0),x)*x
          - 48*H(R(1,1,0),x)*x^3
          + 104/9*H(R(1,1,0,0),x)
          - 208/9*H(R(1,1,0,0),x)*[1-x]^-1
          - 16/3*H(R(1,1,0,0),x)*x^-2
          + 8/9*H(R(1,1,0,0),x)*x
          + 32*H(R(1,1,0,0),x)*x^2
          - 48*H(R(1,1,0,0),x)*x^3
          - 176/9*H(R(1,1,1),x)
          + 352/9*H(R(1,1,1),x)*[1-x]^-1
          - 176/9*H(R(1,1,1),x)*x
          + 88/9*H(R(1,1,1,0),x)
          - 224/9*H(R(1,1,1,0),x)*[1-x]^-1
          + 232/9*H(R(1,1,1,0),x)*x
          - 16/9*H(R(1,1,2),x)
          + 80/9*H(R(1,1,2),x)*[1-x]^-1
          - 160/9*H(R(1,1,2),x)*x
          - 164/9*H(R(1,2),x)
          + 512/9*H(R(1,2),x)*[1-x]^-1
          - 320/9*H(R(1,2),x)*x
          + 48*H(R(1,2),x)*x^3
          + 16/3*H(R(1,2,0),x)
          - 16*H(R(1,2,0),x)*[1-x]^-1
          + 64/3*H(R(1,2,0),x)*x
          - 8*H(R(1,2,1),x)
          + 16*H(R(1,2,1),x)*[1-x]^-1
          - 8*H(R(1,2,1),x)*x
          - 16*H(R(1,3),x)
          + 176/3*H(R(1,3),x)*[1-x]^-1
          + 16/3*H(R(1,3),x)*x^-2
          - 256/3*H(R(1,3),x)*x
          - 32*H(R(1,3),x)*x^2
          + 48*H(R(1,3),x)*x^3
          - 13456/135*H(R(2),x)
          - 512/9*H(R(2),x)*[1-x]^-1*z2
          + 7276/27*H(R(2),x)*[1-x]^-1
          + 712/9*H(R(2),x)*z2*x
          + 160/9*H(R(2),x)*z2
          + 16/5*H(R(2),x)*x^-1
          - 41956/135*H(R(2),x)*x
          - 384/5*H(R(2),x)*x^2
          - 436/9*H(R(2,0),x)
          + 860/9*H(R(2,0),x)*[1-x]^-1
          - 40*H(R(2,0),x)*x
          - 48*H(R(2,0),x)*x^3
          - 8/9*H(R(2,0,0),x)
          + 112/9*H(R(2,0,0),x)*[1-x]^-1
          - 392/9*H(R(2,0,0),x)*x
          + 32*H(R(2,0,0),x)*x^2
          - 48*H(R(2,0,0),x)*x^3
          - 232/9*H(R(2,1),x)
          + 704/9*H(R(2,1),x)*[1-x]^-1
          - 232/9*H(R(2,1),x)*x
          + 80/9*H(R(2,1,0),x)
          - 160/9*H(R(2,1,0),x)*[1-x]^-1
          + 56/9*H(R(2,1,0),x)*x
          - 80/9*H(R(2,2),x)
          + 160/9*H(R(2,2),x)*[1-x]^-1
          - 56/9*H(R(2,2),x)*x
          - 316/9*H(R(3),x)
          + 3260/27*H(R(3),x)*[1-x]^-1
          - 320/27*H(R(3),x)*[1+x]^-1
          - 16/3*H(R(3),x)*x^-1
          - 1616/27*H(R(3),x)*x
          + 16*H(R(3),x)*x^2
          + 336/5*H(R(3),x)*x^3
          - 8*H(R(3,0),x)
          + 16*H(R(3,0),x)*[1-x]^-1
          - 32/3*H(R(3,0),x)*x
          - 40/3*H(R(3,1),x)
          + 176/9*H(R(3,1),x)*[1-x]^-1
          + 64/9*H(R(3,1),x)*[1+x]^-1
          - 56/9*H(R(3,1),x)*x
          - 16*H(R(4),x)
          + 352/9*H(R(4),x)*[1-x]^-1
          - 64/9*H(R(4),x)*[1+x]^-1
          - 88/9*H(R(4),x)*x
          - 32*H(R(4),x)*x^2
          + 48*H(R(4),x)*x^3
          )

       + nf*cf^2 * (
          + 27074/2025
          - 1538/27*[1-x]^-1*z2
          + 2776/45*[1-x]^-1*z2^2
          - 9668/27*[1-x]^-1*z3
          - 16*[1-x]^-1*z4
          - 2003/108*[1-x]^-1
          - 2656/81*[1+x]^-1*z2
          - 608/15*[1+x]^-1*z2^2
          - 320/3*[1+x]^-1*z3
          - 128/15*z2*x^-1
          - 156622/405*z2*x
          - 208/5*z2*x^2
          + 2544/25*z2*x^3
          + 39574/405*z2
          - 2768/45*z2^2*x
          - 1232/45*z2^2
          - 2882/27*z3*x
          - 32*z3*x^2
          - 144*z3*x^3
          + 6646/27*z3
          + 8*z4*x
          + 8*z4
          - 2864/225*x^-1
          + 1183877/4050*x
          - 3504/25*x^2
          + 992/9*H(R(-3,0),x)
          - 512/3*H(R(-3,0),x)*[1-x]^-1
          - 1600/9*H(R(-3,0),x)*[1+x]^-1
          - 32/9*H(R(-3,0),x)*x
          + 256/3*H(R(-2),x)*[1-x]^-1*z2
          + 832/9*H(R(-2),x)*[1+x]^-1*z2
          + 32/9*H(R(-2),x)*z2*x
          - 416/9*H(R(-2),x)*z2
          - 320/9*H(R(-2,-1,0),x)
          + 1408/9*H(R(-2,-1,0),x)*[1+x]^-1
          + 2624/9*H(R(-2,-1,0),x)*x
          - 5120/27*H(R(-2,0),x)
          - 416/3*H(R(-2,0),x)*[1-x]^-1
          - 3200/27*H(R(-2,0),x)*[1+x]^-1
          - 128/15*H(R(-2,0),x)*x^-2
          - 736/27*H(R(-2,0),x)*x
          - 128*H(R(-2,0),x)*x^2
          + 192/5*H(R(-2,0),x)*x^3
          + 1184/9*H(R(-2,0,0),x)
          - 512/3*H(R(-2,0,0),x)*[1-x]^-1
          - 2176/9*H(R(-2,0,0),x)*[1+x]^-1
          - 800/9*H(R(-2,0,0),x)*x
          + 256/9*H(R(-2,2),x)
          - 256/3*H(R(-2,2),x)*[1-x]^-1
          - 128/9*H(R(-2,2),x)*[1+x]^-1
          + 1280/9*H(R(-2,2),x)*x
          + 3200/27*H(R(-1),x)*[1+x]^-1*z2
          + 512/9*H(R(-1),x)*[1+x]^-1*z3
          + 32/5*H(R(-1),x)*z2*x^-2
          + 7744/27*H(R(-1),x)*z2*x
          - 64*H(R(-1),x)*z2*x^2
          - 288/5*H(R(-1),x)*z2*x^3
          + 3776/27*H(R(-1),x)*z2
          + 1216/9*H(R(-1),x)*z3*x
          - 64/9*H(R(-1),x)*z3
          - 320/9*H(R(-1,-2,0),x)
          + 1408/9*H(R(-1,-2,0),x)*[1+x]^-1
          + 2624/9*H(R(-1,-2,0),x)*x
          - 640/9*H(R(-1,-1),x)*[1+x]^-1*z2
          - 1280/9*H(R(-1,-1),x)*z2*x
          + 128/9*H(R(-1,-1),x)*z2
          + 256/9*H(R(-1,-1,-1,0),x)
          - 1280/9*H(R(-1,-1,-1,0),x)*[1+x]^-1
          - 2560/9*H(R(-1,-1,-1,0),x)*x
          + 128*H(R(-1,-1,0),x)
          + 1280/9*H(R(-1,-1,0),x)*[1+x]^-1
          + 64/15*H(R(-1,-1,0),x)*x^-2
          + 4480/9*H(R(-1,-1,0),x)*x
          + 128*H(R(-1,-1,0),x)*x^2
          - 192/5*H(R(-1,-1,0),x)*x^3
          - 512/9*H(R(-1,-1,0,0),x)
          + 2176/9*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 3968/9*H(R(-1,-1,0,0),x)*x
          - 185056/405*H(R(-1,0),x)
          + 448/9*H(R(-1,0),x)*[1+x]^-1*z2
          - 5312/81*H(R(-1,0),x)*[1+x]^-1
          + 704/9*H(R(-1,0),x)*z2*x
          - 128/9*H(R(-1,0),x)*z2
          - 1904/225*H(R(-1,0),x)*x^-2
          - 64/15*H(R(-1,0),x)*x^-1
          - 181376/405*H(R(-1,0),x)*x
          + 192/5*H(R(-1,0),x)*x^2
          + 2544/25*H(R(-1,0),x)*x^3
          - 7424/27*H(R(-1,0,0),x)
          - 5120/27*H(R(-1,0,0),x)*[1+x]^-1
          - 64/5*H(R(-1,0,0),x)*x^-2
          - 12160/27*H(R(-1,0,0),x)*x
          + 576/5*H(R(-1,0,0),x)*x^3
          + 800/9*H(R(-1,0,0,0),x)
          - 2176/9*H(R(-1,0,0,0),x)*[1+x]^-1
          - 2528/9*H(R(-1,0,0,0),x)*x
          - 2048/27*H(R(-1,2),x)
          - 1280/27*H(R(-1,2),x)*[1+x]^-1
          - 64/15*H(R(-1,2),x)*x^-2
          - 1024/27*H(R(-1,2),x)*x
          + 128*H(R(-1,2),x)*x^2
          + 192/5*H(R(-1,2),x)*x^3
          - 128/9*H(R(-1,2,1),x)
          + 256/9*H(R(-1,2,1),x)*[1+x]^-1
          + 128/9*H(R(-1,2,1),x)*x
          + 64/9*H(R(-1,3),x)
          - 128/9*H(R(-1,3),x)*[1+x]^-1
          - 64/9*H(R(-1,3),x)*x
          + 431299/4050*H(R(0),x)
          - 8428/27*H(R(0),x)*[1-x]^-1*z2
          - 2336/9*H(R(0),x)*[1-x]^-1*z3
          - 4795/27*H(R(0),x)*[1-x]^-1
          - 368/27*H(R(0),x)*[1+x]^-1*z2
          - 352/9*H(R(0),x)*[1+x]^-1*z3
          + 464/9*H(R(0),x)*[1+x]^-1
          + 7534/27*H(R(0),x)*z2*x
          + 160*H(R(0),x)*z2*x^2
          + 784/5*H(R(0),x)*z2*x^3
          + 2450/9*H(R(0),x)*z2
          + 188/9*H(R(0),x)*z3*x
          + 500/3*H(R(0),x)*z3
          + 944/225*H(R(0),x)*x^-1
          + 780913/1350*H(R(0),x)*x
          - 2464/25*H(R(0),x)*x^2
          - 10024/135*H(R(0,0),x)
          - 1456/9*H(R(0,0),x)*[1-x]^-1*z2
          - 1082/27*H(R(0,0),x)*[1-x]^-1
          - 160/9*H(R(0,0),x)*[1+x]^-1*z2
          + 6112/81*H(R(0,0),x)*[1+x]^-1
          + 308/3*H(R(0,0),x)*z2*x
          + 1084/9*H(R(0,0),x)*z2
          + 64/5*H(R(0,0),x)*x^-1
          + 198278/405*H(R(0,0),x)*x
          - 576/5*H(R(0,0),x)*x^2
          - 2544/25*H(R(0,0),x)*x^3
          - 1522/9*H(R(0,0,0),x)
          + 3268/27*H(R(0,0,0),x)*[1-x]^-1
          + 1328/27*H(R(0,0,0),x)*[1+x]^-1
          - 1510/27*H(R(0,0,0),x)*x
          - 576/5*H(R(0,0,0),x)*x^3
          - 364/3*H(R(0,0,0,0),x)
          + 80*H(R(0,0,0,0),x)*[1-x]^-1
          + 736/9*H(R(0,0,0,0),x)*[1+x]^-1
          - 356/9*H(R(0,0,0,0),x)*x
          - 14609/90*H(R(1),x)
          - 1408/9*H(R(1),x)*[1-x]^-1*z2
          - 1040/9*H(R(1),x)*[1-x]^-1*z3
          - 83/9*H(R(1),x)*[1-x]^-1
          + 32/15*H(R(1),x)*z2*x^-2
          - 568/9*H(R(1),x)*z2*x
          + 96*H(R(1),x)*z2*x^2
          + 496/5*H(R(1),x)*z2*x^3
          + 1768/9*H(R(1),x)*z2
          - 200/9*H(R(1),x)*z3*x
          + 664/9*H(R(1),x)*z3
          - 64/15*H(R(1),x)*x^-1
          + 76157/270*H(R(1),x)*x
          + 208/5*H(R(1),x)*x^2
          + 64/3*H(R(1,-2,0),x)
          - 256/3*H(R(1,-2,0),x)*[1-x]^-1
          + 448/3*H(R(1,-2,0),x)*x
          - 14180/81*H(R(1,0),x)
          - 80/3*H(R(1,0),x)*[1-x]^-1*z2
          + 15334/81*H(R(1,0),x)*[1-x]^-1
          - 520/3*H(R(1,0),x)*z2*x
          + 152/3*H(R(1,0),x)*z2
          - 6464/81*H(R(1,0),x)*x
          - 80*H(R(1,0),x)*x^2
          - 3920/27*H(R(1,0,0),x)
          + 5020/27*H(R(1,0,0),x)*[1-x]^-1
          + 280/27*H(R(1,0,0),x)*x
          - 712/9*H(R(1,0,0,0),x)
          + 848/9*H(R(1,0,0,0),x)*[1-x]^-1
          + 1016/9*H(R(1,0,0,0),x)*x
          - 1240/9*H(R(1,1),x)
          - 320/9*H(R(1,1),x)*[1-x]^-1*z2
          + 1366/9*H(R(1,1),x)*[1-x]^-1
          - 1040/9*H(R(1,1),x)*z2*x
          + 400/9*H(R(1,1),x)*z2
          - 484/9*H(R(1,1),x)*x
          - 952/9*H(R(1,1,0),x)
          + 2152/9*H(R(1,1,0),x)*[1-x]^-1
          - 632/3*H(R(1,1,0),x)*x
          + 32*H(R(1,1,0),x)*x^2
          + 80*H(R(1,1,0),x)*x^3
          - 728/9*H(R(1,1,0,0),x)
          + 1456/9*H(R(1,1,0,0),x)*[1-x]^-1
          - 728/9*H(R(1,1,0,0),x)*x
          - 280/3*H(R(1,1,1),x)
          + 560/3*H(R(1,1,1),x)*[1-x]^-1
          - 168*H(R(1,1,1),x)*x
          - 608/9*H(R(1,1,1,0),x)
          + 1312/9*H(R(1,1,1,0),x)*[1-x]^-1
          - 896/9*H(R(1,1,1,0),x)*x
          - 160/3*H(R(1,1,1,1),x)
          + 320/3*H(R(1,1,1,1),x)*[1-x]^-1
          - 160/3*H(R(1,1,1,1),x)*x
          - 176/3*H(R(1,1,2),x)
          + 320/3*H(R(1,1,2),x)*[1-x]^-1
          - 80/3*H(R(1,1,2),x)*x
          - 1192/9*H(R(1,2),x)
          + 2048/9*H(R(1,2),x)*[1-x]^-1
          - 1672/9*H(R(1,2),x)*x
          - 32*H(R(1,2),x)*x^2
          - 80*H(R(1,2),x)*x^3
          - 688/9*H(R(1,2,0),x)
          + 1472/9*H(R(1,2,0),x)*[1-x]^-1
          - 976/9*H(R(1,2,0),x)*x
          - 544/9*H(R(1,2,1),x)
          + 1088/9*H(R(1,2,1),x)*[1-x]^-1
          - 544/9*H(R(1,2,1),x)*x
          - 520/9*H(R(1,3),x)
          + 560/9*H(R(1,3),x)*[1-x]^-1
          + 920/9*H(R(1,3),x)*x
          - 39574/405*H(R(2),x)
          - 512/9*H(R(2),x)*[1-x]^-1*z2
          + 7270/81*H(R(2),x)*[1-x]^-1
          - 632/9*H(R(2),x)*z2*x
          + 520/9*H(R(2),x)*z2
          + 64/15*H(R(2),x)*x^-1
          - 24754/405*H(R(2),x)*x
          + 208/5*H(R(2),x)*x^2
          - 3640/27*H(R(2,0),x)
          + 5552/27*H(R(2,0),x)*[1-x]^-1
          - 6520/27*H(R(2,0),x)*x
          + 32*H(R(2,0),x)*x^2
          + 80*H(R(2,0),x)*x^3
          - 736/9*H(R(2,0,0),x)
          + 1136/9*H(R(2,0,0),x)*[1-x]^-1
          - 160/9*H(R(2,0,0),x)*x
          - 1432/9*H(R(2,1),x)
          + 688/3*H(R(2,1),x)*[1-x]^-1
          - 2408/9*H(R(2,1),x)*x
          - 296/3*H(R(2,1,0),x)
          + 544/3*H(R(2,1,0),x)*[1-x]^-1
          - 296/3*H(R(2,1,0),x)*x
          - 728/9*H(R(2,1,1),x)
          + 1312/9*H(R(2,1,1),x)*[1-x]^-1
          - 728/9*H(R(2,1,1),x)*x
          - 680/9*H(R(2,2),x)
          + 1216/9*H(R(2,2),x)*[1-x]^-1
          - 680/9*H(R(2,2),x)*x
          - 2450/9*H(R(3),x)
          + 8156/27*H(R(3),x)*[1-x]^-1
          + 640/27*H(R(3),x)*[1+x]^-1
          - 8270/27*H(R(3),x)*x
          - 160*H(R(3),x)*x^2
          - 592/5*H(R(3),x)*x^3
          - 944/9*H(R(3,0),x)
          + 1552/9*H(R(3,0),x)*[1-x]^-1
          - 944/9*H(R(3,0),x)*x
          - 304/3*H(R(3,1),x)
          + 1616/9*H(R(3,1),x)*[1-x]^-1
          - 128/9*H(R(3,1),x)*[1+x]^-1
          - 1040/9*H(R(3,1),x)*x
          - 1084/9*H(R(4),x)
          + 496/3*H(R(4),x)*[1-x]^-1
          + 128/9*H(R(4),x)*[1+x]^-1
          - 956/9*H(R(4),x)*x
          )

       + nf^2*cf * (
          - 2456/729
          + 536/27*[1-x]^-1*z2
          + 64/27*[1-x]^-1*z3
          - 8714/729*[1-x]^-1
          - 544/27*z2*x
          - 304/27*z2
          - 32/27*z3*x
          - 32/27*z3
          + 36748/729*x
          + 1376/81*H(R(0),x)
          + 32/3*H(R(0),x)*[1-x]^-1*z2
          - 860/27*H(R(0),x)*[1-x]^-1
          - 16/3*H(R(0),x)*z2*x
          - 16/3*H(R(0),x)*z2
          + 4384/81*H(R(0),x)*x
          + 1448/81*H(R(0,0),x)
          - 2440/81*H(R(0,0),x)*[1-x]^-1
          + 2360/81*H(R(0,0),x)*x
          + 184/27*H(R(0,0,0),x)
          - 368/27*H(R(0,0,0),x)*[1-x]^-1
          + 184/27*H(R(0,0,0),x)*x
          + 296/81*H(R(1),x)
          + 32/9*H(R(1),x)*[1-x]^-1*z2
          - 940/81*H(R(1),x)*[1-x]^-1
          - 16/9*H(R(1),x)*z2*x
          - 16/9*H(R(1),x)*z2
          + 2240/81*H(R(1),x)*x
          + 128/27*H(R(1,0),x)
          - 232/27*H(R(1,0),x)*[1-x]^-1
          + 272/27*H(R(1,0),x)*x
          + 16/9*H(R(1,0,0),x)
          - 32/9*H(R(1,0,0),x)*[1-x]^-1
          + 16/9*H(R(1,0,0),x)*x
          + 128/27*H(R(1,1),x)
          - 232/27*H(R(1,1),x)*[1-x]^-1
          + 272/27*H(R(1,1),x)*x
          + 16/9*H(R(1,1,0),x)
          - 32/9*H(R(1,1,0),x)*[1-x]^-1
          + 16/9*H(R(1,1,0),x)*x
          + 16/9*H(R(1,1,1),x)
          - 32/9*H(R(1,1,1),x)*[1-x]^-1
          + 16/9*H(R(1,1,1),x)*x
          + 16/9*H(R(1,2),x)
          - 32/9*H(R(1,2),x)*[1-x]^-1
          + 16/9*H(R(1,2),x)*x
          + 304/27*H(R(2),x)
          - 536/27*H(R(2),x)*[1-x]^-1
          + 544/27*H(R(2),x)*x
          + 32/9*H(R(2,0),x)
          - 64/9*H(R(2,0),x)*[1-x]^-1
          + 32/9*H(R(2,0),x)*x
          + 32/9*H(R(2,1),x)
          - 64/9*H(R(2,1),x)*[1-x]^-1
          + 32/9*H(R(2,1),x)*x
          + 16/3*H(R(3),x)
          - 32/3*H(R(3),x)*[1-x]^-1
          + 16/3*H(R(3),x)*x
          )

       + cf*ca^2 * (
          - 13824157/36450
          - 8/15*[1-x]^-3*z2^2
          - 16/3*[1-x]^-2*z2^2
          - 4*[1-x]^-2*z3
          + 208/3*[1-x]^-1*z2*z3
          + 76364/81*[1-x]^-1*z2
          + 172/15*[1-x]^-1*z2^2
          + 4774/27*[1-x]^-1*z3
          - 536/3*[1-x]^-1*z5
          - 599375/729*[1-x]^-1
          + 14/5*[1+x]^-3*z2^2
          + 28*[1+x]^-2*z2^2
          + 8/3*[1+x]^-2*z3
          - 1040/3*[1+x]^-1*z2*z3
          - 17534/81*[1+x]^-1*z2
          - 52/15*[1+x]^-1*z2^2
          - 676/3*[1+x]^-1*z3
          + 472/3*[1+x]^-1*z5
          - 1820/3*z2*z3*x
          + 132*z2*z3
          - 196/9*z2*x^-1
          - 1219324/405*z2*x
          - 248/5*z2*x^2
          + 7476/25*z2*x^3
          - 20588/135*z2
          + 1646/15*z2^2*x
          - 1504/5*z2^2*x^2
          + 336/5*z2^2*x^3
          - 218/3*z2^2
          + 284/15*z3*x^-1
          + 98762/135*z3*x
          - 808/5*z3*x^2
          - 934*z3*x^3
          - 6112/135*z3
          + 24*z4*x
          - 24*z4
          - 560/3*z5*x
          - 88/3*z5
          - 11456/225*x^-1
          + 117537107/36450*x
          - 13216/25*x^2
          - 56*H(R(-4,0),x)
          + 32*H(R(-4,0),x)*[1-x]^-1
          + 160/3*H(R(-4,0),x)*[1+x]^-1
          + 40/3*H(R(-4,0),x)*x
          + 128/3*H(R(-3),x)*[1-x]^-1*z2
          - 2048/3*H(R(-3),x)*[1+x]^-1*z2
          - 1084/3*H(R(-3),x)*z2*x
          + 1100/3*H(R(-3),x)*z2
          + 808/3*H(R(-3,-1,0),x)
          - 512*H(R(-3,-1,0),x)*[1-x]^-1
          + 128/3*H(R(-3,-1,0),x)*[1+x]^-1
          + 728/3*H(R(-3,-1,0),x)*x
          + 2128/9*H(R(-3,0),x)
          - 856/3*H(R(-3,0),x)*[1-x]^-1
          + 8/3*H(R(-3,0),x)*[1+x]^-3
          + 80/3*H(R(-3,0),x)*[1+x]^-2
          - 4184/9*H(R(-3,0),x)*[1+x]^-1
          + 704/9*H(R(-3,0),x)*x
          - 192/5*H(R(-3,0),x)*x^3
          - 256*H(R(-3,0,0),x)
          + 64*H(R(-3,0,0),x)*[1-x]^-1
          + 1120/3*H(R(-3,0,0),x)*[1+x]^-1
          + 520/3*H(R(-3,0,0),x)*x
          - 232*H(R(-3,2),x)
          - 896/3*H(R(-3,2),x)*[1-x]^-1
          + 704*H(R(-3,2),x)*[1+x]^-1
          + 1448/3*H(R(-3,2),x)*x
          + 16/3*H(R(-2),x)*[1-x]^-3*z2
          + 160/3*H(R(-2),x)*[1-x]^-2*z2
          - 736/3*H(R(-2),x)*[1-x]^-1*z2
          - 384*H(R(-2),x)*[1-x]^-1*z3
          + 2288/9*H(R(-2),x)*[1+x]^-1*z2
          - 3664/3*H(R(-2),x)*[1+x]^-1*z3
          - 5540/9*H(R(-2),x)*z2*x
          + 384*H(R(-2),x)*z2*x^3
          - 1936/9*H(R(-2),x)*z2
          - 444*H(R(-2),x)*z3*x
          + 636*H(R(-2),x)*z3
          + 280/3*H(R(-2,-2,0),x)
          - 512/3*H(R(-2,-2,0),x)*[1-x]^-1
          + 64/3*H(R(-2,-2,0),x)*[1+x]^-1
          + 232/3*H(R(-2,-2,0),x)*x
          + 544*H(R(-2,-1),x)*[1-x]^-1*z2
          + 1312*H(R(-2,-1),x)*[1+x]^-1*z2
          + 1232/3*H(R(-2,-1),x)*z2*x
          - 2096/3*H(R(-2,-1),x)*z2
          - 144*H(R(-2,-1,-1,0),x)
          + 704/3*H(R(-2,-1,-1,0),x)*[1-x]^-1
          - 272/3*H(R(-2,-1,-1,0),x)*x
          - 1600/9*H(R(-2,-1,0),x)
          - 288*H(R(-2,-1,0),x)*[1-x]^-1
          + 3872/9*H(R(-2,-1,0),x)*[1+x]^-1
          + 10408/9*H(R(-2,-1,0),x)*x
          + 484*H(R(-2,-1,0,0),x)
          - 1312/3*H(R(-2,-1,0,0),x)*[1-x]^-1
          - 2128/3*H(R(-2,-1,0,0),x)*[1+x]^-1
          - 524/3*H(R(-2,-1,0,0),x)*x
          + 1880/3*H(R(-2,-1,2),x)
          - 1280/3*H(R(-2,-1,2),x)*[1-x]^-1
          - 1312*H(R(-2,-1,2),x)*[1+x]^-1
          - 456*H(R(-2,-1,2),x)*x
          - 83312/135*H(R(-2,0),x)
          - 192*H(R(-2,0),x)*[1-x]^-1*z2
          - 784/3*H(R(-2,0),x)*[1-x]^-1
          + 8/3*H(R(-2,0),x)*[1+x]^-2
          - 4048/3*H(R(-2,0),x)*[1+x]^-1*z2
          - 10108/27*H(R(-2,0),x)*[1+x]^-1
          - 1784/3*H(R(-2,0),x)*z2*x
          + 1880/3*H(R(-2,0),x)*z2
          - 352/15*H(R(-2,0),x)*x^-2
          + 64/15*H(R(-2,0),x)*x^-1
          + 43892/135*H(R(-2,0),x)*x
          - 2248/5*H(R(-2,0),x)*x^2
          - 284/5*H(R(-2,0),x)*x^3
          + 3976/9*H(R(-2,0,0),x)
          - 8/3*H(R(-2,0,0),x)*[1-x]^-3
          - 80/3*H(R(-2,0,0),x)*[1-x]^-2
          - 328/3*H(R(-2,0,0),x)*[1-x]^-1
          - 6128/9*H(R(-2,0,0),x)*[1+x]^-1
          - 40/9*H(R(-2,0,0),x)*x
          - 192*H(R(-2,0,0),x)*x^3
          - 832/3*H(R(-2,0,0,0),x)
          + 320/3*H(R(-2,0,0,0),x)*[1-x]^-1
          + 1424/3*H(R(-2,0,0,0),x)*[1+x]^-1
          + 608/3*H(R(-2,0,0,0),x)*x
          + 1136/9*H(R(-2,2),x)
          - 16/3*H(R(-2,2),x)*[1-x]^-3
          - 160/3*H(R(-2,2),x)*[1-x]^-2
          + 304/3*H(R(-2,2),x)*[1-x]^-1
          - 352/9*H(R(-2,2),x)*[1+x]^-1
          + 10744/9*H(R(-2,2),x)*x
          - 384*H(R(-2,2),x)*x^3
          - 328/3*H(R(-2,2,0),x)
          - 256/3*H(R(-2,2,0),x)*[1-x]^-1
          + 928/3*H(R(-2,2,0),x)*[1+x]^-1
          + 584/3*H(R(-2,2,0),x)*x
          - 160*H(R(-2,2,1),x)
          - 320/3*H(R(-2,2,1),x)*[1-x]^-1
          + 1280/3*H(R(-2,2,1),x)*[1+x]^-1
          + 800/3*H(R(-2,2,1),x)*x
          - 508*H(R(-2,3),x)
          + 96*H(R(-2,3),x)*[1-x]^-1
          + 3472/3*H(R(-2,3),x)*[1+x]^-1
          + 540*H(R(-2,3),x)*x
          + 16/3*H(R(-1),x)*[1-x]^-2*z2
          + 56*H(R(-1),x)*[1-x]^-1*z2
          + 6976/27*H(R(-1),x)*[1+x]^-1*z2
          + 376/15*H(R(-1),x)*[1+x]^-1*z2^2
          + 1408/9*H(R(-1),x)*[1+x]^-1*z3
          - 142/15*H(R(-1),x)*z2*x^-2
          - 128/3*H(R(-1),x)*z2*x^-1
          - 12052/27*H(R(-1),x)*z2*x
          + 140*H(R(-1),x)*z2*x^2
          + 426/5*H(R(-1),x)*z2*x^3
          - 15776/27*H(R(-1),x)*z2
          - 52/15*H(R(-1),x)*z2^2*x
          - 236/15*H(R(-1),x)*z2^2
          - 32*H(R(-1),x)*z3*x^-2
          - 8812/9*H(R(-1),x)*z3*x
          + 288*H(R(-1),x)*z3*x^3
          - 12344/9*H(R(-1),x)*z3
          - 32/3*H(R(-1,-3,0),x)
          - 128/3*H(R(-1,-3,0),x)*[1+x]^-1
          - 544/3*H(R(-1,-3,0),x)*x
          + 1296*H(R(-1,-2),x)*[1+x]^-1*z2
          + 1288*H(R(-1,-2),x)*z2*x
          - 520*H(R(-1,-2),x)*z2
          + 16*H(R(-1,-2,-1,0),x)
          - 32*H(R(-1,-2,-1,0),x)*[1+x]^-1
          - 16*H(R(-1,-2,-1,0),x)*x
          - 1744/9*H(R(-1,-2,0),x)
          + 3872/9*H(R(-1,-2,0),x)*[1+x]^-1
          + 5848/9*H(R(-1,-2,0),x)*x
          + 288*H(R(-1,-2,0,0),x)
          - 704*H(R(-1,-2,0,0),x)*[1+x]^-1
          - 672*H(R(-1,-2,0,0),x)*x
          + 528*H(R(-1,-2,2),x)
          - 1312*H(R(-1,-2,2),x)*[1+x]^-1
          - 1296*H(R(-1,-2,2),x)*x
          - 1760/9*H(R(-1,-1),x)*[1+x]^-1*z2
          + 5792/3*H(R(-1,-1),x)*[1+x]^-1*z3
          + 128/3*H(R(-1,-1),x)*z2*x^-2
          + 11084/9*H(R(-1,-1),x)*z2*x
          - 384*H(R(-1,-1),x)*z2*x^3
          + 15160/9*H(R(-1,-1),x)*z2
          + 5776/3*H(R(-1,-1),x)*z3*x
          - 2320/3*H(R(-1,-1),x)*z3
          + 32*H(R(-1,-1,-2,0),x)
          - 64*H(R(-1,-1,-2,0),x)*[1+x]^-1
          - 32*H(R(-1,-1,-2,0),x)*x
          - 1920*H(R(-1,-1,-1),x)*[1+x]^-1*z2
          - 2240*H(R(-1,-1,-1),x)*z2*x
          + 704*H(R(-1,-1,-1),x)*z2
          + 2288/9*H(R(-1,-1,-1,0),x)
          - 3520/9*H(R(-1,-1,-1,0),x)*[1+x]^-1
          - 4328/9*H(R(-1,-1,-1,0),x)*x
          - 416*H(R(-1,-1,-1,0,0),x)
          + 1088*H(R(-1,-1,-1,0,0),x)*[1+x]^-1
          + 1184*H(R(-1,-1,-1,0,0),x)*x
          - 704*H(R(-1,-1,-1,2),x)
          + 1920*H(R(-1,-1,-1,2),x)*[1+x]^-1
          + 2240*H(R(-1,-1,-1,2),x)*x
          - 256*H(R(-1,-1,0),x)
          + 6656/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          + 4288/9*H(R(-1,-1,0),x)*[1+x]^-1
          + 5728/3*H(R(-1,-1,0),x)*z2*x
          - 2848/3*H(R(-1,-1,0),x)*z2
          - 284/45*H(R(-1,-1,0),x)*x^-2
          + 9592/9*H(R(-1,-1,0),x)*x
          + 488*H(R(-1,-1,0),x)*x^2
          + 284/5*H(R(-1,-1,0),x)*x^3
          - 9928/9*H(R(-1,-1,0,0),x)
          + 5984/9*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 64/3*H(R(-1,-1,0,0),x)*x^-2
          + 2332/9*H(R(-1,-1,0,0),x)*x
          + 192*H(R(-1,-1,0,0),x)*x^3
          + 1120/3*H(R(-1,-1,0,0,0),x)
          - 2432/3*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          - 1696/3*H(R(-1,-1,0,0,0),x)*x
          - 4672/3*H(R(-1,-1,2),x)
          - 128/3*H(R(-1,-1,2),x)*x^-2
          - 1472*H(R(-1,-1,2),x)*x
          + 384*H(R(-1,-1,2),x)*x^3
          + 896/3*H(R(-1,-1,2,0),x)
          - 1792/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          - 896/3*H(R(-1,-1,2,0),x)*x
          + 1280/3*H(R(-1,-1,2,1),x)
          - 2560/3*H(R(-1,-1,2,1),x)*[1+x]^-1
          - 1280/3*H(R(-1,-1,2,1),x)*x
          + 864*H(R(-1,-1,3),x)
          - 1984*H(R(-1,-1,3),x)*[1+x]^-1
          - 1632*H(R(-1,-1,3),x)*x
          - 102016/81*H(R(-1,0),x)
          + 1160/9*H(R(-1,0),x)*[1+x]^-1*z2
          - 2656/3*H(R(-1,0),x)*[1+x]^-1*z3
          - 16924/81*H(R(-1,0),x)*[1+x]^-1
          - 352/15*H(R(-1,0),x)*z2*x^-2
          - 9452/9*H(R(-1,0),x)*z2*x
          + 1056/5*H(R(-1,0),x)*z2*x^3
          - 11152/9*H(R(-1,0),x)*z2
          - 2768/3*H(R(-1,0),x)*z3*x
          + 1040/3*H(R(-1,0),x)*z3
          - 5716/225*H(R(-1,0),x)*x^-2
          + 92/45*H(R(-1,0),x)*x^-1
          - 84956/81*H(R(-1,0),x)*x
          - 92/5*H(R(-1,0),x)*x^2
          + 7476/25*H(R(-1,0),x)*x^3
          - 1600/27*H(R(-1,0,0),x)
          - 8/3*H(R(-1,0,0),x)*[1-x]^-2
          - 28*H(R(-1,0,0),x)*[1-x]^-1
          - 2752/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          - 15568/27*H(R(-1,0,0),x)*[1+x]^-1
          - 3056/3*H(R(-1,0,0),x)*z2*x
          + 1040/3*H(R(-1,0,0),x)*z2
          - 772/45*H(R(-1,0,0),x)*x^-2
          + 64/3*H(R(-1,0,0),x)*x^-1
          - 14984/27*H(R(-1,0,0),x)*x
          - 192*H(R(-1,0,0),x)*x^2
          + 772/5*H(R(-1,0,0),x)*x^3
          + 5536/9*H(R(-1,0,0,0),x)
          - 5912/9*H(R(-1,0,0,0),x)*[1+x]^-1
          + 32/15*H(R(-1,0,0,0),x)*x^-2
          - 2704/9*H(R(-1,0,0,0),x)*x
          - 96/5*H(R(-1,0,0,0),x)*x^3
          - 368/3*H(R(-1,0,0,0,0),x)
          + 928/3*H(R(-1,0,0,0,0),x)*[1+x]^-1
          + 944/3*H(R(-1,0,0,0,0),x)*x
          + 12320/27*H(R(-1,2),x)
          - 16/3*H(R(-1,2),x)*[1-x]^-2
          - 56*H(R(-1,2),x)*[1-x]^-1
          + 512/3*H(R(-1,2),x)*[1+x]^-1*z2
          - 544/27*H(R(-1,2),x)*[1+x]^-1
          + 256/3*H(R(-1,2),x)*z2*x
          - 256/3*H(R(-1,2),x)*z2
          + 284/45*H(R(-1,2),x)*x^-2
          + 128/3*H(R(-1,2),x)*x^-1
          + 26440/27*H(R(-1,2),x)*x
          + 104*H(R(-1,2),x)*x^2
          - 284/5*H(R(-1,2),x)*x^3
          + 320/3*H(R(-1,2,0),x)
          + 320/3*H(R(-1,2,0),x)*x
          - 272/3*H(R(-1,2,0,0),x)
          + 448/3*H(R(-1,2,0,0),x)*[1+x]^-1
          - 16/3*H(R(-1,2,0,0),x)*x
          + 1088/9*H(R(-1,2,1),x)
          + 704/9*H(R(-1,2,1),x)*[1+x]^-1
          + 1792/9*H(R(-1,2,1),x)*x
          + 80/3*H(R(-1,2,1,0),x)
          - 160/3*H(R(-1,2,1,0),x)*[1+x]^-1
          - 80/3*H(R(-1,2,1,0),x)*x
          - 80/3*H(R(-1,2,2),x)
          + 160/3*H(R(-1,2,2),x)*[1+x]^-1
          + 80/3*H(R(-1,2,2),x)*x
          + 8960/9*H(R(-1,3),x)
          - 352/9*H(R(-1,3),x)*[1+x]^-1
          + 64/3*H(R(-1,3),x)*x^-2
          + 8224/9*H(R(-1,3),x)*x
          - 192*H(R(-1,3),x)*x^3
          - 392/3*H(R(-1,3,0),x)
          + 784/3*H(R(-1,3,0),x)*[1+x]^-1
          + 392/3*H(R(-1,3,0),x)*x
          - 640/3*H(R(-1,3,1),x)
          + 1280/3*H(R(-1,3,1),x)*[1+x]^-1
          + 640/3*H(R(-1,3,1),x)*x
          - 304*H(R(-1,4),x)
          + 768*H(R(-1,4),x)*[1+x]^-1
          + 784*H(R(-1,4),x)*x
          + 89927/225*H(R(0),x)
          - 4*H(R(0),x)*[1-x]^-3*z3
          - 4*H(R(0),x)*[1-x]^-2*z2
          - 40*H(R(0),x)*[1-x]^-2*z3
          + 12262/27*H(R(0),x)*[1-x]^-1*z2
          - 208/3*H(R(0),x)*[1-x]^-1*z2^2
          + 3596/9*H(R(0),x)*[1-x]^-1*z3
          - 132599/81*H(R(0),x)*[1-x]^-1
          + 8/3*H(R(0),x)*[1+x]^-3*z3
          + 4/3*H(R(0),x)*[1+x]^-2*z2
          + 80/3*H(R(0),x)*[1+x]^-2*z3
          - 1798/27*H(R(0),x)*[1+x]^-1*z2
          + 928/15*H(R(0),x)*[1+x]^-1*z2^2
          - 2480/9*H(R(0),x)*[1+x]^-1*z3
          - 48*H(R(0),x)*[1+x]^-1*z4
          + 2362/9*H(R(0),x)*[1+x]^-1
          + 172/5*H(R(0),x)*z2*x^-1
          + 143608/135*H(R(0),x)*z2*x
          + 1876/5*H(R(0),x)*z2*x^2
          + 752/5*H(R(0),x)*z2*x^3
          - 2312/45*H(R(0),x)*z2
          + 192/5*H(R(0),x)*z2^2*x
          - 104/15*H(R(0),x)*z2^2
          + 2176/9*H(R(0),x)*z3*x
          - 376*H(R(0),x)*z3*x^2
          - 852/5*H(R(0),x)*z3*x^3
          - 232/3*H(R(0),x)*z3
          - 24*H(R(0),x)*z4*x
          + 24*H(R(0),x)*z4
          + 6176/225*H(R(0),x)*x^-1
          + 6983873/2025*H(R(0),x)*x
          - 11976/25*H(R(0),x)*x^2
          + 148624/405*H(R(0,0),x)
          - 4*H(R(0,0),x)*[1-x]^-3*z2
          - 40*H(R(0,0),x)*[1-x]^-2*z2
          + 4364/9*H(R(0,0),x)*[1-x]^-1*z2
          - 192*H(R(0,0),x)*[1-x]^-1*z3
          - 34070/27*H(R(0,0),x)*[1-x]^-1
          + 4/3*H(R(0,0),x)*[1+x]^-3*z2
          + 40/3*H(R(0,0),x)*[1+x]^-2*z2
          - 2456/9*H(R(0,0),x)*[1+x]^-1*z2
          + 192*H(R(0,0),x)*[1+x]^-1*z3
          + 24446/81*H(R(0,0),x)*[1+x]^-1
          + 712/9*H(R(0,0),x)*z2*x
          + 376*H(R(0,0),x)*z2*x^2
          - 1548/5*H(R(0,0),x)*z2*x^3
          - 44/3*H(R(0,0),x)*z2
          + 728/3*H(R(0,0),x)*z3*x
          + 964/45*H(R(0,0),x)*x^-1
          + 1299656/405*H(R(0,0),x)*x
          - 2128/5*H(R(0,0),x)*x^2
          - 7476/25*H(R(0,0),x)*x^3
          + 5566/27*H(R(0,0,0),x)
          + 4/3*H(R(0,0,0),x)*[1-x]^-2
          + 64/3*H(R(0,0,0),x)*[1-x]^-1*z2
          - 2018/3*H(R(0,0,0),x)*[1-x]^-1
          - 4/3*H(R(0,0,0),x)*[1+x]^-2
          + 512/3*H(R(0,0,0),x)*[1+x]^-1*z2
          + 7030/27*H(R(0,0,0),x)*[1+x]^-1
          + 320/3*H(R(0,0,0),x)*z2*x
          - 72*H(R(0,0,0),x)*z2
          - 64/15*H(R(0,0,0),x)*x^-1
          + 30058/135*H(R(0,0,0),x)*x
          - 772/5*H(R(0,0,0),x)*x^3
          + 4/3*H(R(0,0,0,0),x)*[1-x]^-3
          + 40/3*H(R(0,0,0,0),x)*[1-x]^-2
          - 3104/9*H(R(0,0,0,0),x)*[1-x]^-1
          - 4/3*H(R(0,0,0,0),x)*[1+x]^-3
          - 40/3*H(R(0,0,0,0),x)*[1+x]^-2
          + 3104/9*H(R(0,0,0,0),x)*[1+x]^-1
          + 1040/9*H(R(0,0,0,0),x)*x
          + 192/5*H(R(0,0,0,0),x)*x^3
          + 64*H(R(0,0,0,0,0),x)*[1-x]^-1
          - 64*H(R(0,0,0,0,0),x)*[1+x]^-1
          - 80*H(R(0,0,0,0,0),x)*x
          - 35567/405*H(R(1),x)
          + 4184/9*H(R(1),x)*[1-x]^-1*z2
          - 1624/5*H(R(1),x)*[1-x]^-1*z2^2
          + 800/9*H(R(1),x)*[1-x]^-1*z3
          - 50689/81*H(R(1),x)*[1-x]^-1
          - 142/45*H(R(1),x)*z2*x^-2
          - 2104/3*H(R(1),x)*z2*x
          + 244*H(R(1),x)*z2*x^2
          + 1178/5*H(R(1),x)*z2*x^3
          - 1744/9*H(R(1),x)*z2
          + 1596/5*H(R(1),x)*z2^2*x
          + 732/5*H(R(1),x)*z2^2
          + 196/15*H(R(1),x)*z3*x^-2
          + 6080/9*H(R(1),x)*z3*x
          - 376*H(R(1),x)*z3*x^2
          + 588/5*H(R(1),x)*z3*x^3
          - 4216/9*H(R(1),x)*z3
          - 1072/45*H(R(1),x)*x^-1
          + 786547/405*H(R(1),x)*x
          + 248/5*H(R(1),x)*x^2
          + 96*H(R(1,-3,0),x)
          - 256*H(R(1,-3,0),x)*[1-x]^-1
          + 288*H(R(1,-3,0),x)*x
          + 1888/3*H(R(1,-2),x)*[1-x]^-1*z2
          - 2864/3*H(R(1,-2),x)*z2*x
          - 560/3*H(R(1,-2),x)*z2
          + 224*H(R(1,-2,-1,0),x)
          - 448*H(R(1,-2,-1,0),x)*[1-x]^-1
          + 224*H(R(1,-2,-1,0),x)*x
          - 880/3*H(R(1,-2,0),x)
          - 752/3*H(R(1,-2,0),x)*[1-x]^-1
          - 64/15*H(R(1,-2,0),x)*x^-2
          + 2768/3*H(R(1,-2,0),x)*x
          - 192/5*H(R(1,-2,0),x)*x^3
          + 400/3*H(R(1,-2,0,0),x)
          - 1184/3*H(R(1,-2,0,0),x)*[1-x]^-1
          + 1552/3*H(R(1,-2,0,0),x)*x
          + 896/3*H(R(1,-2,2),x)
          - 2560/3*H(R(1,-2,2),x)*[1-x]^-1
          + 3200/3*H(R(1,-2,2),x)*x
          - 5470/27*H(R(1,0),x)
          + 3640/9*H(R(1,0),x)*[1-x]^-1*z2
          - 2704/3*H(R(1,0),x)*[1-x]^-1*z3
          - 7870/27*H(R(1,0),x)*[1-x]^-1
          - 164/15*H(R(1,0),x)*z2*x^-2
          - 4004/9*H(R(1,0),x)*z2*x
          + 376*H(R(1,0),x)*z2*x^2
          - 492/5*H(R(1,0),x)*z2*x^3
          - 3116/9*H(R(1,0),x)*z2
          + 3320/3*H(R(1,0),x)*z3*x
          + 1016/3*H(R(1,0),x)*z3
          + 22634/27*H(R(1,0),x)*x
          - 264*H(R(1,0),x)*x^2
          - 2644/15*H(R(1,0,0),x)
          - 208/3*H(R(1,0,0),x)*[1-x]^-1*z2
          - 2192/9*H(R(1,0,0),x)*[1-x]^-1
          + 1256/3*H(R(1,0,0),x)*z2*x
          - 184/3*H(R(1,0,0),x)*z2
          + 44/5*H(R(1,0,0),x)*x^-1
          + 31532/45*H(R(1,0,0),x)*x
          + 396/5*H(R(1,0,0),x)*x^2
          + 2384/9*H(R(1,0,0,0),x)
          - 1336/9*H(R(1,0,0,0),x)*[1-x]^-1
          + 32/15*H(R(1,0,0,0),x)*x^-2
          + 1280/9*H(R(1,0,0,0),x)*x
          + 96/5*H(R(1,0,0,0),x)*x^3
          - 368/3*H(R(1,0,0,0,0),x)
          + 928/3*H(R(1,0,0,0,0),x)*[1-x]^-1
          - 944/3*H(R(1,0,0,0,0),x)*x
          - 7276/27*H(R(1,1),x)
          + 2200/9*H(R(1,1),x)*[1-x]^-1*z2
          - 768*H(R(1,1),x)*[1-x]^-1*z3
          - 9298/27*H(R(1,1),x)*[1-x]^-1
          - 3032/9*H(R(1,1),x)*z2*x
          - 1304/9*H(R(1,1),x)*z2
          + 736*H(R(1,1),x)*z3*x
          + 352*H(R(1,1),x)*z3
          + 26084/27*H(R(1,1),x)*x
          + 608/3*H(R(1,1,-2,0),x)
          - 1600/3*H(R(1,1,-2,0),x)*[1-x]^-1
          + 1760/3*H(R(1,1,-2,0),x)*x
          + 376/9*H(R(1,1,0),x)
          + 96*H(R(1,1,0),x)*[1-x]^-1*z2
          + 104/9*H(R(1,1,0),x)*[1-x]^-1
          - 80*H(R(1,1,0),x)*z2*x
          - 80*H(R(1,1,0),x)*z2
          - 536/9*H(R(1,1,0),x)*x
          + 264*H(R(1,1,0),x)*x^3
          + 328/9*H(R(1,1,0,0),x)
          + 1144/9*H(R(1,1,0,0),x)*[1-x]^-1
          - 44/5*H(R(1,1,0,0),x)*x^-2
          - 2672/9*H(R(1,1,0,0),x)*x
          + 376*H(R(1,1,0,0),x)*x^2
          - 396/5*H(R(1,1,0,0),x)*x^3
          - 736/3*H(R(1,1,0,0,0),x)
          + 1664/3*H(R(1,1,0,0,0),x)*[1-x]^-1
          - 1312/3*H(R(1,1,0,0,0),x)*x
          + 484/9*H(R(1,1,1),x)
          - 64/3*H(R(1,1,1),x)*[1-x]^-1*z2
          - 968/9*H(R(1,1,1),x)*[1-x]^-1
          + 32/3*H(R(1,1,1),x)*z2*x
          + 32/3*H(R(1,1,1),x)*z2
          + 484/9*H(R(1,1,1),x)*x
          - 532/9*H(R(1,1,1,0),x)
          + 1232/9*H(R(1,1,1,0),x)*[1-x]^-1
          - 1228/9*H(R(1,1,1,0),x)*x
          - 640/3*H(R(1,1,1,0,0),x)
          + 1280/3*H(R(1,1,1,0,0),x)*[1-x]^-1
          - 1216/3*H(R(1,1,1,0,0),x)*x
          - 32/3*H(R(1,1,1,2),x)
          + 64/3*H(R(1,1,1,2),x)*[1-x]^-1
          - 32/3*H(R(1,1,1,2),x)*x
          + 160/9*H(R(1,1,2),x)
          - 440/9*H(R(1,1,2),x)*[1-x]^-1
          + 868/9*H(R(1,1,2),x)*x
          - 16*H(R(1,1,2,0),x)
          + 32*H(R(1,1,2,0),x)*[1-x]^-1
          - 16*H(R(1,1,2,0),x)*x
          + 32/3*H(R(1,1,2,1),x)
          - 64/3*H(R(1,1,2,1),x)*[1-x]^-1
          + 32/3*H(R(1,1,2,1),x)*x
          + 496/3*H(R(1,1,3),x)
          - 992/3*H(R(1,1,3),x)*[1-x]^-1
          + 1072/3*H(R(1,1,3),x)*x
          + 592/9*H(R(1,2),x)
          + 80/3*H(R(1,2),x)*[1-x]^-1*z2
          - 680/3*H(R(1,2),x)*[1-x]^-1
          - 40/3*H(R(1,2),x)*z2*x
          - 40/3*H(R(1,2),x)*z2
          + 1516/9*H(R(1,2),x)*x
          - 264*H(R(1,2),x)*x^3
          - 104/3*H(R(1,2,0),x)
          + 80*H(R(1,2,0),x)*[1-x]^-1
          - 328/3*H(R(1,2,0),x)*x
          - 144*H(R(1,2,0,0),x)
          + 288*H(R(1,2,0,0),x)*[1-x]^-1
          - 240*H(R(1,2,0,0),x)*x
          + 124/3*H(R(1,2,1),x)
          - 88*H(R(1,2,1),x)*[1-x]^-1
          + 40*H(R(1,2,1),x)*x
          - 16/3*H(R(1,2,1,0),x)
          + 32/3*H(R(1,2,1,0),x)*[1-x]^-1
          - 16/3*H(R(1,2,1,0),x)*x
          + 16/3*H(R(1,2,2),x)
          - 32/3*H(R(1,2,2),x)*[1-x]^-1
          + 16/3*H(R(1,2,2),x)*x
          + 308/3*H(R(1,3),x)
          - 944/3*H(R(1,3),x)*[1-x]^-1
          + 44/5*H(R(1,3),x)*x^-2
          + 1744/3*H(R(1,3),x)*x
          - 376*H(R(1,3),x)*x^2
          + 396/5*H(R(1,3),x)*x^3
          + 208/3*H(R(1,3,0),x)
          - 416/3*H(R(1,3,0),x)*[1-x]^-1
          + 208/3*H(R(1,3,0),x)*x
          + 320/3*H(R(1,3,1),x)
          - 640/3*H(R(1,3,1),x)*[1-x]^-1
          + 320/3*H(R(1,3,1),x)*x
          + 104*H(R(1,4),x)
          - 80*H(R(1,4),x)*[1-x]^-1
          - 184*H(R(1,4),x)*x
          + 20588/135*H(R(2),x)
          + 2780/9*H(R(2),x)*[1-x]^-1*z2
          - 576*H(R(2),x)*[1-x]^-1*z3
          - 22634/27*H(R(2),x)*[1-x]^-1
          - 144*H(R(2),x)*[1+x]^-1*z2
          - 736/3*H(R(2),x)*[1+x]^-1*z3
          + 112*H(R(2),x)*[1+x]^-1
          - 5716/9*H(R(2),x)*z2*x
          - 1252/9*H(R(2),x)*z2
          + 1136/3*H(R(2),x)*z3*x
          + 432*H(R(2),x)*z3
          + 1072/45*H(R(2),x)*x^-1
          + 264848/135*H(R(2),x)*x
          + 248/5*H(R(2),x)*x^2
          + 144*H(R(2,-2,0),x)
          - 1216/3*H(R(2,-2,0),x)*[1-x]^-1
          - 64/3*H(R(2,-2,0),x)*[1+x]^-1
          + 560/3*H(R(2,-2,0),x)*x
          + 668/9*H(R(2,0),x)
          + 176/3*H(R(2,0),x)*[1-x]^-1*z2
          - 2644/9*H(R(2,0),x)*[1-x]^-1
          - 512/3*H(R(2,0),x)*[1+x]^-1*z2
          - 288*H(R(2,0),x)*z2*x
          + 32/3*H(R(2,0),x)*z2
          + 424/9*H(R(2,0),x)*x
          + 264*H(R(2,0),x)*x^3
          + 164/9*H(R(2,0,0),x)
          - 544/9*H(R(2,0,0),x)*[1-x]^-1
          + 16*H(R(2,0,0),x)*[1+x]^-1
          + 116/9*H(R(2,0,0),x)*x
          + 376*H(R(2,0,0),x)*x^2
          - 396/5*H(R(2,0,0),x)*x^3
          - 472/3*H(R(2,0,0,0),x)
          + 1040/3*H(R(2,0,0,0),x)*[1-x]^-1
          + 128/3*H(R(2,0,0,0),x)*[1+x]^-1
          - 440/3*H(R(2,0,0,0),x)*x
          - 712/9*H(R(2,1),x)
          - 32/3*H(R(2,1),x)*[1-x]^-1*z2
          - 1936/9*H(R(2,1),x)*[1-x]^-1
          - 128*H(R(2,1),x)*[1+x]^-1*z2
          - 136/3*H(R(2,1),x)*z2*x
          + 248/3*H(R(2,1),x)*z2
          - 724/9*H(R(2,1),x)*x
          - 380/9*H(R(2,1,0),x)
          + 772/9*H(R(2,1,0),x)*[1-x]^-1
          - 476/9*H(R(2,1,0),x)*x
          - 596/3*H(R(2,1,0,0),x)
          + 896/3*H(R(2,1,0,0),x)*[1-x]^-1
          + 128/3*H(R(2,1,0,0),x)*[1+x]^-1
          - 316*H(R(2,1,0,0),x)*x
          + 8*H(R(2,1,1,0),x)
          - 16/3*H(R(2,1,1,0),x)*[1-x]^-1
          - 32/3*H(R(2,1,1,0),x)*[1+x]^-1
          - 8/3*H(R(2,1,1,0),x)*x
          - 32/3*H(R(2,1,2),x)
          + 32/3*H(R(2,1,2),x)*[1-x]^-1
          + 32/3*H(R(2,1,2),x)*[1+x]^-1
          + 452/9*H(R(2,2),x)
          - 844/9*H(R(2,2),x)*[1-x]^-1
          + 512/9*H(R(2,2),x)*x
          + 4*H(R(2,2,0),x)
          + 16*H(R(2,2,0),x)*[1-x]^-1
          - 64/3*H(R(2,2,0),x)*[1+x]^-1
          - 52/3*H(R(2,2,0),x)*x
          + 8/3*H(R(2,2,1),x)
          - 16/3*H(R(2,2,1),x)*[1-x]^-1
          + 8/3*H(R(2,2,1),x)*x
          + 108*H(R(2,3),x)
          - 752/3*H(R(2,3),x)*[1-x]^-1
          + 224/3*H(R(2,3),x)*[1+x]^-1
          + 1028/3*H(R(2,3),x)*x
          + 2312/45*H(R(3),x)
          + 8/3*H(R(3),x)*[1-x]^-2
          + 64/3*H(R(3),x)*[1-x]^-1*z2
          - 10736/27*H(R(3),x)*[1-x]^-1
          - 704/3*H(R(3),x)*[1+x]^-1*z2
          + 272/27*H(R(3),x)*[1+x]^-1
          - 340/3*H(R(3),x)*z2*x
          + 380/3*H(R(3),x)*z2
          - 452/15*H(R(3),x)*x^-1
          - 99716/135*H(R(3),x)*x
          - 1876/5*H(R(3),x)*x^2
          - 1036/5*H(R(3),x)*x^3
          - 8*H(R(3,0),x)
          - 84*H(R(3,0),x)*[1-x]^-1
          - 52/3*H(R(3,0),x)*x
          - 100/3*H(R(3,0,0),x)
          + 352/3*H(R(3,0,0),x)*[1-x]^-1
          - 160/3*H(R(3,0,0),x)*[1+x]^-1
          - 260/3*H(R(3,0,0),x)*x
          - 44/3*H(R(3,1),x)
          - 896/9*H(R(3,1),x)*[1-x]^-1
          - 352/9*H(R(3,1),x)*[1+x]^-1
          - 448/9*H(R(3,1),x)*x
          - 8*H(R(3,1,0),x)
          + 64/3*H(R(3,1,0),x)*[1+x]^-1
          + 8*H(R(3,1,0),x)*x
          + 8*H(R(3,2),x)
          - 64/3*H(R(3,2),x)*[1+x]^-1
          - 8*H(R(3,2),x)*x
          + 44/3*H(R(4),x)
          + 8/3*H(R(4),x)*[1-x]^-3
          + 80/3*H(R(4),x)*[1-x]^-2
          - 3556/9*H(R(4),x)*[1-x]^-1
          + 1648/9*H(R(4),x)*[1+x]^-1
          - 8/9*H(R(4),x)*x
          - 376*H(R(4),x)*x^2
          + 1356/5*H(R(4),x)*x^3
          + 36*H(R(4,0),x)
          - 32*H(R(4,0),x)*[1-x]^-1
          - 64*H(R(4,0),x)*[1+x]^-1
          - 28*H(R(4,0),x)*x
          + 60*H(R(4,1),x)
          - 160/3*H(R(4,1),x)*[1-x]^-1
          - 320/3*H(R(4,1),x)*[1+x]^-1
          - 140/3*H(R(4,1),x)*x
          + 72*H(R(5),x)
          - 32*H(R(5),x)*[1-x]^-1
          - 160*H(R(5),x)*[1+x]^-1
          - 280/3*H(R(5),x)*x
          )

       + cf^2*ca * (
          - 765211/1620
          + 32/15*[1-x]^-3*z2^2
          + 64/3*[1-x]^-2*z2^2
          + 16*[1-x]^-2*z3
          - 416*[1-x]^-1*z2*z3
          + 8825/27*[1-x]^-1*z2
          - 25312/45*[1-x]^-1*z2^2
          + 26870/27*[1-x]^-1*z3
          + 4456/3*[1-x]^-1*z5
          + 16981/24*[1-x]^-1
          - 56/5*[1+x]^-3*z2^2
          - 112*[1+x]^-2*z2^2
          - 32/3*[1+x]^-2*z3
          + 5008/3*[1+x]^-1*z2*z3
          + 36256/81*[1+x]^-1*z2
          - 604/15*[1+x]^-1*z2^2
          + 1124/3*[1+x]^-1*z3
          - 976*[1+x]^-1*z5
          + 7480/3*z2*z3*x
          - 2200/3*z2*z3
          + 18608/225*z2*x^-1
          + 6908669/2025*z2*x
          - 12224/25*z2*x^2
          - 10908/25*z2*x^3
          - 1523513/2025*z2
          + 3836/45*z2^2*x
          + 5376/5*z2^2*x^2
          - 20568/25*z2^2*x^3
          + 26882/45*z2^2
          - 368/15*z3*x^-1
          - 1039919/135*z3*x
          + 8816/5*z3*x^2
          + 12748/5*z3*x^3
          - 104081/135*z3
          - 72*z4*x
          + 72*z4
          + 2218/3*z5*x
          + 442/3*z5
          + 8948/75*x^-1
          - 2448601/810*x
          + 31844/25*x^2
          + 2320/3*H(R(-4,0),x)
          - 1472/3*H(R(-4,0),x)*[1-x]^-1
          - 1856/3*H(R(-4,0),x)*[1+x]^-1
          - 272/3*H(R(-4,0),x)*x
          + 832*H(R(-3),x)*[1-x]^-1*z2
          + 3232*H(R(-3),x)*[1+x]^-1*z2
          + 3632/3*H(R(-3),x)*z2*x
          - 6464/3*H(R(-3),x)*z2
          - 4544/3*H(R(-3,-1,0),x)
          + 2176*H(R(-3,-1,0),x)*[1-x]^-1
          + 704*H(R(-3,-1,0),x)*[1+x]^-1
          - 1312/3*H(R(-3,-1,0),x)*x
          - 4736/9*H(R(-3,0),x)
          + 1280/3*H(R(-3,0),x)*[1-x]^-1
          - 32/3*H(R(-3,0),x)*[1+x]^-3
          - 320/3*H(R(-3,0),x)*[1+x]^-2
          + 9232/9*H(R(-3,0),x)*[1+x]^-1
          - 3568/9*H(R(-3,0),x)*x
          + 864/5*H(R(-3,0),x)*x^3
          + 5632/3*H(R(-3,0,0),x)
          - 1088*H(R(-3,0,0),x)*[1-x]^-1
          - 2240*H(R(-3,0,0),x)*[1+x]^-1
          - 2144/3*H(R(-3,0,0),x)*x
          + 4192/3*H(R(-3,2),x)
          + 256*H(R(-3,2),x)*[1-x]^-1
          - 2880*H(R(-3,2),x)*[1+x]^-1
          - 4288/3*H(R(-3,2),x)*x
          - 64/3*H(R(-2),x)*[1-x]^-3*z2
          - 640/3*H(R(-2),x)*[1-x]^-2*z2
          + 3452/3*H(R(-2),x)*[1-x]^-1*z2
          + 5600/3*H(R(-2),x)*[1-x]^-1*z3
          - 1912/9*H(R(-2),x)*[1+x]^-1*z2
          + 5376*H(R(-2),x)*[1+x]^-1*z3
          + 96/5*H(R(-2),x)*z2*x^-2
          + 29020/9*H(R(-2),x)*z2*x
          - 7344/5*H(R(-2),x)*z2*x^3
          + 11612/9*H(R(-2),x)*z2
          + 6940/3*H(R(-2),x)*z3*x
          - 2940*H(R(-2),x)*z3
          - 1952/3*H(R(-2,-2,0),x)
          + 2080/3*H(R(-2,-2,0),x)*[1-x]^-1
          + 1792/3*H(R(-2,-2,0),x)*[1+x]^-1
          + 1120/3*H(R(-2,-2,0),x)*x
          - 2384*H(R(-2,-1),x)*[1-x]^-1*z2
          - 5648*H(R(-2,-1),x)*[1+x]^-1*z2
          - 2240*H(R(-2,-1),x)*z2*x
          + 3104*H(R(-2,-1),x)*z2
          + 2528/3*H(R(-2,-1,-1,0),x)
          - 2720/3*H(R(-2,-1,-1,0),x)*[1-x]^-1
          - 800*H(R(-2,-1,-1,0),x)*[1+x]^-1
          - 544*H(R(-2,-1,-1,0),x)*x
          + 8072/9*H(R(-2,-1,0),x)
          + 1080*H(R(-2,-1,0),x)*[1-x]^-1
          - 6736/9*H(R(-2,-1,0),x)*[1+x]^-1
          + 64/5*H(R(-2,-1,0),x)*x^-2
          - 24056/9*H(R(-2,-1,0),x)*x
          - 288/5*H(R(-2,-1,0),x)*x^3
          - 7624/3*H(R(-2,-1,0,0),x)
          + 5984/3*H(R(-2,-1,0,0),x)*[1-x]^-1
          + 11792/3*H(R(-2,-1,0,0),x)*[1+x]^-1
          + 5144/3*H(R(-2,-1,0,0),x)*x
          - 8048/3*H(R(-2,-1,2),x)
          + 5792/3*H(R(-2,-1,2),x)*[1-x]^-1
          + 5248*H(R(-2,-1,2),x)*[1+x]^-1
          + 1968*H(R(-2,-1,2),x)*x
          + 136708/135*H(R(-2,0),x)
          + 4048/3*H(R(-2,0),x)*[1-x]^-1*z2
          + 572*H(R(-2,0),x)*[1-x]^-1
          - 32/3*H(R(-2,0),x)*[1+x]^-2
          + 5856*H(R(-2,0),x)*[1+x]^-1*z2
          + 24824/27*H(R(-2,0),x)*[1+x]^-1
          + 2688*H(R(-2,0),x)*z2*x
          - 9136/3*H(R(-2,0),x)*z2
          + 192/5*H(R(-2,0),x)*x^-2
          - 96/5*H(R(-2,0),x)*x^-1
          - 255544/135*H(R(-2,0),x)*x
          + 8192/5*H(R(-2,0),x)*x^2
          + 12296/25*H(R(-2,0),x)*x^3
          - 16376/9*H(R(-2,0,0),x)
          + 32/3*H(R(-2,0,0),x)*[1-x]^-3
          + 320/3*H(R(-2,0,0),x)*[1-x]^-2
          - 328/3*H(R(-2,0,0),x)*[1-x]^-1
          + 12112/9*H(R(-2,0,0),x)*[1+x]^-1
          - 64/5*H(R(-2,0,0),x)*x^-2
          - 11368/9*H(R(-2,0,0),x)*x
          + 864*H(R(-2,0,0),x)*x^3
          + 5240/3*H(R(-2,0,0,0),x)
          - 2272/3*H(R(-2,0,0,0),x)*[1-x]^-1
          - 8416/3*H(R(-2,0,0,0),x)*[1+x]^-1
          - 4408/3*H(R(-2,0,0,0),x)*x
          - 7576/9*H(R(-2,2),x)
          + 64/3*H(R(-2,2),x)*[1-x]^-3
          + 640/3*H(R(-2,2),x)*[1-x]^-2
          - 1832/3*H(R(-2,2),x)*[1-x]^-1
          - 1456/9*H(R(-2,2),x)*[1+x]^-1
          - 64/5*H(R(-2,2),x)*x^-2
          - 41048/9*H(R(-2,2),x)*x
          + 1440*H(R(-2,2),x)*x^3
          + 1936/3*H(R(-2,2,0),x)
          + 224/3*H(R(-2,2,0),x)*[1-x]^-1
          - 4160/3*H(R(-2,2,0),x)*[1+x]^-1
          - 752*H(R(-2,2,0),x)*x
          + 2560/3*H(R(-2,2,1),x)
          + 352/3*H(R(-2,2,1),x)*[1-x]^-1
          - 1824*H(R(-2,2,1),x)*[1+x]^-1
          - 3008/3*H(R(-2,2,1),x)*x
          + 7576/3*H(R(-2,3),x)
          - 2912/3*H(R(-2,3),x)*[1-x]^-1
          - 14992/3*H(R(-2,3),x)*[1+x]^-1
          - 6728/3*H(R(-2,3),x)*x
          - 64/3*H(R(-1),x)*[1-x]^-2*z2
          - 224*H(R(-1),x)*[1-x]^-1*z2
          - 12944/27*H(R(-1),x)*[1+x]^-1*z2
          - 2656/15*H(R(-1),x)*[1+x]^-1*z2^2
          + 2116/9*H(R(-1),x)*[1+x]^-1*z3
          + 5668/75*H(R(-1),x)*z2*x^-2
          + 816/5*H(R(-1),x)*z2*x^-1
          + 499114/135*H(R(-1),x)*z2*x
          - 3104/5*H(R(-1),x)*z2*x^2
          - 18444/25*H(R(-1),x)*z2*x^3
          + 510614/135*H(R(-1),x)*z2
          - 4388/15*H(R(-1),x)*z2^2*x
          + 716/15*H(R(-1),x)*z2^2
          + 128*H(R(-1),x)*z3*x^-2
          + 48074/9*H(R(-1),x)*z3*x
          - 1152*H(R(-1),x)*z3*x^3
          + 47338/9*H(R(-1),x)*z3
          - 336*H(R(-1,-3,0),x)
          + 960*H(R(-1,-3,0),x)*[1+x]^-1
          + 1200*H(R(-1,-3,0),x)*x
          - 5600*H(R(-1,-2),x)*[1+x]^-1*z2
          - 5600*H(R(-1,-2),x)*z2*x
          + 2240*H(R(-1,-2),x)*z2
          + 256*H(R(-1,-2,-1,0),x)
          - 704*H(R(-1,-2,-1,0),x)*[1+x]^-1
          - 832*H(R(-1,-2,-1,0),x)*x
          + 6920/9*H(R(-1,-2,0),x)
          - 6664/9*H(R(-1,-2,0),x)*[1+x]^-1
          + 32/5*H(R(-1,-2,0),x)*x^-2
          - 6248/9*H(R(-1,-2,0),x)*x
          - 288/5*H(R(-1,-2,0),x)*x^3
          - 4768/3*H(R(-1,-2,0,0),x)
          + 11744/3*H(R(-1,-2,0,0),x)*[1+x]^-1
          + 11392/3*H(R(-1,-2,0,0),x)*x
          - 2112*H(R(-1,-2,2),x)
          + 5248*H(R(-1,-2,2),x)*[1+x]^-1
          + 5184*H(R(-1,-2,2),x)*x
          - 1232/9*H(R(-1,-1),x)*[1+x]^-1*z2
          - 23824/3*H(R(-1,-1),x)*[1+x]^-1*z3
          - 816/5*H(R(-1,-1),x)*z2*x^-2
          - 57004/9*H(R(-1,-1),x)*z2*x
          + 7344/5*H(R(-1,-1),x)*z2*x^3
          - 56540/9*H(R(-1,-1),x)*z2
          - 23792/3*H(R(-1,-1),x)*z3*x
          + 9536/3*H(R(-1,-1),x)*z3
          + 208*H(R(-1,-1,-2,0),x)
          - 608*H(R(-1,-1,-2,0),x)*[1+x]^-1
          - 784*H(R(-1,-1,-2,0),x)*x
          + 7872*H(R(-1,-1,-1),x)*[1+x]^-1*z2
          + 8976*H(R(-1,-1,-1),x)*z2*x
          - 2928*H(R(-1,-1,-1),x)*z2
          - 288*H(R(-1,-1,-1,-1,0),x)
          + 768*H(R(-1,-1,-1,-1,0),x)*[1+x]^-1
          + 864*H(R(-1,-1,-1,-1,0),x)*x
          - 8152/9*H(R(-1,-1,-1,0),x)
          + 4448/9*H(R(-1,-1,-1,0),x)*[1+x]^-1
          - 32/5*H(R(-1,-1,-1,0),x)*x^-2
          - 728/9*H(R(-1,-1,-1,0),x)*x
          + 288/5*H(R(-1,-1,-1,0),x)*x^3
          + 2144*H(R(-1,-1,-1,0,0),x)
          - 5600*H(R(-1,-1,-1,0,0),x)*[1+x]^-1
          - 6080*H(R(-1,-1,-1,0,0),x)*x
          + 2784*H(R(-1,-1,-1,2),x)
          - 7488*H(R(-1,-1,-1,2),x)*[1+x]^-1
          - 8544*H(R(-1,-1,-1,2),x)*x
          + 10204/5*H(R(-1,-1,0),x)
          - 27616/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          - 10880/9*H(R(-1,-1,0),x)*[1+x]^-1
          - 24368/3*H(R(-1,-1,0),x)*z2*x
          + 11696/3*H(R(-1,-1,0),x)*z2
          + 11336/225*H(R(-1,-1,0),x)*x^-2
          + 32/5*H(R(-1,-1,0),x)*x^-1
          - 74764/45*H(R(-1,-1,0),x)*x
          - 8768/5*H(R(-1,-1,0),x)*x^2
          - 12296/25*H(R(-1,-1,0),x)*x^3
          + 40100/9*H(R(-1,-1,0,0),x)
          - 9808/9*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 96*H(R(-1,-1,0,0),x)*x^-2
          + 18556/9*H(R(-1,-1,0,0),x)*x
          - 864*H(R(-1,-1,0,0),x)*x^3
          - 2008*H(R(-1,-1,0,0,0),x)
          + 4528*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          + 3544*H(R(-1,-1,0,0,0),x)*x
          + 17488/3*H(R(-1,-1,2),x)
          + 384*H(R(-1,-1,2),x)*[1+x]^-1
          + 160*H(R(-1,-1,2),x)*x^-2
          + 18880/3*H(R(-1,-1,2),x)*x
          - 1440*H(R(-1,-1,2),x)*x^3
          - 3680/3*H(R(-1,-1,2,0),x)
          + 7552/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          + 4256/3*H(R(-1,-1,2,0),x)*x
          - 4960/3*H(R(-1,-1,2,1),x)
          + 10112/3*H(R(-1,-1,2,1),x)*[1+x]^-1
          + 5536/3*H(R(-1,-1,2,1),x)*x
          - 10496/3*H(R(-1,-1,3),x)
          + 24352/3*H(R(-1,-1,3),x)*[1+x]^-1
          + 20576/3*H(R(-1,-1,3),x)*x
          + 4861202/2025*H(R(-1,0),x)
          + 1496/9*H(R(-1,0),x)*[1+x]^-1*z2
          + 12752/3*H(R(-1,0),x)*[1+x]^-1*z3
          + 31040/81*H(R(-1,0),x)*[1+x]^-1
          + 528/5*H(R(-1,0),x)*z2*x^-2
          + 47056/9*H(R(-1,0),x)*z2*x
          - 4752/5*H(R(-1,0),x)*z2*x^3
          + 45944/9*H(R(-1,0),x)*z2
          + 11776/3*H(R(-1,0),x)*z3*x
          - 5296/3*H(R(-1,0),x)*z3
          + 5428/225*H(R(-1,0),x)*x^-2
          - 9896/225*H(R(-1,0),x)*x^-1
          + 3401962/2025*H(R(-1,0),x)*x
          + 9416/25*H(R(-1,0),x)*x^2
          - 10908/25*H(R(-1,0),x)*x^3
          - 54760/27*H(R(-1,0,0),x)
          + 32/3*H(R(-1,0,0),x)*[1-x]^-2
          + 112*H(R(-1,0,0),x)*[1-x]^-1
          + 12656/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          + 36824/27*H(R(-1,0,0),x)*[1+x]^-1
          + 13048/3*H(R(-1,0,0),x)*z2*x
          - 4984/3*H(R(-1,0,0),x)*z2
          - 2696/225*H(R(-1,0,0),x)*x^-2
          - 96*H(R(-1,0,0),x)*x^-1
          - 22916/27*H(R(-1,0,0),x)*x
          + 864*H(R(-1,0,0),x)*x^2
          + 3656/25*H(R(-1,0,0),x)*x^3
          - 23900/9*H(R(-1,0,0,0),x)
          + 12148/9*H(R(-1,0,0,0),x)*[1+x]^-1
          - 128/5*H(R(-1,0,0,0),x)*x^-2
          - 6532/9*H(R(-1,0,0,0),x)*x
          + 1152/5*H(R(-1,0,0,0),x)*x^3
          + 2392/3*H(R(-1,0,0,0,0),x)
          - 5648/3*H(R(-1,0,0,0,0),x)*[1+x]^-1
          - 4984/3*H(R(-1,0,0,0,0),x)*x
          - 74572/27*H(R(-1,2),x)
          + 64/3*H(R(-1,2),x)*[1-x]^-2
          + 224*H(R(-1,2),x)*[1-x]^-1
          - 560*H(R(-1,2),x)*[1+x]^-1*z2
          - 3376/27*H(R(-1,2),x)*[1+x]^-1
          - 360*H(R(-1,2),x)*z2*x
          + 264*H(R(-1,2),x)*z2
          - 11336/225*H(R(-1,2),x)*x^-2
          - 160*H(R(-1,2),x)*x^-1
          - 122252/27*H(R(-1,2),x)*x
          - 256*H(R(-1,2),x)*x^2
          + 12296/25*H(R(-1,2),x)*x^3
          - 1616/3*H(R(-1,2,0),x)
          - 192*H(R(-1,2,0),x)*[1+x]^-1
          - 32/5*H(R(-1,2,0),x)*x^-2
          - 2000/3*H(R(-1,2,0),x)*x
          + 288/5*H(R(-1,2,0),x)*x^3
          + 416*H(R(-1,2,0,0),x)
          - 704*H(R(-1,2,0,0),x)*[1+x]^-1
          - 32*H(R(-1,2,0,0),x)*x
          - 5776/9*H(R(-1,2,1),x)
          - 3712/9*H(R(-1,2,1),x)*[1+x]^-1
          - 32/5*H(R(-1,2,1),x)*x^-2
          - 8912/9*H(R(-1,2,1),x)*x
          + 288/5*H(R(-1,2,1),x)*x^3
          + 112/3*H(R(-1,2,1,0),x)
          - 224/3*H(R(-1,2,1,0),x)*[1+x]^-1
          - 112/3*H(R(-1,2,1,0),x)*x
          + 96*H(R(-1,2,1,1),x)
          - 192*H(R(-1,2,1,1),x)*[1+x]^-1
          - 96*H(R(-1,2,1,1),x)*x
          + 592/3*H(R(-1,2,2),x)
          - 1184/3*H(R(-1,2,2),x)*[1+x]^-1
          - 592/3*H(R(-1,2,2),x)*x
          - 37144/9*H(R(-1,3),x)
          - 2896/9*H(R(-1,3),x)*[1+x]^-1
          - 96*H(R(-1,3),x)*x^-2
          - 38960/9*H(R(-1,3),x)*x
          + 864*H(R(-1,3),x)*x^3
          + 712*H(R(-1,3,0),x)
          - 1456*H(R(-1,3,0),x)*[1+x]^-1
          - 808*H(R(-1,3,0),x)*x
          + 3040/3*H(R(-1,3,1),x)
          - 6176/3*H(R(-1,3,1),x)*[1+x]^-1
          - 3328/3*H(R(-1,3,1),x)*x
          + 1480*H(R(-1,4),x)
          - 3632*H(R(-1,4),x)*[1+x]^-1
          - 3496*H(R(-1,4),x)*x
          - 4555529/8100*H(R(0),x)
          + 16*H(R(0),x)*[1-x]^-3*z3
          + 16*H(R(0),x)*[1-x]^-2*z2
          + 160*H(R(0),x)*[1-x]^-2*z3
          + 40624/27*H(R(0),x)*[1-x]^-1*z2
          + 1256/15*H(R(0),x)*[1-x]^-1*z2^2
          - 6100/9*H(R(0),x)*[1-x]^-1*z3
          + 85535/54*H(R(0),x)*[1-x]^-1
          - 32/3*H(R(0),x)*[1+x]^-3*z3
          - 16/3*H(R(0),x)*[1+x]^-2*z2
          - 320/3*H(R(0),x)*[1+x]^-2*z3
          + 842/27*H(R(0),x)*[1+x]^-1*z2
          - 3688/15*H(R(0),x)*[1+x]^-1*z2^2
          + 5500/9*H(R(0),x)*[1+x]^-1*z3
          + 144*H(R(0),x)*[1+x]^-1*z4
          - 6170/9*H(R(0),x)*[1+x]^-1
          - 3136/15*H(R(0),x)*z2*x^-1
          - 1165913/135*H(R(0),x)*z2*x
          - 9264/5*H(R(0),x)*z2*x^2
          + 13592/25*H(R(0),x)*z2*x^3
          - 66547/45*H(R(0),x)*z2
          - 808/15*H(R(0),x)*z2^2*x
          + 2656/15*H(R(0),x)*z2^2
          - 27074/9*H(R(0),x)*z3*x
          + 1344*H(R(0),x)*z3*x^2
          + 1104/5*H(R(0),x)*z3*x^3
          + 442/3*H(R(0),x)*z3
          + 72*H(R(0),x)*z4*x
          - 72*H(R(0),x)*z4
          - 5108/75*H(R(0),x)*x^-1
          - 11139971/2700*H(R(0),x)*x
          + 45508/25*H(R(0),x)*x^2
          + 442766/675*H(R(0,0),x)
          + 16*H(R(0,0),x)*[1-x]^-3*z2
          + 160*H(R(0,0),x)*[1-x]^-2*z2
          - 2108/9*H(R(0,0),x)*[1-x]^-1*z2
          + 1904/3*H(R(0,0),x)*[1-x]^-1*z3
          + 8711/27*H(R(0,0),x)*[1-x]^-1
          - 16/3*H(R(0,0),x)*[1+x]^-3*z2
          - 160/3*H(R(0,0),x)*[1+x]^-2*z2
          + 6460/9*H(R(0,0),x)*[1+x]^-1*z2
          - 3440/3*H(R(0,0),x)*[1+x]^-1*z3
          - 54616/81*H(R(0,0),x)*[1+x]^-1
          - 2054*H(R(0,0),x)*z2*x
          - 1344*H(R(0,0),x)*z2*x^2
          + 9408/5*H(R(0,0),x)*z2*x^3
          - 5938/9*H(R(0,0),x)*z2
          - 3568/3*H(R(0,0),x)*z3*x
          + 384*H(R(0,0),x)*z3
          - 1624/225*H(R(0,0),x)*x^-1
          - 6780067/2025*H(R(0,0),x)*x
          + 34744/25*H(R(0,0),x)*x^2
          + 10908/25*H(R(0,0),x)*x^3
          + 39083/45*H(R(0,0,0),x)
          - 16/3*H(R(0,0,0),x)*[1-x]^-2
          + 368*H(R(0,0,0),x)*[1-x]^-1*z2
          - 8608/27*H(R(0,0,0),x)*[1-x]^-1
          + 16/3*H(R(0,0,0),x)*[1+x]^-2
          - 944*H(R(0,0,0),x)*[1+x]^-1*z2
          - 17606/27*H(R(0,0,0),x)*[1+x]^-1
          - 872*H(R(0,0,0),x)*z2*x
          + 192*H(R(0,0,0),x)*z2
          + 32*H(R(0,0,0),x)*x^-1
          + 98053/27*H(R(0,0,0),x)*x
          - 864/5*H(R(0,0,0),x)*x^2
          - 3656/25*H(R(0,0,0),x)*x^3
          + 2002/3*H(R(0,0,0,0),x)
          - 16/3*H(R(0,0,0,0),x)*[1-x]^-3
          - 160/3*H(R(0,0,0,0),x)*[1-x]^-2
          + 28*H(R(0,0,0,0),x)*[1-x]^-1
          + 16/3*H(R(0,0,0,0),x)*[1+x]^-3
          + 160/3*H(R(0,0,0,0),x)*[1+x]^-2
          - 8260/9*H(R(0,0,0,0),x)*[1+x]^-1
          + 10346/9*H(R(0,0,0,0),x)*x
          - 288*H(R(0,0,0,0),x)*x^3
          - 400*H(R(0,0,0,0,0),x)*[1-x]^-1
          + 400*H(R(0,0,0,0,0),x)*[1+x]^-1
          + 568*H(R(0,0,0,0,0),x)*x
          + 94531/900*H(R(1),x)
          + 6448/9*H(R(1),x)*[1-x]^-1*z2
          + 2416/5*H(R(1),x)*[1-x]^-1*z2^2
          + 5108/9*H(R(1),x)*[1-x]^-1*z3
          + 5563/18*H(R(1),x)*[1-x]^-1
          + 5668/225*H(R(1),x)*z2*x^-2
          - 16/5*H(R(1),x)*z2*x^-1
          - 8566/15*H(R(1),x)*z2*x
          - 5264/5*H(R(1),x)*z2*x^2
          - 4852/25*H(R(1),x)*z2*x^3
          + 22738/45*H(R(1),x)*z2
          - 2044/5*H(R(1),x)*z2^2*x
          - 1348/5*H(R(1),x)*z2^2
          - 1552/15*H(R(1),x)*z3*x^-2
          - 31714/9*H(R(1),x)*z3*x
          + 1344*H(R(1),x)*z3*x^2
          - 4656/5*H(R(1),x)*z3*x^3
          + 12986/9*H(R(1),x)*z3
          + 25624/225*H(R(1),x)*x^-1
          - 5746343/2700*H(R(1),x)*x
          + 13664/25*H(R(1),x)*x^2
          - 80/3*H(R(1,-3,0),x)
          + 640/3*H(R(1,-3,0),x)*[1-x]^-1
          - 1520/3*H(R(1,-3,0),x)*x
          - 1488*H(R(1,-2),x)*[1-x]^-1*z2
          + 2584*H(R(1,-2),x)*z2*x
          + 376*H(R(1,-2),x)*z2
          - 2768/3*H(R(1,-2,-1,0),x)
          + 5728/3*H(R(1,-2,-1,0),x)*[1-x]^-1
          - 3344/3*H(R(1,-2,-1,0),x)*x
          + 3560/3*H(R(1,-2,0),x)
          + 1288/3*H(R(1,-2,0),x)*[1-x]^-1
          + 64/5*H(R(1,-2,0),x)*x^-2
          - 7480/3*H(R(1,-2,0),x)*x
          + 576/5*H(R(1,-2,0),x)*x^3
          - 352/3*H(R(1,-2,0,0),x)
          + 1760/3*H(R(1,-2,0,0),x)*[1-x]^-1
          - 3520/3*H(R(1,-2,0,0),x)*x
          - 2512/3*H(R(1,-2,2),x)
          + 7328/3*H(R(1,-2,2),x)*[1-x]^-1
          - 9424/3*H(R(1,-2,2),x)*x
          + 548128/405*H(R(1,0),x)
          + 464/3*H(R(1,0),x)*[1-x]^-1*z2
          + 3040*H(R(1,0),x)*[1-x]^-1*z3
          - 96391/81*H(R(1,0),x)*[1-x]^-1
          + 1552/15*H(R(1,0),x)*z2*x^-2
          - 92*H(R(1,0),x)*z2*x
          - 1344*H(R(1,0),x)*z2*x^2
          + 4656/5*H(R(1,0),x)*z2*x^3
          + 3076/3*H(R(1,0),x)*z2
          - 3784*H(R(1,0),x)*z3*x
          - 1144*H(R(1,0),x)*z3
          - 32/5*H(R(1,0),x)*x^-1
          + 120892/405*H(R(1,0),x)*x
          + 1912/5*H(R(1,0),x)*x^2
          + 166384/135*H(R(1,0,0),x)
          + 3712/3*H(R(1,0,0),x)*[1-x]^-1*z2
          - 30610/27*H(R(1,0,0),x)*[1-x]^-1
          - 7184/3*H(R(1,0,0),x)*z2*x
          - 560/3*H(R(1,0,0),x)*z2
          - 1408/15*H(R(1,0,0),x)*x^-1
          - 60284/135*H(R(1,0,0),x)*x
          - 4224/5*H(R(1,0,0),x)*x^2
          - 4748/9*H(R(1,0,0,0),x)
          - 5996/9*H(R(1,0,0,0),x)*[1-x]^-1
          - 32/5*H(R(1,0,0,0),x)*x^-2
          + 7252/9*H(R(1,0,0,0),x)*x
          - 288/5*H(R(1,0,0,0),x)*x^3
          + 1576/3*H(R(1,0,0,0,0),x)
          - 4016/3*H(R(1,0,0,0,0),x)*[1-x]^-1
          + 4168/3*H(R(1,0,0,0,0),x)*x
          + 62702/45*H(R(1,1),x)
          + 3416/9*H(R(1,1),x)*[1-x]^-1*z2
          + 3120*H(R(1,1),x)*[1-x]^-1*z3
          - 8425/9*H(R(1,1),x)*[1-x]^-1
          + 16/5*H(R(1,1),x)*z2*x^-2
          - 2080/9*H(R(1,1),x)*z2*x
          + 144/5*H(R(1,1),x)*z2*x^3
          + 848/9*H(R(1,1),x)*z2
          - 2768*H(R(1,1),x)*z3*x
          - 1472*H(R(1,1),x)*z3
          - 32/5*H(R(1,1),x)*x^-1
          - 8812/45*H(R(1,1),x)*x
          - 288/5*H(R(1,1),x)*x^2
          - 592*H(R(1,1,-2,0),x)
          + 1568*H(R(1,1,-2,0),x)*[1-x]^-1
          - 1744*H(R(1,1,-2,0),x)*x
          + 5116/9*H(R(1,1,0),x)
          + 1696/3*H(R(1,1,0),x)*[1-x]^-1*z2
          - 14188/9*H(R(1,1,0),x)*[1-x]^-1
          - 2864/3*H(R(1,1,0),x)*z2*x
          + 16/3*H(R(1,1,0),x)*z2
          + 1660*H(R(1,1,0),x)*x
          - 176*H(R(1,1,0),x)*x^2
          - 440*H(R(1,1,0),x)*x^3
          + 4916/9*H(R(1,1,0,0),x)
          - 10672/9*H(R(1,1,0,0),x)*[1-x]^-1
          + 1408/15*H(R(1,1,0,0),x)*x^-2
          + 14420/9*H(R(1,1,0,0),x)*x
          - 1344*H(R(1,1,0,0),x)*x^2
          + 4224/5*H(R(1,1,0,0),x)*x^3
          + 808*H(R(1,1,0,0,0),x)
          - 1936*H(R(1,1,0,0,0),x)*[1-x]^-1
          + 1768*H(R(1,1,0,0,0),x)*x
          + 1156/3*H(R(1,1,1),x)
          + 1216/3*H(R(1,1,1),x)*[1-x]^-1*z2
          - 3464/3*H(R(1,1,1),x)*[1-x]^-1
          - 1328/3*H(R(1,1,1),x)*z2*x
          - 464/3*H(R(1,1,1),x)*z2
          + 1348*H(R(1,1,1),x)*x
          + 3128/9*H(R(1,1,1,0),x)
          - 6568/9*H(R(1,1,1,0),x)*[1-x]^-1
          + 4016/9*H(R(1,1,1,0),x)*x
          + 1696/3*H(R(1,1,1,0,0),x)
          - 2720/3*H(R(1,1,1,0,0),x)*[1-x]^-1
          + 1984/3*H(R(1,1,1,0,0),x)*x
          + 880/3*H(R(1,1,1,1),x)
          - 1760/3*H(R(1,1,1,1),x)*[1-x]^-1
          + 880/3*H(R(1,1,1,1),x)*x
          - 96*H(R(1,1,1,1,0),x)
          + 192*H(R(1,1,1,1,0),x)*[1-x]^-1
          - 96*H(R(1,1,1,1,0),x)*x
          + 32/3*H(R(1,1,1,2),x)
          - 64/3*H(R(1,1,1,2),x)*[1-x]^-1
          + 32/3*H(R(1,1,1,2),x)*x
          + 1076/3*H(R(1,1,2),x)
          - 1880/3*H(R(1,1,2),x)*[1-x]^-1
          + 572/3*H(R(1,1,2),x)*x
          - 16*H(R(1,1,2,0),x)
          + 32*H(R(1,1,2,0),x)*[1-x]^-1
          - 16*H(R(1,1,2,0),x)*x
          + 112/3*H(R(1,1,2,1),x)
          - 224/3*H(R(1,1,2,1),x)*[1-x]^-1
          + 112/3*H(R(1,1,2,1),x)*x
          - 1216/3*H(R(1,1,3),x)
          + 1568/3*H(R(1,1,3),x)*[1-x]^-1
          - 928/3*H(R(1,1,3),x)*x
          + 4636/9*H(R(1,2),x)
          + 1408/3*H(R(1,2),x)*[1-x]^-1*z2
          - 11888/9*H(R(1,2),x)*[1-x]^-1
          - 1424/3*H(R(1,2),x)*z2*x
          - 560/3*H(R(1,2),x)*z2
          + 12616/9*H(R(1,2),x)*x
          + 176*H(R(1,2),x)*x^2
          + 440*H(R(1,2),x)*x^3
          + 4060/9*H(R(1,2,0),x)
          - 8096/9*H(R(1,2,0),x)*[1-x]^-1
          + 5164/9*H(R(1,2,0),x)*x
          + 1376/3*H(R(1,2,0,0),x)
          - 2464/3*H(R(1,2,0,0),x)*[1-x]^-1
          + 1664/3*H(R(1,2,0,0),x)*x
          + 2884/9*H(R(1,2,1),x)
          - 6272/9*H(R(1,2,1),x)*[1-x]^-1
          + 3508/9*H(R(1,2,1),x)*x
          - 16*H(R(1,2,1,0),x)
          + 32*H(R(1,2,1,0),x)*[1-x]^-1
          - 16*H(R(1,2,1,0),x)*x
          + 48*H(R(1,2,1,1),x)
          - 96*H(R(1,2,1,1),x)*[1-x]^-1
          + 48*H(R(1,2,1,1),x)*x
          + 176/3*H(R(1,2,2),x)
          - 352/3*H(R(1,2,2),x)*[1-x]^-1
          + 176/3*H(R(1,2,2),x)*x
          - 428/9*H(R(1,3),x)
          - 2792/9*H(R(1,3),x)*[1-x]^-1
          - 1408/15*H(R(1,3),x)*x^-2
          - 7268/9*H(R(1,3),x)*x
          + 1344*H(R(1,3),x)*x^2
          - 4224/5*H(R(1,3),x)*x^3
          - 160/3*H(R(1,3,0),x)
          + 224/3*H(R(1,3,0),x)*[1-x]^-1
          + 128/3*H(R(1,3,0),x)*x
          - 80*H(R(1,3,1),x)
          + 128*H(R(1,3,1),x)*[1-x]^-1
          + 16*H(R(1,3,1),x)*x
          + 16/3*H(R(1,4),x)
          - 1952/3*H(R(1,4),x)*[1-x]^-1
          + 4624/3*H(R(1,4),x)*x
          + 1523513/2025*H(R(2),x)
          + 3500/9*H(R(2),x)*[1-x]^-1*z2
          + 2336*H(R(2),x)*[1-x]^-1*z3
          - 41995/81*H(R(2),x)*[1-x]^-1
          + 532*H(R(2),x)*[1+x]^-1*z2
          + 2704/3*H(R(2),x)*[1+x]^-1*z3
          - 256*H(R(2),x)*[1+x]^-1
          + 32/5*H(R(2),x)*z2*x^-2
          + 8432/9*H(R(2),x)*z2*x
          + 144/5*H(R(2),x)*z2*x^3
          + 200/9*H(R(2),x)*z2
          - 1836*H(R(2),x)*z3*x
          - 5164/3*H(R(2),x)*z3
          - 28504/225*H(R(2),x)*x^-1
          - 3506707/2025*H(R(2),x)*x
          + 12224/25*H(R(2),x)*x^2
          - 1168/3*H(R(2,-2,0),x)
          + 1120*H(R(2,-2,0),x)*[1-x]^-1
          + 64*H(R(2,-2,0),x)*[1+x]^-1
          - 1552/3*H(R(2,-2,0),x)*x
          + 133928/135*H(R(2,0),x)
          + 576*H(R(2,0),x)*[1-x]^-1*z2
          - 36896/27*H(R(2,0),x)*[1-x]^-1
          + 624*H(R(2,0),x)*[1+x]^-1*z2
          + 32*H(R(2,0),x)*[1+x]^-1
          + 208/3*H(R(2,0),x)*z2*x
          - 1088/3*H(R(2,0),x)*z2
          + 32/5*H(R(2,0),x)*x^-1
          + 278828/135*H(R(2,0),x)*x
          - 1168/5*H(R(2,0),x)*x^2
          - 440*H(R(2,0),x)*x^3
          + 5068/9*H(R(2,0,0),x)
          - 8048/9*H(R(2,0,0),x)*[1-x]^-1
          - 32*H(R(2,0,0),x)*[1+x]^-1
          + 9028/9*H(R(2,0,0),x)*x
          - 1344*H(R(2,0,0),x)*x^2
          + 4224/5*H(R(2,0,0),x)*x^3
          + 1808/3*H(R(2,0,0,0),x)
          - 4000/3*H(R(2,0,0,0),x)*[1-x]^-1
          - 448/3*H(R(2,0,0,0),x)*[1+x]^-1
          + 2512/3*H(R(2,0,0,0),x)*x
          + 53996/45*H(R(2,1),x)
          + 464*H(R(2,1),x)*[1-x]^-1*z2
          - 4304/3*H(R(2,1),x)*[1-x]^-1
          + 1456/3*H(R(2,1),x)*[1+x]^-1*z2
          + 32*H(R(2,1),x)*[1+x]^-1
          - 288*H(R(2,1),x)*z2*x
          - 1408/3*H(R(2,1),x)*z2
          + 32/5*H(R(2,1),x)*x^-1
          + 115576/45*H(R(2,1),x)*x
          - 288/5*H(R(2,1),x)*x^2
          + 516*H(R(2,1,0),x)
          - 2884/3*H(R(2,1,0),x)*[1-x]^-1
          - 8*H(R(2,1,0),x)*[1+x]^-1
          + 1612/3*H(R(2,1,0),x)*x
          + 1744/3*H(R(2,1,0,0),x)
          - 768*H(R(2,1,0,0),x)*[1-x]^-1
          - 448/3*H(R(2,1,0,0),x)*[1+x]^-1
          + 832*H(R(2,1,0,0),x)*x
          + 4004/9*H(R(2,1,1),x)
          - 7216/9*H(R(2,1,1),x)*[1-x]^-1
          + 4004/9*H(R(2,1,1),x)*x
          - 344/3*H(R(2,1,1,0),x)
          + 496/3*H(R(2,1,1,0),x)*[1-x]^-1
          + 32*H(R(2,1,1,0),x)*[1+x]^-1
          - 248/3*H(R(2,1,1,0),x)*x
          + 48*H(R(2,1,2),x)
          - 64*H(R(2,1,2),x)*[1-x]^-1
          - 32*H(R(2,1,2),x)*[1+x]^-1
          + 16*H(R(2,1,2),x)*x
          + 3836/9*H(R(2,2),x)
          - 6868/9*H(R(2,2),x)*[1-x]^-1
          + 8*H(R(2,2),x)*[1+x]^-1
          + 3596/9*H(R(2,2),x)*x
          - 24*H(R(2,2,0),x)
          - 112/3*H(R(2,2,0),x)*[1-x]^-1
          + 64*H(R(2,2,0),x)*[1+x]^-1
          + 40*H(R(2,2,0),x)*x
          + 200/3*H(R(2,2,1),x)
          - 304/3*H(R(2,2,1),x)*[1-x]^-1
          + 200/3*H(R(2,2,1),x)*x
          - 472/3*H(R(2,3),x)
          + 848/3*H(R(2,3),x)*[1-x]^-1
          - 736/3*H(R(2,3),x)*[1+x]^-1
          - 1544/3*H(R(2,3),x)*x
          + 66547/45*H(R(3),x)
          - 32/3*H(R(3),x)*[1-x]^-2
          + 544*H(R(3),x)*[1-x]^-1*z2
          - 45314/27*H(R(3),x)*[1-x]^-1
          + 2720/3*H(R(3),x)*[1+x]^-1*z2
          + 3848/27*H(R(3),x)*[1+x]^-1
          + 24*H(R(3),x)*z2*x
          - 792*H(R(3),x)*z2
          + 2848/15*H(R(3),x)*x^-1
          + 910369/135*H(R(3),x)*x
          + 9264/5*H(R(3),x)*x^2
          - 1296/25*H(R(3),x)*x^3
          + 5912/9*H(R(3,0),x)
          - 8068/9*H(R(3,0),x)*[1-x]^-1
          + 84*H(R(3,0),x)*[1+x]^-1
          + 9608/9*H(R(3,0),x)*x
          - 288/5*H(R(3,0),x)*x^3
          + 472/3*H(R(3,0,0),x)
          - 576*H(R(3,0,0),x)*[1-x]^-1
          + 832/3*H(R(3,0,0),x)*[1+x]^-1
          + 472*H(R(3,0,0),x)*x
          + 2080/3*H(R(3,1),x)
          - 8024/9*H(R(3,1),x)*[1-x]^-1
          + 1856/9*H(R(3,1),x)*[1+x]^-1
          + 10880/9*H(R(3,1),x)*x
          - 288/5*H(R(3,1),x)*x^3
          - 104/3*H(R(3,1,0),x)
          - 128/3*H(R(3,1,0),x)*[1-x]^-1
          + 160/3*H(R(3,1,0),x)*[1+x]^-1
          + 40*H(R(3,1,0),x)*x
          - 96*H(R(3,1,1),x)*[1-x]^-1
          + 96*H(R(3,1,1),x)*[1+x]^-1
          + 96*H(R(3,1,1),x)*x
          + 104/3*H(R(3,2),x)
          - 192*H(R(3,2),x)*[1-x]^-1
          + 544/3*H(R(3,2),x)*[1+x]^-1
          + 584/3*H(R(3,2),x)*x
          + 5938/9*H(R(4),x)
          - 32/3*H(R(4),x)*[1-x]^-3
          - 320/3*H(R(4),x)*[1-x]^-2
          - 196/3*H(R(4),x)*[1-x]^-1
          - 3764/9*H(R(4),x)*[1+x]^-1
          + 14918/9*H(R(4),x)*x
          + 1344*H(R(4),x)*x^2
          - 8544/5*H(R(4),x)*x^3
          - 96*H(R(4,0),x)
          - 496/3*H(R(4,0),x)*[1-x]^-1
          + 1360/3*H(R(4,0),x)*[1+x]^-1
          + 1168/3*H(R(4,0),x)*x
          - 160*H(R(4,1),x)
          - 496/3*H(R(4,1),x)*[1-x]^-1
          + 1936/3*H(R(4,1),x)*[1+x]^-1
          + 1552/3*H(R(4,1),x)*x
          - 192*H(R(5),x)
          - 304*H(R(5),x)*[1-x]^-1
          + 880*H(R(5),x)*[1+x]^-1
          + 2344/3*H(R(5),x)*x
          )

       + cf^3 * (
          + 346981/900
          - 32/15*[1-x]^-3*z2^2
          - 64/3*[1-x]^-2*z2^2
          - 16*[1-x]^-2*z3
          - 1856/3*[1-x]^-1*z2*z3
          - 895/3*[1-x]^-1*z2
          + 248/5*[1-x]^-1*z2^2
          + 118*[1-x]^-1*z3
          - 5360/3*[1-x]^-1*z5
          - 1001/8*[1-x]^-1
          + 56/5*[1+x]^-3*z2^2
          + 112*[1+x]^-2*z2^2
          + 32/3*[1+x]^-2*z3
          - 1952*[1+x]^-1*z2*z3
          - 88/3*[1+x]^-1*z2
          + 472/5*[1+x]^-1*z2^2
          + 152*[1+x]^-1*z3
          + 3968/3*[1+x]^-1*z5
          - 1832*z2*z3*x
          + 5000/3*z2*z3
          - 592/75*z2*x^-1
          + 53498/225*z2*x
          + 9168/25*z2*x^2
          - 8088/25*z2*x^3
          + 40648/75*z2
          + 1176/5*z2^2*x
          - 640*z2^2*x^2
          + 21744/25*z2^2*x^3
          - 3436/15*z2^2
          + 656/15*z3*x^-1
          + 45744/5*z3*x
          - 5952/5*z3*x^2
          - 9456/5*z3*x^3
          + 3088/15*z3
          + 48*z4*x
          - 48*z4
          - 2888/3*z5*x
          - 408*z5
          - 7864/225*x^-1
          + 32773/50*x
          - 10824/25*x^2
          - 3968/3*H(R(-4,0),x)
          + 2560/3*H(R(-4,0),x)*[1-x]^-1
          + 1024*H(R(-4,0),x)*[1+x]^-1
          + 128*H(R(-4,0),x)*x
          - 5504/3*H(R(-3),x)*[1-x]^-1*z2
          - 11200/3*H(R(-3),x)*[1+x]^-1*z2
          - 976*H(R(-3),x)*z2*x
          + 8528/3*H(R(-3),x)*z2
          + 1952*H(R(-3,-1,0),x)
          - 2304*H(R(-3,-1,0),x)*[1-x]^-1
          - 4736/3*H(R(-3,-1,0),x)*[1+x]^-1
          - 96*H(R(-3,-1,0),x)*x
          + 320/3*H(R(-3,0),x)
          + 288*H(R(-3,0),x)*[1-x]^-1
          + 32/3*H(R(-3,0),x)*[1+x]^-3
          + 320/3*H(R(-3,0),x)*[1+x]^-2
          - 192*H(R(-3,0),x)*[1+x]^-1
          + 480*H(R(-3,0),x)*x
          - 192*H(R(-3,0),x)*x^3
          - 8192/3*H(R(-3,0,0),x)
          + 1920*H(R(-3,0,0),x)*[1-x]^-1
          + 8960/3*H(R(-3,0,0),x)*[1+x]^-1
          + 736*H(R(-3,0,0),x)*x
          - 5600/3*H(R(-3,2),x)
          + 2048/3*H(R(-3,2),x)*[1-x]^-1
          + 2944*H(R(-3,2),x)*[1+x]^-1
          + 928*H(R(-3,2),x)*x
          + 64/3*H(R(-2),x)*[1-x]^-3*z2
          + 640/3*H(R(-2),x)*[1-x]^-2*z2
          - 1320*H(R(-2),x)*[1-x]^-1*z2
          - 6592/3*H(R(-2),x)*[1-x]^-1*z3
          - 592*H(R(-2),x)*[1+x]^-1*z2
          - 17600/3*H(R(-2),x)*[1+x]^-1*z3
          - 192/5*H(R(-2),x)*z2*x^-2
          - 11960/3*H(R(-2),x)*z2*x
          + 7008/5*H(R(-2),x)*z2*x^3
          - 1720*H(R(-2),x)*z2
          - 8552/3*H(R(-2),x)*z3*x
          + 3336*H(R(-2),x)*z3
          + 928*H(R(-2,-2,0),x)
          - 704*H(R(-2,-2,0),x)*[1-x]^-1
          - 1280*H(R(-2,-2,0),x)*[1+x]^-1
          - 1056*H(R(-2,-2,0),x)*x
          + 2592*H(R(-2,-1),x)*[1-x]^-1*z2
          + 6048*H(R(-2,-1),x)*[1+x]^-1*z2
          + 8512/3*H(R(-2,-1),x)*z2*x
          - 10240/3*H(R(-2,-1),x)*z2
          - 3328/3*H(R(-2,-1,-1,0),x)
          + 2624/3*H(R(-2,-1,-1,0),x)*[1-x]^-1
          + 1600*H(R(-2,-1,-1,0),x)*[1+x]^-1
          + 4352/3*H(R(-2,-1,-1,0),x)*x
          - 3248/3*H(R(-2,-1,0),x)
          - 1008*H(R(-2,-1,0),x)*[1-x]^-1
          - 224*H(R(-2,-1,0),x)*[1+x]^-1
          - 128/5*H(R(-2,-1,0),x)*x^-2
          + 720*H(R(-2,-1,0),x)*x
          + 576/5*H(R(-2,-1,0),x)*x^3
          + 9440/3*H(R(-2,-1,0,0),x)
          - 2240*H(R(-2,-1,0,0),x)*[1-x]^-1
          - 5024*H(R(-2,-1,0,0),x)*[1+x]^-1
          - 8192/3*H(R(-2,-1,0,0),x)*x
          + 8576/3*H(R(-2,-1,2),x)
          - 6464/3*H(R(-2,-1,2),x)*[1-x]^-1
          - 5248*H(R(-2,-1,2),x)*[1+x]^-1
          - 2112*H(R(-2,-1,2),x)*x
          + 2216/5*H(R(-2,0),x)
          - 5792/3*H(R(-2,0),x)*[1-x]^-1*z2
          - 296/3*H(R(-2,0),x)*[1-x]^-1
          + 32/3*H(R(-2,0),x)*[1+x]^-2
          - 18944/3*H(R(-2,0),x)*[1+x]^-1*z2
          - 1024/3*H(R(-2,0),x)*[1+x]^-1
          - 8992/3*H(R(-2,0),x)*z2*x
          + 3584*H(R(-2,0),x)*z2
          + 256/15*H(R(-2,0),x)*x^-2
          + 64/3*H(R(-2,0),x)*x^-1
          + 7456/3*H(R(-2,0),x)*x
          - 7392/5*H(R(-2,0),x)*x^2
          - 18912/25*H(R(-2,0),x)*x^3
          + 1872*H(R(-2,0,0),x)
          - 32/3*H(R(-2,0,0),x)*[1-x]^-3
          - 320/3*H(R(-2,0,0),x)*[1-x]^-2
          + 656*H(R(-2,0,0),x)*[1-x]^-1
          + 32*H(R(-2,0,0),x)*[1+x]^-1
          + 128/5*H(R(-2,0,0),x)*x^-2
          + 2544*H(R(-2,0,0),x)*x
          - 960*H(R(-2,0,0),x)*x^3
          - 2384*H(R(-2,0,0,0),x)
          + 1088*H(R(-2,0,0,0),x)*[1-x]^-1
          + 3712*H(R(-2,0,0,0),x)*[1+x]^-1
          + 2128*H(R(-2,0,0,0),x)*x
          + 3536/3*H(R(-2,2),x)
          - 64/3*H(R(-2,2),x)*[1-x]^-3
          - 640/3*H(R(-2,2),x)*[1-x]^-2
          + 816*H(R(-2,2),x)*[1-x]^-1
          + 480*H(R(-2,2),x)*[1+x]^-1
          + 128/5*H(R(-2,2),x)*x^-2
          + 13040/3*H(R(-2,2),x)*x
          - 1344*H(R(-2,2),x)*x^3
          - 2560/3*H(R(-2,2,0),x)
          + 192*H(R(-2,2,0),x)*[1-x]^-1
          + 1536*H(R(-2,2,0),x)*[1+x]^-1
          + 2176/3*H(R(-2,2,0),x)*x
          - 3200/3*H(R(-2,2,1),x)
          + 192*H(R(-2,2,1),x)*[1-x]^-1
          + 5824/3*H(R(-2,2,1),x)*[1+x]^-1
          + 2816/3*H(R(-2,2,1),x)*x
          - 9056/3*H(R(-2,3),x)
          + 4672/3*H(R(-2,3),x)*[1-x]^-1
          + 16096/3*H(R(-2,3),x)*[1+x]^-1
          + 6976/3*H(R(-2,3),x)*x
          + 64/3*H(R(-1),x)*[1-x]^-2*z2
          + 224*H(R(-1),x)*[1-x]^-1*z2
          - 224/3*H(R(-1),x)*[1+x]^-1*z2
          + 3808/15*H(R(-1),x)*[1+x]^-1*z2^2
          - 1096*H(R(-1),x)*[1+x]^-1*z3
          - 2832/25*H(R(-1),x)*z2*x^-2
          - 2336/15*H(R(-1),x)*z2*x^-1
          - 28044/5*H(R(-1),x)*z2*x
          + 3408/5*H(R(-1),x)*z2*x^2
          + 28368/25*H(R(-1),x)*z2*x^3
          - 78412/15*H(R(-1),x)*z2
          + 8984/15*H(R(-1),x)*z2^2*x
          - 488/15*H(R(-1),x)*z2^2
          - 128*H(R(-1),x)*z3*x^-2
          - 20300/3*H(R(-1),x)*z3*x
          + 1152*H(R(-1),x)*z3*x^3
          - 15100/3*H(R(-1),x)*z3
          + 2144/3*H(R(-1,-3,0),x)
          - 5248/3*H(R(-1,-3,0),x)*[1+x]^-1
          - 5024/3*H(R(-1,-3,0),x)*x
          + 6016*H(R(-1,-2),x)*[1+x]^-1*z2
          + 6048*H(R(-1,-2),x)*z2*x
          - 2400*H(R(-1,-2),x)*z2
          - 576*H(R(-1,-2,-1,0),x)
          + 1536*H(R(-1,-2,-1,0),x)*[1+x]^-1
          + 1728*H(R(-1,-2,-1,0),x)*x
          - 2288/3*H(R(-1,-2,0),x)
          - 240*H(R(-1,-2,0),x)*[1+x]^-1
          - 64/5*H(R(-1,-2,0),x)*x^-2
          - 3632/3*H(R(-1,-2,0),x)*x
          + 576/5*H(R(-1,-2,0),x)*x^3
          + 6080/3*H(R(-1,-2,0,0),x)
          - 15040/3*H(R(-1,-2,0,0),x)*[1+x]^-1
          - 14720/3*H(R(-1,-2,0,0),x)*x
          + 2112*H(R(-1,-2,2),x)
          - 5248*H(R(-1,-2,2),x)*[1+x]^-1
          - 5184*H(R(-1,-2,2),x)*x
          + 1056*H(R(-1,-1),x)*[1+x]^-1*z2
          + 8160*H(R(-1,-1),x)*[1+x]^-1*z3
          + 2336/15*H(R(-1,-1),x)*z2*x^-2
          + 23224/3*H(R(-1,-1),x)*z2*x
          - 7008/5*H(R(-1,-1),x)*z2*x^3
          + 17480/3*H(R(-1,-1),x)*z2
          + 8160*H(R(-1,-1),x)*z3*x
          - 3264*H(R(-1,-1),x)*z3
          - 544*H(R(-1,-1,-2,0),x)
          + 1472*H(R(-1,-1,-2,0),x)*[1+x]^-1
          + 1696*H(R(-1,-1,-2,0),x)*x
          - 8064*H(R(-1,-1,-1),x)*[1+x]^-1*z2
          - 8992*H(R(-1,-1,-1),x)*z2*x
          + 3040*H(R(-1,-1,-1),x)*z2
          + 576*H(R(-1,-1,-1,-1,0),x)
          - 1536*H(R(-1,-1,-1,-1,0),x)*[1+x]^-1
          - 1728*H(R(-1,-1,-1,-1,0),x)*x
          + 2384/3*H(R(-1,-1,-1,0),x)
          + 576*H(R(-1,-1,-1,0),x)*[1+x]^-1
          + 64/5*H(R(-1,-1,-1,0),x)*x^-2
          + 6256/3*H(R(-1,-1,-1,0),x)*x
          - 576/5*H(R(-1,-1,-1,0),x)*x^3
          - 2624*H(R(-1,-1,-1,0,0),x)
          + 6848*H(R(-1,-1,-1,0,0),x)*[1+x]^-1
          + 7424*H(R(-1,-1,-1,0,0),x)*x
          - 2752*H(R(-1,-1,-1,2),x)
          + 7296*H(R(-1,-1,-1,2),x)*[1+x]^-1
          + 8128*H(R(-1,-1,-1,2),x)*x
          - 15288/5*H(R(-1,-1,0),x)
          + 9536*H(R(-1,-1,0),x)*[1+x]^-1*z2
          + 512*H(R(-1,-1,0),x)*[1+x]^-1
          + 8608*H(R(-1,-1,0),x)*z2*x
          - 4000*H(R(-1,-1,0),x)*z2
          - 1888/25*H(R(-1,-1,0),x)*x^-2
          - 64/5*H(R(-1,-1,0),x)*x^-1
          - 14104/15*H(R(-1,-1,0),x)*x
          + 7776/5*H(R(-1,-1,0),x)*x^2
          + 18912/25*H(R(-1,-1,0),x)*x^3
          - 13496/3*H(R(-1,-1,0,0),x)
          - 480*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 320/3*H(R(-1,-1,0,0),x)*x^-2
          - 5160*H(R(-1,-1,0,0),x)*x
          + 960*H(R(-1,-1,0,0),x)*x^3
          + 7568/3*H(R(-1,-1,0,0,0),x)
          - 17440/3*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          - 14480/3*H(R(-1,-1,0,0,0),x)*x
          - 16288/3*H(R(-1,-1,2),x)
          - 768*H(R(-1,-1,2),x)*[1+x]^-1
          - 448/3*H(R(-1,-1,2),x)*x^-2
          - 20096/3*H(R(-1,-1,2),x)*x
          + 1344*H(R(-1,-1,2),x)*x^3
          + 3776/3*H(R(-1,-1,2,0),x)
          - 7936/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          - 4928/3*H(R(-1,-1,2,0),x)*x
          + 1600*H(R(-1,-1,2,1),x)
          - 3328*H(R(-1,-1,2,1),x)*[1+x]^-1
          - 1984*H(R(-1,-1,2,1),x)*x
          + 10624/3*H(R(-1,-1,3),x)
          - 24896/3*H(R(-1,-1,3),x)*[1+x]^-1
          - 21568/3*H(R(-1,-1,3),x)*x
          + 5916/25*H(R(-1,0),x)
          - 848*H(R(-1,0),x)*[1+x]^-1*z2
          - 4960*H(R(-1,0),x)*[1+x]^-1*z3
          + 208/3*H(R(-1,0),x)*[1+x]^-1
          - 352/3*H(R(-1,0),x)*z2*x^-2
          - 6256*H(R(-1,0),x)*z2*x
          + 1056*H(R(-1,0),x)*z2*x^3
          - 15760/3*H(R(-1,0),x)*z2
          - 4160*H(R(-1,0),x)*z3*x
          + 2144*H(R(-1,0),x)*z3
          + 12008/225*H(R(-1,0),x)*x^-2
          + 5984/75*H(R(-1,0),x)*x^-1
          + 187964/225*H(R(-1,0),x)*x
          - 16992/25*H(R(-1,0),x)*x^2
          - 8088/25*H(R(-1,0),x)*x^3
          + 12880/3*H(R(-1,0,0),x)
          - 32/3*H(R(-1,0,0),x)*[1-x]^-2
          - 112*H(R(-1,0,0),x)*[1-x]^-1
          - 4768*H(R(-1,0,0),x)*[1+x]^-1*z2
          - 1264/3*H(R(-1,0,0),x)*[1+x]^-1
          - 4624*H(R(-1,0,0),x)*z2*x
          + 1936*H(R(-1,0,0),x)*z2
          + 6944/75*H(R(-1,0,0),x)*x^-2
          + 320/3*H(R(-1,0,0),x)*x^-1
          + 11752/3*H(R(-1,0,0),x)*x
          - 960*H(R(-1,0,0),x)*x^2
          - 22752/25*H(R(-1,0,0),x)*x^3
          + 8552/3*H(R(-1,0,0,0),x)
          - 72*H(R(-1,0,0,0),x)*[1+x]^-1
          + 128/3*H(R(-1,0,0,0),x)*x^-2
          + 7960/3*H(R(-1,0,0,0),x)*x
          - 384*H(R(-1,0,0,0),x)*x^3
          - 1104*H(R(-1,0,0,0,0),x)
          + 2528*H(R(-1,0,0,0,0),x)*[1+x]^-1
          + 2064*H(R(-1,0,0,0,0),x)*x
          + 11096/3*H(R(-1,2),x)
          - 64/3*H(R(-1,2),x)*[1-x]^-2
          - 224*H(R(-1,2),x)*[1-x]^-1
          + 1312/3*H(R(-1,2),x)*[1+x]^-1*z2
          + 992/3*H(R(-1,2),x)*[1+x]^-1
          + 1136/3*H(R(-1,2),x)*z2*x
          - 560/3*H(R(-1,2),x)*z2
          + 1888/25*H(R(-1,2),x)*x^-2
          + 448/3*H(R(-1,2),x)*x^-1
          + 15416/3*H(R(-1,2),x)*x
          + 96*H(R(-1,2),x)*x^2
          - 18912/25*H(R(-1,2),x)*x^3
          + 1952/3*H(R(-1,2,0),x)
          + 384*H(R(-1,2,0),x)*[1+x]^-1
          + 64/5*H(R(-1,2,0),x)*x^-2
          + 2720/3*H(R(-1,2,0),x)*x
          - 576/5*H(R(-1,2,0),x)*x^3
          - 1408/3*H(R(-1,2,0,0),x)
          + 2432/3*H(R(-1,2,0,0),x)*[1+x]^-1
          + 256/3*H(R(-1,2,0,0),x)*x
          + 800*H(R(-1,2,1),x)
          + 512*H(R(-1,2,1),x)*[1+x]^-1
          + 64/5*H(R(-1,2,1),x)*x^-2
          + 1184*H(R(-1,2,1),x)*x
          - 576/5*H(R(-1,2,1),x)*x^3
          - 544/3*H(R(-1,2,1,0),x)
          + 1088/3*H(R(-1,2,1,0),x)*[1+x]^-1
          + 544/3*H(R(-1,2,1,0),x)*x
          - 192*H(R(-1,2,1,1),x)
          + 384*H(R(-1,2,1,1),x)*[1+x]^-1
          + 192*H(R(-1,2,1,1),x)*x
          - 288*H(R(-1,2,2),x)
          + 576*H(R(-1,2,2),x)*[1+x]^-1
          + 288*H(R(-1,2,2),x)*x
          + 4272*H(R(-1,3),x)
          + 800*H(R(-1,3),x)*[1+x]^-1
          + 320/3*H(R(-1,3),x)*x^-2
          + 15008/3*H(R(-1,3),x)*x
          - 960*H(R(-1,3),x)*x^3
          - 2704/3*H(R(-1,3,0),x)
          + 5600/3*H(R(-1,3,0),x)*[1+x]^-1
          + 3280/3*H(R(-1,3,0),x)*x
          - 3520/3*H(R(-1,3,1),x)
          + 7232/3*H(R(-1,3,1),x)*[1+x]^-1
          + 4096/3*H(R(-1,3,1),x)*x
          - 1744*H(R(-1,4),x)
          + 4192*H(R(-1,4),x)*[1+x]^-1
          + 3856*H(R(-1,4),x)*x
          + 38783/180*H(R(0),x)
          - 16*H(R(0),x)*[1-x]^-3*z3
          - 16*H(R(0),x)*[1-x]^-2*z2
          - 160*H(R(0),x)*[1-x]^-2*z3
          - 2126/3*H(R(0),x)*[1-x]^-1*z2
          - 496*H(R(0),x)*[1-x]^-1*z2^2
          + 1568*H(R(0),x)*[1-x]^-1*z3
          - 2407/6*H(R(0),x)*[1-x]^-1
          + 32/3*H(R(0),x)*[1+x]^-3*z3
          + 16/3*H(R(0),x)*[1+x]^-2*z2
          + 320/3*H(R(0),x)*[1+x]^-2*z3
          + 204*H(R(0),x)*[1+x]^-1*z2
          + 3664/15*H(R(0),x)*[1+x]^-1*z2^2
          - 120*H(R(0),x)*[1+x]^-1*z3
          - 96*H(R(0),x)*[1+x]^-1*z4
          + 964/3*H(R(0),x)*[1+x]^-1
          + 3152/15*H(R(0),x)*z2*x^-1
          + 134714/15*H(R(0),x)*z2*x
          + 6096/5*H(R(0),x)*z2*x^2
          - 37824/25*H(R(0),x)*z2*x^3
          + 11366/15*H(R(0),x)*z2
          + 5492/15*H(R(0),x)*z2^2*x
          + 428/5*H(R(0),x)*z2^2
          + 9254/3*H(R(0),x)*z3*x
          - 800*H(R(0),x)*z3*x^2
          - 1968/5*H(R(0),x)*z3*x^3
          - 3706/3*H(R(0),x)*z3
          - 48*H(R(0),x)*z4*x
          + 48*H(R(0),x)*z4
          + 5944/225*H(R(0),x)*x^-1
          + 482609/300*H(R(0),x)*x
          - 22872/25*H(R(0),x)*x^2
          - 8566/25*H(R(0,0),x)
          - 16*H(R(0,0),x)*[1-x]^-3*z2
          - 160*H(R(0,0),x)*[1-x]^-2*z2
          + 1120*H(R(0,0),x)*[1-x]^-1*z2
          + 896/3*H(R(0,0),x)*[1-x]^-1*z3
          + 337/3*H(R(0,0),x)*[1-x]^-1
          + 16/3*H(R(0,0),x)*[1+x]^-3*z2
          + 160/3*H(R(0,0),x)*[1+x]^-2*z2
          - 344*H(R(0,0),x)*[1+x]^-1*z2
          + 4576/3*H(R(0,0),x)*[1+x]^-1*z3
          + 424/3*H(R(0,0),x)*[1+x]^-1
          + 4630/3*H(R(0,0),x)*z2*x
          + 800*H(R(0,0),x)*z2*x^2
          - 9456/5*H(R(0,0),x)*z2*x^3
          - 1378/3*H(R(0,0),x)*z2
          + 2348/3*H(R(0,0),x)*z3*x
          - 4180/3*H(R(0,0),x)*z3
          - 5344/75*H(R(0,0),x)*x^-1
          - 143084/225*H(R(0,0),x)*x
          - 11088/25*H(R(0,0),x)*x^2
          + 8088/25*H(R(0,0),x)*x^3
          - 2024/5*H(R(0,0,0),x)
          + 16/3*H(R(0,0,0),x)*[1-x]^-2
          + 896/3*H(R(0,0,0),x)*[1-x]^-1*z2
          + 574/3*H(R(0,0,0),x)*[1-x]^-1
          - 16/3*H(R(0,0,0),x)*[1+x]^-2
          + 3616/3*H(R(0,0,0),x)*[1+x]^-1*z2
          + 788/3*H(R(0,0,0),x)*[1+x]^-1
          + 1300/3*H(R(0,0,0),x)*z2*x
          - 980*H(R(0,0,0),x)*z2
          - 704/15*H(R(0,0,0),x)*x^-1
          - 71278/15*H(R(0,0,0),x)*x
          + 1728/5*H(R(0,0,0),x)*x^2
          + 22752/25*H(R(0,0,0),x)*x^3
          - 10*H(R(0,0,0,0),x)
          + 16/3*H(R(0,0,0,0),x)*[1-x]^-3
          + 160/3*H(R(0,0,0,0),x)*[1-x]^-2
          - 312*H(R(0,0,0,0),x)*[1-x]^-1
          - 16/3*H(R(0,0,0,0),x)*[1+x]^-3
          - 160/3*H(R(0,0,0,0),x)*[1+x]^-2
          + 456*H(R(0,0,0,0),x)*[1+x]^-1
          - 3230/3*H(R(0,0,0,0),x)*x
          + 2112/5*H(R(0,0,0,0),x)*x^3
          + 420*H(R(0,0,0,0,0),x)
          + 64*H(R(0,0,0,0,0),x)*[1-x]^-1
          - 544*H(R(0,0,0,0,0),x)*[1+x]^-1
          - 396*H(R(0,0,0,0,0),x)*x
          - 94759/300*H(R(1),x)
          - 380/3*H(R(1),x)*[1-x]^-1*z2
          - 2272/5*H(R(1),x)*[1-x]^-1*z2^2
          + 144*H(R(1),x)*[1-x]^-1*z3
          - 187/2*H(R(1),x)*[1-x]^-1
          - 944/25*H(R(1),x)*z2*x^-2
          + 32/5*H(R(1),x)*z2*x^-1
          + 18362/15*H(R(1),x)*z2*x
          + 3888/5*H(R(1),x)*z2*x^2
          - 9456/25*H(R(1),x)*z2*x^3
          - 23582/15*H(R(1),x)*z2
          - 328/5*H(R(1),x)*z2^2*x
          + 1736/5*H(R(1),x)*z2^2
          + 1264/15*H(R(1),x)*z3*x^-2
          + 2996*H(R(1),x)*z3*x
          - 800*H(R(1),x)*z3*x^2
          + 3792/5*H(R(1),x)*z3*x^3
          - 5788/3*H(R(1),x)*z3
          - 1552/25*H(R(1),x)*x^-1
          + 114403/100*H(R(1),x)*x
          - 12048/25*H(R(1),x)*x^2
          - 992/3*H(R(1,-3,0),x)
          + 1792/3*H(R(1,-3,0),x)*[1-x]^-1
          - 416/3*H(R(1,-3,0),x)*x
          + 1376/3*H(R(1,-2),x)*[1-x]^-1*z2
          - 4048/3*H(R(1,-2),x)*z2*x
          - 16/3*H(R(1,-2),x)*z2
          + 2848/3*H(R(1,-2,-1,0),x)
          - 6080/3*H(R(1,-2,-1,0),x)*[1-x]^-1
          + 4000/3*H(R(1,-2,-1,0),x)*x
          - 1200*H(R(1,-2,0),x)
          + 144*H(R(1,-2,0),x)*[1-x]^-1
          - 128/15*H(R(1,-2,0),x)*x^-2
          + 1296*H(R(1,-2,0),x)*x
          - 384/5*H(R(1,-2,0),x)*x^3
          - 896/3*H(R(1,-2,0,0),x)
          + 1216/3*H(R(1,-2,0,0),x)*[1-x]^-1
          + 832/3*H(R(1,-2,0,0),x)*x
          + 480*H(R(1,-2,2),x)
          - 1472*H(R(1,-2,2),x)*[1-x]^-1
          + 2016*H(R(1,-2,2),x)*x
          - 3566/5*H(R(1,0),x)
          + 704*H(R(1,0),x)*[1-x]^-1*z2
          - 4384/3*H(R(1,0),x)*[1-x]^-1*z3
          + 397*H(R(1,0),x)*[1-x]^-1
          - 464/5*H(R(1,0),x)*z2*x^-2
          + 1184/3*H(R(1,0),x)*z2*x
          + 800*H(R(1,0),x)*z2*x^2
          - 4176/5*H(R(1,0),x)*z2*x^3
          - 6176/3*H(R(1,0),x)*z2
          + 7904/3*H(R(1,0),x)*z3*x
          + 1280/3*H(R(1,0),x)*z3
          + 64/5*H(R(1,0),x)*x^-1
          - 1222/15*H(R(1,0),x)*x
          + 576/5*H(R(1,0),x)*x^2
          - 9094/15*H(R(1,0,0),x)
          - 480*H(R(1,0,0),x)*[1-x]^-1*z2
          + 370*H(R(1,0,0),x)*[1-x]^-1
          + 2256*H(R(1,0,0),x)*z2*x
          - 240*H(R(1,0,0),x)*z2
          + 1232/15*H(R(1,0,0),x)*x^-1
          + 8654/15*H(R(1,0,0),x)*x
          + 3696/5*H(R(1,0,0),x)*x^2
          + 3248/3*H(R(1,0,0,0),x)
          - 144*H(R(1,0,0,0),x)*[1-x]^-1
          + 64/15*H(R(1,0,0,0),x)*x^-2
          - 2752/3*H(R(1,0,0,0),x)*x
          + 192/5*H(R(1,0,0,0),x)*x^3
          - 112*H(R(1,0,0,0,0),x)
          + 544*H(R(1,0,0,0,0),x)*[1-x]^-1
          - 1072*H(R(1,0,0,0,0),x)*x
          - 13148/15*H(R(1,1),x)
          + 432*H(R(1,1),x)*[1-x]^-1*z2
          - 2112*H(R(1,1),x)*[1-x]^-1*z3
          + 279*H(R(1,1),x)*[1-x]^-1
          - 32/5*H(R(1,1),x)*z2*x^-2
          + 1072/3*H(R(1,1),x)*z2*x
          - 288/5*H(R(1,1),x)*z2*x^3
          - 2320/3*H(R(1,1),x)*z2
          + 2064*H(R(1,1),x)*z3*x
          + 1008*H(R(1,1),x)*z3
          + 64/5*H(R(1,1),x)*x^-1
          + 5318/15*H(R(1,1),x)*x
          + 576/5*H(R(1,1),x)*x^2
          + 1120/3*H(R(1,1,-2,0),x)
          - 3008/3*H(R(1,1,-2,0),x)*[1-x]^-1
          + 3424/3*H(R(1,1,-2,0),x)*x
          - 134/3*H(R(1,1,0),x)
          - 64/3*H(R(1,1,0),x)*[1-x]^-1*z2
          + 496*H(R(1,1,0),x)*[1-x]^-1
          + 4448/3*H(R(1,1,0),x)*z2*x
          - 1312/3*H(R(1,1,0),x)*z2
          - 2390/3*H(R(1,1,0),x)*x
          - 680/3*H(R(1,1,0,0),x)
          - 24*H(R(1,1,0,0),x)*[1-x]^-1
          - 1232/15*H(R(1,1,0,0),x)*x^-2
          - 632*H(R(1,1,0,0),x)*x
          + 800*H(R(1,1,0,0),x)*x^2
          - 3696/5*H(R(1,1,0,0),x)*x^3
          - 608/3*H(R(1,1,0,0,0),x)
          + 2368/3*H(R(1,1,0,0,0),x)*[1-x]^-1
          - 4064/3*H(R(1,1,0,0,0),x)*x
          + 126*H(R(1,1,1),x)
          + 384*H(R(1,1,1),x)*[1-x]^-1*z2
          + 216*H(R(1,1,1),x)*[1-x]^-1
          + 288*H(R(1,1,1),x)*z2*x
          - 288*H(R(1,1,1),x)*z2
          - 642*H(R(1,1,1),x)*x
          + 1432/3*H(R(1,1,1,0),x)
          - 864*H(R(1,1,1,0),x)*[1-x]^-1
          + 840*H(R(1,1,1,0),x)*x
          + 144*H(R(1,1,1,0,0),x)
          - 736*H(R(1,1,1,0,0),x)*[1-x]^-1
          + 720*H(R(1,1,1,0,0),x)*x
          + 384*H(R(1,1,1,1),x)
          - 720*H(R(1,1,1,1),x)*[1-x]^-1
          + 672*H(R(1,1,1,1),x)*x
          + 672*H(R(1,1,1,1,0),x)
          - 1344*H(R(1,1,1,1,0),x)*[1-x]^-1
          + 672*H(R(1,1,1,1,0),x)*x
          + 480*H(R(1,1,1,1,1),x)
          - 960*H(R(1,1,1,1,1),x)*[1-x]^-1
          + 480*H(R(1,1,1,1,1),x)*x
          + 576*H(R(1,1,1,2),x)
          - 1152*H(R(1,1,1,2),x)*[1-x]^-1
          + 576*H(R(1,1,1,2),x)*x
          + 376*H(R(1,1,2),x)
          - 720*H(R(1,1,2),x)*[1-x]^-1
          + 2056/3*H(R(1,1,2),x)*x
          + 672*H(R(1,1,2,0),x)
          - 1344*H(R(1,1,2,0),x)*[1-x]^-1
          + 672*H(R(1,1,2,0),x)*x
          + 528*H(R(1,1,2,1),x)
          - 1056*H(R(1,1,2,1),x)*[1-x]^-1
          + 528*H(R(1,1,2,1),x)*x
          + 896*H(R(1,1,3),x)
          - 1216*H(R(1,1,3),x)*[1-x]^-1
          - 64*H(R(1,1,3),x)*x
          + 130/3*H(R(1,2),x)
          + 384*H(R(1,2),x)*[1-x]^-1*z2
          + 1148/3*H(R(1,2),x)*[1-x]^-1
          + 288*H(R(1,2),x)*z2*x
          - 288*H(R(1,2),x)*z2
          - 754*H(R(1,2),x)*x
          + 992/3*H(R(1,2,0),x)
          - 640*H(R(1,2,0),x)*[1-x]^-1
          + 1952/3*H(R(1,2,0),x)*x
          + 560/3*H(R(1,2,0,0),x)
          - 1696/3*H(R(1,2,0,0),x)*[1-x]^-1
          + 1136/3*H(R(1,2,0,0),x)*x
          + 1184/3*H(R(1,2,1),x)
          - 648*H(R(1,2,1),x)*[1-x]^-1
          + 1904/3*H(R(1,2,1),x)*x
          + 1984/3*H(R(1,2,1,0),x)
          - 3968/3*H(R(1,2,1,0),x)*[1-x]^-1
          + 1984/3*H(R(1,2,1,0),x)*x
          + 528*H(R(1,2,1,1),x)
          - 1056*H(R(1,2,1,1),x)*[1-x]^-1
          + 528*H(R(1,2,1,1),x)*x
          + 576*H(R(1,2,2),x)
          - 1152*H(R(1,2,2),x)*[1-x]^-1
          + 576*H(R(1,2,2),x)*x
          + 3232/3*H(R(1,3),x)
          - 752*H(R(1,3),x)*[1-x]^-1
          + 1232/15*H(R(1,3),x)*x^-2
          + 2576/3*H(R(1,3),x)*x
          - 800*H(R(1,3),x)*x^2
          + 3696/5*H(R(1,3),x)*x^3
          + 1744/3*H(R(1,3,0),x)
          - 3296/3*H(R(1,3,0),x)*[1-x]^-1
          + 1168/3*H(R(1,3,0),x)*x
          + 1792/3*H(R(1,3,1),x)
          - 3392/3*H(R(1,3,1),x)*[1-x]^-1
          + 1216/3*H(R(1,3,1),x)*x
          + 432*H(R(1,4),x)
          - 96*H(R(1,4),x)*[1-x]^-1
          - 1488*H(R(1,4),x)*x
          - 40648/75*H(R(2),x)
          + 376*H(R(2),x)*[1-x]^-1*z2
          - 3712/3*H(R(2),x)*[1-x]^-1*z3
          + 791/3*H(R(2),x)*[1-x]^-1
          - 488*H(R(2),x)*[1+x]^-1*z2
          - 2464/3*H(R(2),x)*[1+x]^-1*z3
          + 64*H(R(2),x)*[1+x]^-1
          - 64/5*H(R(2),x)*z2*x^-2
          - 3776/3*H(R(2),x)*z2*x
          - 288/5*H(R(2),x)*z2*x^3
          - 2960/3*H(R(2),x)*z2
          + 1472*H(R(2),x)*z3*x
          + 3088/3*H(R(2),x)*z3
          + 2192/25*H(R(2),x)*x^-1
          + 44822/75*H(R(2),x)*x
          - 9168/25*H(R(2),x)*x^2
          + 608/3*H(R(2,-2,0),x)
          - 1856/3*H(R(2,-2,0),x)*[1-x]^-1
          - 128/3*H(R(2,-2,0),x)*[1+x]^-1
          + 288*H(R(2,-2,0),x)*x
          - 8854/15*H(R(2,0),x)
          + 352/3*H(R(2,0),x)*[1-x]^-1*z2
          + 740*H(R(2,0),x)*[1-x]^-1
          - 1696/3*H(R(2,0),x)*[1+x]^-1*z2
          - 64*H(R(2,0),x)*[1+x]^-1
          + 440/3*H(R(2,0),x)*z2*x
          - 184*H(R(2,0),x)*z2
          - 64/5*H(R(2,0),x)*x^-1
          - 18454/15*H(R(2,0),x)*x
          + 576/5*H(R(2,0),x)*x^2
          + 148/3*H(R(2,0,0),x)
          + 56*H(R(2,0,0),x)*[1-x]^-1
          - 844/3*H(R(2,0,0),x)*x
          + 800*H(R(2,0,0),x)*x^2
          - 3696/5*H(R(2,0,0),x)*x^3
          - 72*H(R(2,0,0,0),x)
          + 448*H(R(2,0,0,0),x)*[1-x]^-1
          + 128*H(R(2,0,0,0),x)*[1+x]^-1
          - 584*H(R(2,0,0,0),x)*x
          - 7594/15*H(R(2,1),x)
          + 1280/3*H(R(2,1),x)*[1-x]^-1*z2
          + 1504/3*H(R(2,1),x)*[1-x]^-1
          - 1376/3*H(R(2,1),x)*[1+x]^-1*z2
          - 64*H(R(2,1),x)*[1+x]^-1
          - 32/3*H(R(2,1),x)*z2*x
          - 160*H(R(2,1),x)*z2
          - 64/5*H(R(2,1),x)*x^-1
          - 23714/15*H(R(2,1),x)*x
          + 576/5*H(R(2,1),x)*x^2
          + 1576/3*H(R(2,1,0),x)
          - 600*H(R(2,1,0),x)*[1-x]^-1
          + 16*H(R(2,1,0),x)*[1+x]^-1
          + 2872/3*H(R(2,1,0),x)*x
          + 712/3*H(R(2,1,0,0),x)
          - 1888/3*H(R(2,1,0,0),x)*[1-x]^-1
          + 128*H(R(2,1,0,0),x)*[1+x]^-1
          + 616/3*H(R(2,1,0,0),x)*x
          + 504*H(R(2,1,1),x)
          - 648*H(R(2,1,1),x)*[1-x]^-1
          + 936*H(R(2,1,1),x)*x
          + 2576/3*H(R(2,1,1,0),x)
          - 1440*H(R(2,1,1,0),x)*[1-x]^-1
          - 64/3*H(R(2,1,1,0),x)*[1+x]^-1
          + 2512/3*H(R(2,1,1,0),x)*x
          + 672*H(R(2,1,1,1),x)
          - 1152*H(R(2,1,1,1),x)*[1-x]^-1
          + 672*H(R(2,1,1,1),x)*x
          + 2144/3*H(R(2,1,2),x)
          - 3680/3*H(R(2,1,2),x)*[1-x]^-1
          + 64/3*H(R(2,1,2),x)*[1+x]^-1
          + 736*H(R(2,1,2),x)*x
          + 1336/3*H(R(2,2),x)
          - 488*H(R(2,2),x)*[1-x]^-1
          - 16*H(R(2,2),x)*[1+x]^-1
          + 2696/3*H(R(2,2),x)*x
          + 736*H(R(2,2,0),x)
          - 3488/3*H(R(2,2,0),x)*[1-x]^-1
          - 128/3*H(R(2,2,0),x)*[1+x]^-1
          + 2080/3*H(R(2,2,0),x)*x
          + 2048/3*H(R(2,2,1),x)
          - 3520/3*H(R(2,2,1),x)*[1-x]^-1
          + 2048/3*H(R(2,2,1),x)*x
          + 2248/3*H(R(2,3),x)
          - 3200/3*H(R(2,3),x)*[1-x]^-1
          + 192*H(R(2,3),x)*[1+x]^-1
          + 1576/3*H(R(2,3),x)*x
          - 11366/15*H(R(3),x)
          + 32/3*H(R(3),x)*[1-x]^-2
          + 736/3*H(R(3),x)*[1-x]^-1*z2
          + 830*H(R(3),x)*[1-x]^-1
          - 2624/3*H(R(3),x)*[1+x]^-1*z2
          - 976/3*H(R(3),x)*[1+x]^-1
          - 528*H(R(3),x)*z2*x
          + 144*H(R(3),x)*z2
          - 944/5*H(R(3),x)*x^-1
          - 32478/5*H(R(3),x)*x
          - 6096/5*H(R(3),x)*x^2
          + 18912/25*H(R(3),x)*x^3
          + 300*H(R(3,0),x)
          - 240*H(R(3,0),x)*[1-x]^-1
          - 168*H(R(3,0),x)*[1+x]^-1
          + 92*H(R(3,0),x)*x
          + 576/5*H(R(3,0),x)*x^3
          + 1600/3*H(R(3,0,0),x)
          - 1120/3*H(R(3,0,0),x)*[1-x]^-1
          - 1024/3*H(R(3,0,0),x)*[1+x]^-1
          + 352/3*H(R(3,0,0),x)*x
          + 1288/3*H(R(3,1),x)
          - 512*H(R(3,1),x)*[1-x]^-1
          - 256*H(R(3,1),x)*[1+x]^-1
          + 584/3*H(R(3,1),x)*x
          + 576/5*H(R(3,1),x)*x^3
          + 2768/3*H(R(3,1,0),x)
          - 1184*H(R(3,1,0),x)*[1-x]^-1
          - 192*H(R(3,1,0),x)*[1+x]^-1
          + 2128/3*H(R(3,1,0),x)*x
          + 880*H(R(3,1,1),x)
          - 1184*H(R(3,1,1),x)*[1-x]^-1
          - 192*H(R(3,1,1),x)*[1+x]^-1
          + 688*H(R(3,1,1),x)*x
          + 832*H(R(3,2),x)
          - 3104/3*H(R(3,2),x)*[1-x]^-1
          - 832/3*H(R(3,2),x)*[1+x]^-1
          + 576*H(R(3,2),x)*x
          + 1378/3*H(R(4),x)
          + 32/3*H(R(4),x)*[1-x]^-3
          + 320/3*H(R(4),x)*[1-x]^-2
          - 880*H(R(4),x)*[1-x]^-1
          + 104*H(R(4),x)*[1+x]^-1
          - 3190/3*H(R(4),x)*x
          - 800*H(R(4),x)*x^2
          + 8496/5*H(R(4),x)*x^3
          + 896*H(R(4,0),x)
          - 704*H(R(4,0),x)*[1-x]^-1
          - 1952/3*H(R(4,0),x)*[1+x]^-1
          + 544/3*H(R(4,0),x)*x
          + 1144*H(R(4,1),x)
          - 2912/3*H(R(4,1),x)*[1-x]^-1
          - 864*H(R(4,1),x)*[1+x]^-1
          + 216*H(R(4,1),x)*x
          + 980*H(R(5),x)
          - 384*H(R(5),x)*[1-x]^-1
          - 1120*H(R(5),x)*[1+x]^-1
          - 916/3*H(R(5),x)*x
          )

       + [dabc^2/n] * (
          + 192*[1-x]^-1*z3*fl11
          + 512*[1+x]^-1*z2*fl11
          + 512*z2*z3*fl11*x
          + 512/3*z2*fl11*x^-1
          + 11648/15*z2*fl11*x
          - 768*z2*fl11*x^2
          - 4992/5*z2*fl11*x^3
          - 7552/15*z2*fl11
          + 2624/5*z2^2*fl11*x
          + 3072/5*z2^2*fl11*x^2
          - 4608/25*z2^2*fl11*x^3
          + 1024/15*z3*fl11*x^-1
          - 51712/15*z3*fl11*x
          + 1344/5*z3*fl11*x^2
          - 1920*z3*fl11*x^3
          - 3136/15*z3*fl11
          + 5120*z5*fl11*x
          + 128/5*fl11*x^-1
          - 1728/5*fl11*x
          + 1152/5*fl11*x^2
          - 192/5*fl11
          - 896/3*H(R(-2),x)*z2*fl11*x
          + 3072/5*H(R(-2),x)*z2*fl11*x^3
          + 256*H(R(-2,-1,0),x)*fl11*x
          + 128*H(R(-2,0),x)*[1-x]^-1*fl11
          - 128/3*H(R(-2,0),x)*fl11*x
          - 1152*H(R(-2,0),x)*fl11*x^2
          - 768*H(R(-2,0),x)*fl11*x^3
          - 384*H(R(-2,0),x)*fl11
          + 256/3*H(R(-2,0,0),x)*fl11*x
          - 1536/5*H(R(-2,0,0),x)*fl11*x^3
          + 1280/3*H(R(-2,2),x)*fl11*x
          - 3072/5*H(R(-2,2),x)*fl11*x^3
          - 128*H(R(-1),x)*z2*fl11*x^-2
          - 1024/15*H(R(-1),x)*z2*fl11*x^-1
          + 8064/5*H(R(-1),x)*z2*fl11*x
          + 192/5*H(R(-1),x)*z2*fl11*x^2
          + 1152*H(R(-1),x)*z2*fl11*x^3
          + 11072/15*H(R(-1),x)*z2*fl11
          - 4096/5*H(R(-1),x)*z2^2*fl11*x
          - 2048/5*H(R(-1),x)*z2^2*fl11
          - 256/5*H(R(-1),x)*z3*fl11*x^-2
          - 512*H(R(-1),x)*z3*fl11*x
          + 2304/5*H(R(-1),x)*z3*fl11*x^3
          + 1024/15*H(R(-1,-1),x)*z2*fl11*x^-2
          + 2048/3*H(R(-1,-1),x)*z2*fl11*x
          - 3072/5*H(R(-1,-1),x)*z2*fl11*x^3
          - 256/3*H(R(-1,-1,0),x)*fl11*x^-2
          + 1280/3*H(R(-1,-1,0),x)*fl11*x
          + 1152*H(R(-1,-1,0),x)*fl11*x^2
          + 768*H(R(-1,-1,0),x)*fl11*x^3
          + 128*H(R(-1,-1,0),x)*fl11
          - 512/15*H(R(-1,-1,0,0),x)*fl11*x^-2
          - 1024/3*H(R(-1,-1,0,0),x)*fl11*x
          + 1536/5*H(R(-1,-1,0,0),x)*fl11*x^3
          - 1024/15*H(R(-1,-1,2),x)*fl11*x^-2
          - 2048/3*H(R(-1,-1,2),x)*fl11*x
          + 3072/5*H(R(-1,-1,2),x)*fl11*x^3
          - 512/15*H(R(-1,0),x)*z2*fl11*x^-2
          - 1408/3*H(R(-1,0),x)*z2*fl11*x
          + 1536/5*H(R(-1,0),x)*z2*fl11*x^3
          - 1024*H(R(-1,0),x)*z3*fl11*x
          - 512*H(R(-1,0),x)*z3*fl11
          + 1664/15*H(R(-1,0),x)*fl11*x^-2
          + 256/3*H(R(-1,0),x)*fl11*x^-1
          - 3200/3*H(R(-1,0),x)*fl11*x
          - 768*H(R(-1,0),x)*fl11*x^2
          - 4992/5*H(R(-1,0),x)*fl11*x^3
          - 1280/3*H(R(-1,0),x)*fl11
          + 1024*H(R(-1,0,0),x)*z2*fl11*x
          + 512*H(R(-1,0,0),x)*z2*fl11
          + 256/3*H(R(-1,0,0),x)*fl11*x^-2
          + 512/15*H(R(-1,0,0),x)*fl11*x^-1
          - 13696/15*H(R(-1,0,0),x)*fl11*x
          - 1536/5*H(R(-1,0,0),x)*fl11*x^2
          - 768*H(R(-1,0,0),x)*fl11*x^3
          - 6016/15*H(R(-1,0,0),x)*fl11
          + 128*H(R(-1,0,0,0),x)*fl11*x
          + 256/3*H(R(-1,2),x)*fl11*x^-2
          + 1024/15*H(R(-1,2),x)*fl11*x^-1
          - 20992/15*H(R(-1,2),x)*fl11*x
          + 2688/5*H(R(-1,2),x)*fl11*x^2
          - 768*H(R(-1,2),x)*fl11*x^3
          - 10112/15*H(R(-1,2),x)*fl11
          + 1024*H(R(-1,2,0,0),x)*fl11*x
          + 512*H(R(-1,2,0,0),x)*fl11
          + 512/15*H(R(-1,3),x)*fl11*x^-2
          + 1024/3*H(R(-1,3),x)*fl11*x
          - 1536/5*H(R(-1,3),x)*fl11*x^3
          - 1024*H(R(-1,4),x)*fl11*x
          - 512*H(R(-1,4),x)*fl11
          + 64*H(R(0),x)*[1-x]^-1*z2*fl11
          - 64*H(R(0),x)*[1+x]^-1*z2*fl11
          - 320*H(R(0),x)*[1+x]^-1*fl11
          - 2944/3*H(R(0),x)*z2*fl11*x
          + 2688/5*H(R(0),x)*z2*fl11*x^2
          - 1536*H(R(0),x)*z2*fl11*x^3
          - 512/15*H(R(0),x)*z2*fl11
          + 2048/3*H(R(0),x)*z3*fl11*x
          + 768*H(R(0),x)*z3*fl11*x^2
          - 3072/5*H(R(0),x)*z3*fl11*x^3
          - 128/5*H(R(0),x)*fl11*x^-1
          - 384/5*H(R(0),x)*fl11*x
          + 4992/5*H(R(0),x)*fl11*x^2
          + 4672/15*H(R(0),x)*fl11
          + 128*H(R(0,0),x)*[1-x]^-1*fl11
          - 256*H(R(0,0),x)*[1+x]^-1*fl11
          - 512*H(R(0,0),x)*z2*fl11*x
          - 768*H(R(0,0),x)*z2*fl11*x^2
          - 256/3*H(R(0,0),x)*fl11*x^-1
          - 5888/15*H(R(0,0),x)*fl11*x
          + 768*H(R(0,0),x)*fl11*x^2
          + 4992/5*H(R(0,0),x)*fl11*x^3
          + 512/3*H(R(0,0),x)*fl11
          - 64*H(R(0,0,0),x)*[1-x]^-1*fl11
          + 64*H(R(0,0,0),x)*[1+x]^-1*fl11
          + 128/3*H(R(0,0,0),x)*fl11*x
          + 768*H(R(0,0,0),x)*fl11*x^3
          - 128/3*H(R(1),x)*z2*fl11*x^-2
          - 640/3*H(R(1),x)*z2*fl11*x
          + 576*H(R(1),x)*z2*fl11*x^2
          - 384*H(R(1),x)*z2*fl11*x^3
          + 64*H(R(1),x)*z2*fl11
          - 256/15*H(R(1),x)*z3*fl11*x^-2
          + 2432/3*H(R(1),x)*z3*fl11*x
          + 768*H(R(1),x)*z3*fl11*x^2
          - 768/5*H(R(1),x)*z3*fl11*x^3
          - 1024*H(R(1),x)*z3*fl11
          + 256/3*H(R(1),x)*fl11*x^-1
          - 768/5*H(R(1),x)*fl11*x
          + 768*H(R(1),x)*fl11*x^2
          - 10496/15*H(R(1),x)*fl11
          + 256*H(R(1,-2,0),x)*fl11*x
          + 512/15*H(R(1,0),x)*z2*fl11*x^-2
          - 1408/3*H(R(1,0),x)*z2*fl11*x
          - 768*H(R(1,0),x)*z2*fl11*x^2
          + 1536/5*H(R(1,0),x)*z2*fl11*x^3
          + 1024*H(R(1,0),x)*z2*fl11
          - 512/15*H(R(1,0,0),x)*fl11*x^-1
          - 128/5*H(R(1,0,0),x)*fl11*x
          - 1536/5*H(R(1,0,0),x)*fl11*x^2
          + 3584/15*H(R(1,0,0),x)*fl11
          - 128*H(R(1,0,0,0),x)*fl11*x
          + 512/15*H(R(1,1,0,0),x)*fl11*x^-2
          - 1792/3*H(R(1,1,0,0),x)*fl11*x
          - 768*H(R(1,1,0,0),x)*fl11*x^2
          + 1536/5*H(R(1,1,0,0),x)*fl11*x^3
          + 1024*H(R(1,1,0,0),x)*fl11
          - 512/15*H(R(1,3),x)*fl11*x^-2
          + 1792/3*H(R(1,3),x)*fl11*x
          + 768*H(R(1,3),x)*fl11*x^2
          - 1536/5*H(R(1,3),x)*fl11*x^3
          - 1024*H(R(1,3),x)*fl11
          - 512*H(R(2),x)*[1+x]^-1*fl11
          - 128*H(R(2),x)*z2*fl11*x
          - 1024*H(R(2),x)*z3*fl11*x
          - 512*H(R(2),x)*z3*fl11
          - 256/3*H(R(2),x)*fl11*x^-1
          - 9216/5*H(R(2),x)*fl11*x
          + 768*H(R(2),x)*fl11*x^2
          + 7552/15*H(R(2),x)*fl11
          + 1024*H(R(2,0),x)*z2*fl11*x
          + 512*H(R(2,0),x)*z2*fl11
          - 1792/3*H(R(2,0,0),x)*fl11*x
          - 768*H(R(2,0,0),x)*fl11*x^2
          + 1536/5*H(R(2,0,0),x)*fl11*x^3
          + 1024*H(R(2,1,0,0),x)*fl11*x
          + 512*H(R(2,1,0,0),x)*fl11
          - 1024*H(R(2,3),x)*fl11*x
          - 512*H(R(2,3),x)*fl11
          + 2816/3*H(R(3),x)*fl11*x
          - 2688/5*H(R(3),x)*fl11*x^2
          + 768*H(R(3),x)*fl11*x^3
          + 512/15*H(R(3),x)*fl11
          + 512*H(R(4),x)*fl11*x
          + 768*H(R(4),x)*fl11*x^2
          )

       + delta([1-x])*nf*cf*ca * (
          + 142883/486
          - 56/3*z2*z3
          + 40862/81*z2
          - 3136/135*z2^2
          - 18314/81*z3
          + 12*z4
          + 8/3*z5
          )

       + delta([1-x])*nf*cf^2 * (
          - 341/36
          - 352/9*z2*z3
          - 5491/27*z2
          - 15824/135*z2^2
          + 1348/3*z3
          - 12*z4
          - 592/9*z5
          )

       + delta([1-x])*nf^2*cf * (
          - 9517/486
          - 860/27*z2
          - 32/27*z2^2
          - 152/81*z3
          )

       + delta([1-x])*cf*ca^2 * (
          - 1909753/1944
          + 540*z2*z3
          + 24*z2*z4
          - 143255/81*z2
          + 26804/135*z2^2
          - 20584/315*z2^3
          + 105712/81*z3
          - 248/3*z3^2
          - 30*z4
          - 416/3*z5
          )

       + delta([1-x])*cf^2*ca * (
          + 9161/12
          - 6644/9*z2*z3
          - 72*z2*z4
          + 104117/54*z2
          + 82772/135*z2^2
          - 24484/315*z2^3
          - 6419/3*z3
          + 1016/3*z3^2
          + 90*z4
          - 4952/9*z5
          )

       + delta([1-x])*cf^3 * (
          - 7255/24
          + 808*z2*z3
          + 48*z2*z4
          - 3379/6*z2
          - 2028/5*z2^2
          - 1864/315*z2^3
          - 318*z3
          - 304/3*z3^2
          - 60*z4
          + 1240*z5
          )

       + delta([1-x])*[dabc^2/n] * (
          + 160*z2*fl11
          - 32/5*z2^2*fl11
          + 224/3*z3*fl11
          - 1280/3*z5*fl11
          + 64*fl11
          );

L   Xc2gg3 =

       + flg11*[dabc^2/n]*cOlNA^-1*cOlNR * (
          - 1216/75
          - 512/75*[1-x]^-4*z2^2
          + 512/75*[1-x]^-3*z2^2
          - 256/5*[1-x]^-3*z3
          - 128/15*[1-x]^-2*z2
          - 1792/75*[1-x]^-2*z2^2
          + 128/5*[1-x]^-2*z3
          - 256/45*[1-x]^-1*z2
          - 512/3*[1-x]^-1*z3
          + 896/25*[1+x]^-4*z2^2
          - 896/25*[1+x]^-3*z2^2
          + 512/15*[1+x]^-3*z3
          + 128/15*[1+x]^-2*z2
          + 3136/25*[1+x]^-2*z2^2
          - 256/15*[1+x]^-2*z3
          + 1024/9*[1+x]^-1*z3
          - 128/45*[1+x]^-1
          + 7168/225*z2*x^-1
          - 50048/75*z2*x
          - 167552/75*z2*x^2
          - 1152/5*z2*x^3
          + 6208/225*z2
          + 106496/75*z2^2*x
          - 113152/75*z2^2*x^2
          + 43008/25*z2^2*x^3
          - 7616/75*z2^2
          + 896/15*z3*x^-1
          - 20608/15*z3*x
          - 63392/45*z3*x^2
          - 6272/5*z3*x^3
          + 4288/45*z3
          + 1696/225*x^-1
          - 45184/75*x
          + 51968/75*x^2
          - 1792/15*H(R(-3,0),x)
          + 512/15*H(R(-3,0),x)*[1+x]^-4
          - 512/15*H(R(-3,0),x)*[1+x]^-3
          + 1792/15*H(R(-3,0),x)*[1+x]^-2
          + 512/5*H(R(-3,0),x)*x
          + 19456/15*H(R(-3,0),x)*x^2
          + 1024/15*H(R(-2),x)*[1-x]^-4*z2
          - 1024/15*H(R(-2),x)*[1-x]^-3*z2
          + 3584/15*H(R(-2),x)*[1-x]^-2*z2
          - 22784/15*H(R(-2),x)*z2*x
          + 28928/15*H(R(-2),x)*z2*x^2
          + 6784/15*H(R(-2),x)*z2
          + 2304/5*H(R(-2,-1,0),x)
          + 8704/15*H(R(-2,-1,0),x)*x
          + 8704/15*H(R(-2,-1,0),x)*x^2
          - 34688/45*H(R(-2,0),x)
          + 512/15*H(R(-2,0),x)*[1+x]^-3
          - 256/15*H(R(-2,0),x)*[1+x]^-2
          + 1024/9*H(R(-2,0),x)*[1+x]^-1
          - 7936/15*H(R(-2,0),x)*x
          - 141632/45*H(R(-2,0),x)*x^2
          - 12544/25*H(R(-2,0),x)*x^3
          - 1024/3*H(R(-2,0,0),x)
          - 512/15*H(R(-2,0,0),x)*[1-x]^-4
          + 512/15*H(R(-2,0,0),x)*[1-x]^-3
          - 1792/15*H(R(-2,0,0),x)*[1-x]^-2
          + 3072/5*H(R(-2,0,0),x)*x
          - 3328/3*H(R(-2,0,0),x)*x^2
          - 3328/15*H(R(-2,2),x)
          - 1024/15*H(R(-2,2),x)*[1-x]^-4
          + 1024/15*H(R(-2,2),x)*[1-x]^-3
          - 3584/15*H(R(-2,2),x)*[1-x]^-2
          + 27136/15*H(R(-2,2),x)*x
          - 8192/5*H(R(-2,2),x)*x^2
          + 1024/15*H(R(-1),x)*[1-x]^-3*z2
          - 512/15*H(R(-1),x)*[1-x]^-2*z2
          + 2048/9*H(R(-1),x)*[1-x]^-1*z2
          + 1568/75*H(R(-1),x)*z2*x^-2
          + 9344/15*H(R(-1),x)*z2*x
          - 13216/45*H(R(-1),x)*z2*x^2
          + 18816/25*H(R(-1),x)*z2*x^3
          + 63296/45*H(R(-1),x)*z2
          + 3584/3*H(R(-1),x)*z3*x
          + 3328/3*H(R(-1),x)*z3*x^2
          + 1024/3*H(R(-1),x)*z3
          + 1024/3*H(R(-1,-2,0),x)
          + 3584/3*H(R(-1,-2,0),x)*x
          + 3328/3*H(R(-1,-2,0),x)*x^2
          - 3584/3*H(R(-1,-1),x)*z2*x
          - 3328/3*H(R(-1,-1),x)*z2*x^2
          - 1024/3*H(R(-1,-1),x)*z2
          - 2048/3*H(R(-1,-1,-1,0),x)
          - 7168/3*H(R(-1,-1,-1,0),x)*x
          - 6656/3*H(R(-1,-1,-1,0),x)*x^2
          + 69248/45*H(R(-1,-1,0),x)
          + 3136/225*H(R(-1,-1,0),x)*x^-2
          + 22272/5*H(R(-1,-1,0),x)*x
          + 141632/45*H(R(-1,-1,0),x)*x^2
          + 12544/25*H(R(-1,-1,0),x)*x^3
          + 1024/3*H(R(-1,-1,0,0),x)
          + 3584/3*H(R(-1,-1,0,0),x)*x
          + 3328/3*H(R(-1,-1,0,0),x)*x^2
          - 472672/225*H(R(-1,0),x)
          + 256/15*H(R(-1,0),x)*[1+x]^-2
          + 2560/3*H(R(-1,0),x)*z2*x
          + 2816/3*H(R(-1,0),x)*z2*x^2
          + 512/3*H(R(-1,0),x)*z2
          - 32/5*H(R(-1,0),x)*x^-2
          - 3136/225*H(R(-1,0),x)*x^-1
          - 569152/225*H(R(-1,0),x)*x
          - 84032/75*H(R(-1,0),x)*x^2
          - 1152/5*H(R(-1,0),x)*x^3
          - 1088*H(R(-1,0,0),x)
          - 512/15*H(R(-1,0,0),x)*[1-x]^-3
          + 256/15*H(R(-1,0,0),x)*[1-x]^-2
          - 1024/9*H(R(-1,0,0),x)*[1-x]^-1
          - 3136/225*H(R(-1,0,0),x)*x^-2
          - 21376/15*H(R(-1,0,0),x)*x
          - 640*H(R(-1,0,0),x)*x^2
          - 12544/25*H(R(-1,0,0),x)*x^3
          - 512/3*H(R(-1,0,0,0),x)
          - 2560/3*H(R(-1,0,0,0),x)*x
          - 2816/3*H(R(-1,0,0,0),x)*x^2
          - 28672/45*H(R(-1,2),x)
          - 1024/15*H(R(-1,2),x)*[1-x]^-3
          + 512/15*H(R(-1,2),x)*[1-x]^-2
          - 2048/9*H(R(-1,2),x)*[1-x]^-1
          - 3136/225*H(R(-1,2),x)*x^-2
          + 24064/15*H(R(-1,2),x)*x
          + 84032/45*H(R(-1,2),x)*x^2
          - 12544/25*H(R(-1,2),x)*x^3
          + 64/75*H(R(0),x)
          - 256/5*H(R(0),x)*[1-x]^-4*z3
          - 256/5*H(R(0),x)*[1-x]^-3*z2
          + 256/5*H(R(0),x)*[1-x]^-3*z3
          + 128/5*H(R(0),x)*[1-x]^-2*z2
          - 896/5*H(R(0),x)*[1-x]^-2*z3
          - 512/3*H(R(0),x)*[1-x]^-1*z2
          + 512/15*H(R(0),x)*[1+x]^-4*z3
          + 256/15*H(R(0),x)*[1+x]^-3*z2
          - 512/15*H(R(0),x)*[1+x]^-3*z3
          - 128/15*H(R(0),x)*[1+x]^-2*z2
          + 1792/15*H(R(0),x)*[1+x]^-2*z3
          - 128/15*H(R(0),x)*[1+x]^-2
          + 512/9*H(R(0),x)*[1+x]^-1*z2
          - 896/15*H(R(0),x)*z2*x^-1
          - 36224/15*H(R(0),x)*z2*x
          + 36160/9*H(R(0),x)*z2*x^2
          - 25088/25*H(R(0),x)*z2*x^3
          + 4544/45*H(R(0),x)*z2
          + 5632/3*H(R(0),x)*z3*x
          - 38528/15*H(R(0),x)*z3*x^2
          + 10752/5*H(R(0),x)*z3*x^3
          + 896/15*H(R(0),x)*z3
          - 1696/225*H(R(0),x)*x^-1
          - 86272/225*H(R(0),x)*x
          + 28928/15*H(R(0),x)*x^2
          + 2144/75*H(R(0,0),x)
          - 256/5*H(R(0,0),x)*[1-x]^-4*z2
          + 256/5*H(R(0,0),x)*[1-x]^-3*z2
          - 896/5*H(R(0,0),x)*[1-x]^-2*z2
          + 128/45*H(R(0,0),x)*[1-x]^-1
          + 256/15*H(R(0,0),x)*[1+x]^-4*z2
          - 256/15*H(R(0,0),x)*[1+x]^-3*z2
          + 896/15*H(R(0,0),x)*[1+x]^-2*z2
          - 128/15*H(R(0,0),x)*[1+x]^-2
          - 5888/15*H(R(0,0),x)*z2*x
          + 43904/15*H(R(0,0),x)*z2*x^2
          - 10752/5*H(R(0,0),x)*z2*x^3
          + 1792/15*H(R(0,0),x)*z2
          + 3136/225*H(R(0,0),x)*x^-1
          + 154624/75*H(R(0,0),x)*x
          + 22784/25*H(R(0,0),x)*x^2
          + 1152/5*H(R(0,0),x)*x^3
          + 256/15*H(R(0,0,0),x)*[1-x]^-3
          - 128/15*H(R(0,0,0),x)*[1-x]^-2
          + 512/9*H(R(0,0,0),x)*[1-x]^-1
          - 256/15*H(R(0,0,0),x)*[1+x]^-3
          + 128/15*H(R(0,0,0),x)*[1+x]^-2
          - 512/9*H(R(0,0,0),x)*[1+x]^-1
          + 7936/15*H(R(0,0,0),x)*x
          + 12544/25*H(R(0,0,0),x)*x^3
          + 256/15*H(R(0,0,0,0),x)*[1-x]^-4
          - 256/15*H(R(0,0,0,0),x)*[1-x]^-3
          + 896/15*H(R(0,0,0,0),x)*[1-x]^-2
          - 256/15*H(R(0,0,0,0),x)*[1+x]^-4
          + 256/15*H(R(0,0,0,0),x)*[1+x]^-3
          - 896/15*H(R(0,0,0,0),x)*[1+x]^-2
          - 512/5*H(R(0,0,0,0),x)*x
          + 80704/225*H(R(1),x)
          + 1568/225*H(R(1),x)*z2*x^-2
          - 11136/5*H(R(1),x)*z2*x
          + 70816/45*H(R(1),x)*z2*x^2
          - 6272/25*H(R(1),x)*z2*x^3
          + 34624/45*H(R(1),x)*z2
          + 2048*H(R(1),x)*z2^2*x
          - 9216/5*H(R(1),x)*z2^2*x^2
          - 2048/5*H(R(1),x)*z2^2
          - 896/15*H(R(1),x)*z3*x^-2
          + 2560/3*H(R(1),x)*z3*x
          - 640*H(R(1),x)*z3*x^2
          + 10752/5*H(R(1),x)*z3*x^3
          - 896*H(R(1),x)*z3
          + 10304/225*H(R(1),x)*x^-1
          - 600064/225*H(R(1),x)*x
          + 164992/75*H(R(1),x)*x^2
          - 512*H(R(1,-2,0),x)*x
          + 768*H(R(1,-2,0),x)*x^2
          + 1216/3*H(R(1,0),x)
          + 896/15*H(R(1,0),x)*z2*x^-2
          - 16384/3*H(R(1,0),x)*z2*x
          + 5504*H(R(1,0),x)*z2*x^2
          - 10752/5*H(R(1,0),x)*z2*x^3
          + 1920*H(R(1,0),x)*z2
          + 2560*H(R(1,0),x)*z3*x
          - 2304*H(R(1,0),x)*z3*x^2
          - 512*H(R(1,0),x)*z3
          - 6656/3*H(R(1,0),x)*x
          + 5824/3*H(R(1,0),x)*x^2
          - 5248/15*H(R(1,0,0),x)
          - 2560*H(R(1,0,0),x)*z2*x
          + 2304*H(R(1,0,0),x)*z2*x^2
          + 512*H(R(1,0,0),x)*z2
          - 896/15*H(R(1,0,0),x)*x^-1
          - 2304/5*H(R(1,0,0),x)*x
          + 7552/5*H(R(1,0,0),x)*x^2
          - 512/3*H(R(1,0,0,0),x)
          + 2560/3*H(R(1,0,0,0),x)*x
          - 2816/3*H(R(1,0,0,0),x)*x^2
          + 2432/3*H(R(1,1),x)
          - 3584/3*H(R(1,1),x)*z2*x
          + 3328/3*H(R(1,1),x)*z2*x^2
          + 1024/3*H(R(1,1),x)*z2
          + 5120*H(R(1,1),x)*z3*x
          - 4608*H(R(1,1),x)*z3*x^2
          - 1024*H(R(1,1),x)*z3
          - 13312/3*H(R(1,1),x)*x
          + 11648/3*H(R(1,1),x)*x^2
          - 5120*H(R(1,1,0),x)*z2*x
          + 4608*H(R(1,1,0),x)*z2*x^2
          + 1024*H(R(1,1,0),x)*z2
          + 1408*H(R(1,1,0,0),x)
          + 896/15*H(R(1,1,0,0),x)*x^-2
          - 10240/3*H(R(1,1,0,0),x)*x
          + 3456*H(R(1,1,0,0),x)*x^2
          - 10752/5*H(R(1,1,0,0),x)*x^3
          + 1024*H(R(1,1,1,0,0),x)
          - 5120*H(R(1,1,1,0,0),x)*x
          + 4608*H(R(1,1,1,0,0),x)*x^2
          - 1024*H(R(1,1,3),x)
          + 5120*H(R(1,1,3),x)*x
          - 4608*H(R(1,1,3),x)*x^2
          + 512*H(R(1,2,0,0),x)
          - 2560*H(R(1,2,0,0),x)*x
          + 2304*H(R(1,2,0,0),x)*x^2
          - 5248/3*H(R(1,3),x)
          - 896/15*H(R(1,3),x)*x^-2
          + 4608*H(R(1,3),x)*x
          - 13696/3*H(R(1,3),x)*x^2
          + 10752/5*H(R(1,3),x)*x^3
          - 512*H(R(1,4),x)
          + 2560*H(R(1,4),x)*x
          - 2304*H(R(1,4),x)*x^2
          - 6208/225*H(R(2),x)
          + 256/45*H(R(2),x)*[1-x]^-1
          - 4352/15*H(R(2),x)*z2*x
          + 4352/15*H(R(2),x)*z2*x^2
          + 1152/5*H(R(2),x)*z2
          + 2560*H(R(2),x)*z3*x
          - 2304*H(R(2),x)*z3*x^2
          - 512*H(R(2),x)*z3
          - 10304/225*H(R(2),x)*x^-1
          - 419008/225*H(R(2),x)*x
          + 167552/75*H(R(2),x)*x^2
          - 2560*H(R(2,0),x)*z2*x
          + 2304*H(R(2,0),x)*z2*x^2
          + 512*H(R(2,0),x)*z2
          - 3328/3*H(R(2,0,0),x)*x
          + 3456*H(R(2,0,0),x)*x^2
          - 10752/5*H(R(2,0,0),x)*x^3
          + 512*H(R(2,1,0,0),x)
          - 2560*H(R(2,1,0,0),x)*x
          + 2304*H(R(2,1,0,0),x)*x^2
          - 512*H(R(2,3),x)
          + 2560*H(R(2,3),x)*x
          - 2304*H(R(2,3),x)*x^2
          - 4544/45*H(R(3),x)
          + 512/15*H(R(3),x)*[1-x]^-3
          - 256/15*H(R(3),x)*[1-x]^-2
          + 1024/9*H(R(3),x)*[1-x]^-1
          + 896/15*H(R(3),x)*x^-1
          + 28288/15*H(R(3),x)*x
          - 36160/9*H(R(3),x)*x^2
          + 12544/25*H(R(3),x)*x^3
          - 1792/15*H(R(4),x)
          + 512/15*H(R(4),x)*[1-x]^-4
          - 512/15*H(R(4),x)*[1-x]^-3
          + 1792/15*H(R(4),x)*[1-x]^-2
          + 7424/15*H(R(4),x)*x
          - 43904/15*H(R(4),x)*x^2
          + 10752/5*H(R(4),x)*x^3
          )

       + nf*cf*ca * (
          - 54088421/48600
          - 1168/3*z2*z3*x
          - 1600/3*z2*z3*x^2
          - 176*z2*z3
          + 1744/225*z2*x^-1
          - 6576608/2025*z2*x
          - 1045922/2025*z2*x^2
          + 58736/75*z2*x^3
          + 867496/2025*z2
          + 128/5*z2^2*x^-1
          + 50084/45*z2^2*x
          + 24128/45*z2^2*x^2
          + 480*z2^2*x^3
          - 9988/45*z2^2
          - 2032/45*z3*x^-1
          - 601292/135*z3*x
          + 71092/45*z3*x^2
          + 3824/5*z3*x^3
          + 12712/135*z3
          + 32*z4*x^-1
          - 48*z4*x
          - 248*z4*x^2
          + 192*z4
          + 24604/3*z5*x
          + 712/3*z5*x^2
          + 926/3*z5
          + 40238/675*x^-1
          - 87245687/24300*x
          + 3237022/675*x^2
          - 2176/3*H(R(-4,0),x)
          + 128/3*H(R(-4,0),x)*x
          - 1792/3*H(R(-4,0),x)*x^2
          - 560/3*H(R(-3),x)*z2*x
          - 3232/3*H(R(-3),x)*z2*x^2
          - 664/3*H(R(-3),x)*z2
          + 176/3*H(R(-3,-1,0),x)
          - 4256/3*H(R(-3,-1,0),x)*x
          - 1600/3*H(R(-3,-1,0),x)*x^2
          - 2528/3*H(R(-3,0),x)
          + 656*H(R(-3,0),x)*x
          + 6224/3*H(R(-3,0),x)*x^2
          + 1536/5*H(R(-3,0),x)*x^3
          - 944/3*H(R(-3,0,0),x)
          + 1568/3*H(R(-3,0,0),x)*x
          + 928/3*H(R(-3,0,0),x)*x^2
          + 752/3*H(R(-3,2),x)
          - 1568/3*H(R(-3,2),x)*x
          + 2432/3*H(R(-3,2),x)*x^2
          - 32/5*H(R(-2),x)*z2*x^-2
          - 12448/3*H(R(-2),x)*z2*x
          - 7648/3*H(R(-2),x)*z2*x^2
          - 4032/5*H(R(-2),x)*z2*x^3
          - 776/3*H(R(-2),x)*z2
          - 2088*H(R(-2),x)*z3*x
          - 2272*H(R(-2),x)*z3*x^2
          - 4604/3*H(R(-2),x)*z3
          - 5248/3*H(R(-2,-2,0),x)*x
          - 1216/3*H(R(-2,-2,0),x)*x^2
          + 2368*H(R(-2,-1),x)*z2*x
          + 2592*H(R(-2,-1),x)*z2*x^2
          + 1792*H(R(-2,-1),x)*z2
          + 448/3*H(R(-2,-1,-1,0),x)
          + 6400/3*H(R(-2,-1,-1,0),x)*x
          + 640*H(R(-2,-1,-1,0),x)*x^2
          + 208/3*H(R(-2,-1,0),x)
          - 64/15*H(R(-2,-1,0),x)*x^-2
          - 6656/3*H(R(-2,-1,0),x)*x
          - 6688/3*H(R(-2,-1,0),x)*x^2
          - 384/5*H(R(-2,-1,0),x)*x^3
          - 896*H(R(-2,-1,0,0),x)
          - 9152/3*H(R(-2,-1,0,0),x)*x
          - 5168/3*H(R(-2,-1,0,0),x)*x^2
          - 5152/3*H(R(-2,-1,2),x)
          - 3904/3*H(R(-2,-1,2),x)*x
          - 2272*H(R(-2,-1,2),x)*x^2
          - 103424/45*H(R(-2,0),x)
          - 1632*H(R(-2,0),x)*z2*x
          - 2224*H(R(-2,0),x)*z2*x^2
          - 4768/3*H(R(-2,0),x)*z2
          + 448/45*H(R(-2,0),x)*x^-2
          + 128/15*H(R(-2,0),x)*x^-1
          - 11512/45*H(R(-2,0),x)*x
          + 50828/45*H(R(-2,0),x)*x^2
          + 12928/25*H(R(-2,0),x)*x^3
          - 968/3*H(R(-2,0,0),x)
          + 64/15*H(R(-2,0,0),x)*x^-2
          + 8528/3*H(R(-2,0,0),x)*x
          + 3048*H(R(-2,0,0),x)*x^2
          + 576*H(R(-2,0,0),x)*x^3
          + 1472/3*H(R(-2,0,0,0),x)
          + 4736/3*H(R(-2,0,0,0),x)*x
          + 880*H(R(-2,0,0,0),x)*x^2
          + 880/3*H(R(-2,2),x)
          + 64/15*H(R(-2,2),x)*x^-2
          + 3040*H(R(-2,2),x)*x
          + 4304/3*H(R(-2,2),x)*x^2
          + 768*H(R(-2,2),x)*x^3
          + 256*H(R(-2,2,0),x)
          + 256/3*H(R(-2,2,0),x)*x
          + 1120/3*H(R(-2,2,0),x)*x^2
          + 288*H(R(-2,2,1),x)
          + 320/3*H(R(-2,2,1),x)*x
          + 448*H(R(-2,2,1),x)*x^2
          + 4016/3*H(R(-2,3),x)
          + 736*H(R(-2,3),x)*x
          + 5264/3*H(R(-2,3),x)*x^2
          - 1276/75*H(R(-1),x)*z2*x^-2
          + 3232/45*H(R(-1),x)*z2*x^-1
          + 144164/45*H(R(-1),x)*z2*x
          + 36782/45*H(R(-1),x)*z2*x^2
          - 19392/25*H(R(-1),x)*z2*x^3
          + 83854/45*H(R(-1),x)*z2
          - 2992/3*H(R(-1),x)*z2^2*x
          - 10592/15*H(R(-1),x)*z2^2*x^2
          - 2872/15*H(R(-1),x)*z2^2
          - 56/3*H(R(-1),x)*z3*x^-2
          - 320/3*H(R(-1),x)*z3*x^-1
          - 10840/3*H(R(-1),x)*z3*x
          - 6668/3*H(R(-1),x)*z3*x^2
          - 672*H(R(-1),x)*z3*x^3
          - 7250/3*H(R(-1),x)*z3
          - 896/3*H(R(-1,-3,0),x)
          - 1792/3*H(R(-1,-3,0),x)*x
          - 640/3*H(R(-1,-3,0),x)*x^2
          + 2800*H(R(-1,-2),x)*z2*x
          + 1712*H(R(-1,-2),x)*z2*x^2
          + 1400*H(R(-1,-2),x)*z2
          + 432*H(R(-1,-2,-1,0),x)
          + 864*H(R(-1,-2,-1,0),x)*x
          + 480*H(R(-1,-2,-1,0),x)*x^2
          + 512/3*H(R(-1,-2,0),x)
          - 32/15*H(R(-1,-2,0),x)*x^-2
          - 256/3*H(R(-1,-2,0),x)*x^-1
          - 3136/3*H(R(-1,-2,0),x)*x
          - 1520*H(R(-1,-2,0),x)*x^2
          - 384/5*H(R(-1,-2,0),x)*x^3
          - 3176/3*H(R(-1,-2,0,0),x)
          - 6352/3*H(R(-1,-2,0,0),x)*x
          - 3664/3*H(R(-1,-2,0,0),x)*x^2
          - 1184*H(R(-1,-2,2),x)
          - 2368*H(R(-1,-2,2),x)*x
          - 1472*H(R(-1,-2,2),x)*x^2
          + 112/5*H(R(-1,-1),x)*z2*x^-2
          + 128*H(R(-1,-1),x)*z2*x^-1
          + 12856/3*H(R(-1,-1),x)*z2*x
          + 7616/3*H(R(-1,-1),x)*z2*x^2
          + 4032/5*H(R(-1,-1),x)*z2*x^3
          + 8756/3*H(R(-1,-1),x)*z2
          + 11456/3*H(R(-1,-1),x)*z3*x
          + 7136/3*H(R(-1,-1),x)*z3*x^2
          + 5728/3*H(R(-1,-1),x)*z3
          + 1360/3*H(R(-1,-1,-2,0),x)
          + 2720/3*H(R(-1,-1,-2,0),x)*x
          + 1568/3*H(R(-1,-1,-2,0),x)*x^2
          - 13424/3*H(R(-1,-1,-1),x)*z2*x
          - 8240/3*H(R(-1,-1,-1),x)*z2*x^2
          - 6712/3*H(R(-1,-1,-1),x)*z2
          - 1424/3*H(R(-1,-1,-1,-1,0),x)
          - 2848/3*H(R(-1,-1,-1,-1,0),x)*x
          - 1696/3*H(R(-1,-1,-1,-1,0),x)*x^2
          - 808/3*H(R(-1,-1,-1,0),x)
          + 32/15*H(R(-1,-1,-1,0),x)*x^-2
          + 256/3*H(R(-1,-1,-1,0),x)*x^-1
          + 3248/3*H(R(-1,-1,-1,0),x)*x
          + 1696*H(R(-1,-1,-1,0),x)*x^2
          + 384/5*H(R(-1,-1,-1,0),x)*x^3
          + 5344/3*H(R(-1,-1,-1,0,0),x)
          + 10688/3*H(R(-1,-1,-1,0,0),x)*x
          + 6272/3*H(R(-1,-1,-1,0,0),x)*x^2
          + 2000*H(R(-1,-1,-1,2),x)
          + 4000*H(R(-1,-1,-1,2),x)*x
          + 2464*H(R(-1,-1,-1,2),x)*x^2
          + 68468/45*H(R(-1,-1,0),x)
          + 11584/3*H(R(-1,-1,0),x)*z2*x
          + 7168/3*H(R(-1,-1,0),x)*z2*x^2
          + 5792/3*H(R(-1,-1,0),x)*z2
          - 2552/225*H(R(-1,-1,0),x)*x^-2
          + 5504/45*H(R(-1,-1,0),x)*x^-1
          + 6616/15*H(R(-1,-1,0),x)*x
          - 63356/45*H(R(-1,-1,0),x)*x^2
          - 12928/25*H(R(-1,-1,0),x)*x^3
          - 1464*H(R(-1,-1,0,0),x)
          - 16*H(R(-1,-1,0,0),x)*x^-2
          - 512/3*H(R(-1,-1,0,0),x)*x^-1
          - 10136/3*H(R(-1,-1,0,0),x)*x
          - 8728/3*H(R(-1,-1,0,0),x)*x^2
          - 576*H(R(-1,-1,0,0),x)*x^3
          - 968*H(R(-1,-1,0,0,0),x)
          - 1936*H(R(-1,-1,0,0,0),x)*x
          - 1104*H(R(-1,-1,0,0,0),x)*x^2
          - 9160/3*H(R(-1,-1,2),x)
          - 64/3*H(R(-1,-1,2),x)*x^-2
          - 256/3*H(R(-1,-1,2),x)*x^-1
          - 3744*H(R(-1,-1,2),x)*x
          - 5072/3*H(R(-1,-1,2),x)*x^2
          - 768*H(R(-1,-1,2),x)*x^3
          - 752/3*H(R(-1,-1,2,0),x)
          - 1504/3*H(R(-1,-1,2,0),x)*x
          - 1120/3*H(R(-1,-1,2,0),x)*x^2
          - 288*H(R(-1,-1,2,1),x)
          - 576*H(R(-1,-1,2,1),x)*x
          - 448*H(R(-1,-1,2,1),x)*x^2
          - 4408/3*H(R(-1,-1,3),x)
          - 8816/3*H(R(-1,-1,3),x)*x
          - 5552/3*H(R(-1,-1,3),x)*x^2
          - 1010516/225*H(R(-1,0),x)
          - 304/15*H(R(-1,0),x)*z2*x^-2
          - 256/3*H(R(-1,0),x)*z2*x^-1
          - 3320*H(R(-1,0),x)*z2*x
          - 5456/3*H(R(-1,0),x)*z2*x^2
          - 3648/5*H(R(-1,0),x)*z2*x^3
          - 2672*H(R(-1,0),x)*z2
          - 12176/3*H(R(-1,0),x)*z3*x
          - 8528/3*H(R(-1,0),x)*z3*x^2
          - 4936/3*H(R(-1,0),x)*z3
          + 13924/675*H(R(-1,0),x)*x^-2
          - 2008/225*H(R(-1,0),x)*x^-1
          - 4132988/675*H(R(-1,0),x)*x
          - 24232/25*H(R(-1,0),x)*x^2
          + 58736/75*H(R(-1,0),x)*x^3
          - 23540/9*H(R(-1,0,0),x)
          - 1328/3*H(R(-1,0,0),x)*z2*x
          - 176/3*H(R(-1,0,0),x)*z2*x^2
          - 1816/3*H(R(-1,0,0),x)*z2
          + 4792/225*H(R(-1,0,0),x)*x^-2
          - 560/9*H(R(-1,0,0),x)*x^-1
          - 3628*H(R(-1,0,0),x)*x
          - 3448/9*H(R(-1,0,0),x)*x^2
          + 21888/25*H(R(-1,0,0),x)*x^3
          + 796*H(R(-1,0,0,0),x)
          + 48/5*H(R(-1,0,0,0),x)*x^-2
          + 256/3*H(R(-1,0,0,0),x)*x^-1
          + 4448/3*H(R(-1,0,0,0),x)*x
          + 1384*H(R(-1,0,0,0),x)*x^2
          + 1728/5*H(R(-1,0,0,0),x)*x^3
          + 552*H(R(-1,0,0,0,0),x)
          + 1104*H(R(-1,0,0,0,0),x)*x
          + 720*H(R(-1,0,0,0,0),x)*x^2
          - 3308/3*H(R(-1,2),x)
          - 64*H(R(-1,2),x)*z2*x^2
          + 2552/225*H(R(-1,2),x)*x^-2
          - 32/3*H(R(-1,2),x)*x^-1
          - 26848/9*H(R(-1,2),x)*x
          - 4564/3*H(R(-1,2),x)*x^2
          + 12928/25*H(R(-1,2),x)*x^3
          + 1208/3*H(R(-1,2,0),x)
          + 32/15*H(R(-1,2,0),x)*x^-2
          + 1408/3*H(R(-1,2,0),x)*x
          + 736/3*H(R(-1,2,0),x)*x^2
          + 384/5*H(R(-1,2,0),x)*x^3
          + 1712/3*H(R(-1,2,0,0),x)
          + 5728/3*H(R(-1,2,0,0),x)*x
          + 4576/3*H(R(-1,2,0,0),x)*x^2
          + 1352/3*H(R(-1,2,1),x)
          + 32/15*H(R(-1,2,1),x)*x^-2
          + 1648/3*H(R(-1,2,1),x)*x
          + 832/3*H(R(-1,2,1),x)*x^2
          + 384/5*H(R(-1,2,1),x)*x^3
          + 80*H(R(-1,2,1,0),x)
          + 160*H(R(-1,2,1,0),x)*x
          + 160*H(R(-1,2,1,0),x)*x^2
          + 256/3*H(R(-1,2,1,1),x)
          + 512/3*H(R(-1,2,1,1),x)*x
          + 512/3*H(R(-1,2,1,1),x)*x^2
          + 272/3*H(R(-1,2,2),x)
          + 544/3*H(R(-1,2,2),x)*x
          + 544/3*H(R(-1,2,2),x)*x^2
          + 6752/3*H(R(-1,3),x)
          + 16*H(R(-1,3),x)*x^-2
          + 128/3*H(R(-1,3),x)*x^-1
          + 7480/3*H(R(-1,3),x)*x
          + 3208/3*H(R(-1,3),x)*x^2
          + 576*H(R(-1,3),x)*x^3
          + 208*H(R(-1,3,0),x)
          + 416*H(R(-1,3,0),x)*x
          + 352*H(R(-1,3,0),x)*x^2
          + 240*H(R(-1,3,1),x)
          + 480*H(R(-1,3,1),x)*x
          + 416*H(R(-1,3,1),x)*x^2
          + 928/3*H(R(-1,4),x)
          - 448/3*H(R(-1,4),x)*x
          - 832/3*H(R(-1,4),x)*x^2
          - 462887/1215*H(R(0),x)
          + 112/15*H(R(0),x)*z2*x^-1
          - 21616/15*H(R(0),x)*z2*x
          + 26818/45*H(R(0),x)*z2*x^2
          + 30256/25*H(R(0),x)*z2*x^3
          - 1334/45*H(R(0),x)*z2
          + 928/15*H(R(0),x)*z2^2*x
          - 3424/15*H(R(0),x)*z2^2*x^2
          - 1664/15*H(R(0),x)*z2^2
          + 62888/9*H(R(0),x)*z3*x
          + 21392/9*H(R(0),x)*z3*x^2
          + 7872/5*H(R(0),x)*z3*x^3
          + 1316/9*H(R(0),x)*z3
          + 240*H(R(0),x)*z4*x
          + 48*H(R(0),x)*z4*x^2
          + 96*H(R(0),x)*z4
          - 9148/675*H(R(0),x)*x^-1
          - 15858079/6075*H(R(0),x)*x
          + 5542108/2025*H(R(0),x)*x^2
          - 334411/2025*H(R(0,0),x)
          + 256*H(R(0,0),x)*z2*x
          + 11296/9*H(R(0,0),x)*z2*x^2
          + 1344/5*H(R(0,0),x)*z2*x^3
          + 284/3*H(R(0,0),x)*z2
          + 2032/3*H(R(0,0),x)*z3*x
          + 224/3*H(R(0,0),x)*z3*x^2
          - 320/3*H(R(0,0),x)*z3
          - 2872/225*H(R(0,0),x)*x^-1
          + 6805949/2025*H(R(0,0),x)*x
          + 11442/25*H(R(0,0),x)*x^2
          - 58736/75*H(R(0,0),x)*x^3
          + 18097/135*H(R(0,0,0),x)
          - 1952/3*H(R(0,0,0),x)*z2*x
          + 160/3*H(R(0,0,0),x)*z2*x^2
          - 656/3*H(R(0,0,0),x)*z2
          - 64/5*H(R(0,0,0),x)*x^-1
          + 188434/135*H(R(0,0,0),x)*x
          - 75448/45*H(R(0,0,0),x)*x^2
          - 21888/25*H(R(0,0,0),x)*x^3
          - 1636/9*H(R(0,0,0,0),x)
          - 1864/9*H(R(0,0,0,0),x)*x
          - 1712*H(R(0,0,0,0),x)*x^2
          - 2304/5*H(R(0,0,0,0),x)*x^3
          + 120*H(R(0,0,0,0,0),x)
          + 1168/3*H(R(0,0,0,0,0),x)*x
          - 5471951/6075*H(R(1),x)
          - 1276/225*H(R(1),x)*z2*x^-2
          - 2176/135*H(R(1),x)*z2*x^-1
          - 36244/45*H(R(1),x)*z2*x
          + 3016/135*H(R(1),x)*z2*x^2
          + 10864/25*H(R(1),x)*z2*x^3
          + 36224/45*H(R(1),x)*z2
          + 4528/15*H(R(1),x)*z2^2*x
          - 1696/15*H(R(1),x)*z2^2*x^2
          - 2264/15*H(R(1),x)*z2^2
          - 376/15*H(R(1),x)*z3*x^-2
          + 448/9*H(R(1),x)*z3*x^-1
          + 14416/9*H(R(1),x)*z3*x
          - 6908/9*H(R(1),x)*z3*x^2
          + 4512/5*H(R(1),x)*z3*x^3
          - 19994/9*H(R(1),x)*z3
          + 48*H(R(1),x)*z4*x
          - 48*H(R(1),x)*z4*x^2
          - 24*H(R(1),x)*z4
          + 66974/6075*H(R(1),x)*x^-1
          - 18941999/6075*H(R(1),x)*x
          + 8390392/2025*H(R(1),x)*x^2
          - 880/3*H(R(1,-3,0),x)
          + 1760/3*H(R(1,-3,0),x)*x
          - 1376/3*H(R(1,-3,0),x)*x^2
          - 672*H(R(1,-2),x)*z2*x
          + 352*H(R(1,-2),x)*z2*x^2
          + 336*H(R(1,-2),x)*z2
          - 544/3*H(R(1,-2,-1,0),x)
          + 1088/3*H(R(1,-2,-1,0),x)*x
          - 704/3*H(R(1,-2,-1,0),x)*x^2
          - 3040/3*H(R(1,-2,0),x)
          - 32/5*H(R(1,-2,0),x)*x^-2
          + 608*H(R(1,-2,0),x)*x
          + 64/3*H(R(1,-2,0),x)*x^2
          + 1152/5*H(R(1,-2,0),x)*x^3
          - 272*H(R(1,-2,0,0),x)
          + 544*H(R(1,-2,0,0),x)*x
          - 416*H(R(1,-2,0,0),x)*x^2
          - 1280/3*H(R(1,-2,2),x)
          + 2560/3*H(R(1,-2,2),x)*x
          - 1408/3*H(R(1,-2,2),x)*x^2
          - 145171/405*H(R(1,0),x)
          + 64/5*H(R(1,0),x)*z2*x^-2
          + 128/9*H(R(1,0),x)*z2*x^-1
          - 464/3*H(R(1,0),x)*z2*x
          - 10664/9*H(R(1,0),x)*z2*x^2
          - 2304/5*H(R(1,0),x)*z2*x^3
          + 1948*H(R(1,0),x)*z2
          + 2656*H(R(1,0),x)*z3*x
          - 1568*H(R(1,0),x)*z3*x^2
          - 1328*H(R(1,0),x)*z3
          + 6104/405*H(R(1,0),x)*x^-1
          - 143044/405*H(R(1,0),x)*x
          + 181286/405*H(R(1,0),x)*x^2
          - 74332/135*H(R(1,0,0),x)
          + 3584/3*H(R(1,0,0),x)*z2*x
          - 2048/3*H(R(1,0,0),x)*z2*x^2
          - 1792/3*H(R(1,0,0),x)*z2
          + 2576/135*H(R(1,0,0),x)*x^-1
          + 122552/135*H(R(1,0,0),x)*x
          - 102736/135*H(R(1,0,0),x)*x^2
          - 3188/9*H(R(1,0,0,0),x)
          + 16/5*H(R(1,0,0,0),x)*x^-2
          - 416/9*H(R(1,0,0,0),x)*x^-1
          + 1576/9*H(R(1,0,0,0),x)*x
          + 1480/9*H(R(1,0,0,0),x)*x^2
          - 576/5*H(R(1,0,0,0),x)*x^3
          + 312*H(R(1,0,0,0,0),x)
          - 624*H(R(1,0,0,0,0),x)*x
          + 240*H(R(1,0,0,0,0),x)*x^2
          - 69101/405*H(R(1,1),x)
          - 16/15*H(R(1,1),x)*z2*x^-2
          - 320/9*H(R(1,1),x)*z2*x^-1
          - 1184/3*H(R(1,1),x)*z2*x
          + 1928/9*H(R(1,1),x)*z2*x^2
          + 192/5*H(R(1,1),x)*z2*x^3
          + 356*H(R(1,1),x)*z2
          + 9088/3*H(R(1,1),x)*z3*x
          - 5344/3*H(R(1,1),x)*z3*x^2
          - 4544/3*H(R(1,1),x)*z3
          + 2324/405*H(R(1,1),x)*x^-1
          - 562724/405*H(R(1,1),x)*x
          + 63254/45*H(R(1,1),x)*x^2
          - 1408/3*H(R(1,1,-2,0),x)
          + 2816/3*H(R(1,1,-2,0),x)*x
          - 1664/3*H(R(1,1,-2,0),x)*x^2
          - 34*H(R(1,1,0),x)
          + 464/3*H(R(1,1,0),x)*z2*x
          - 272/3*H(R(1,1,0),x)*z2*x^2
          - 232/3*H(R(1,1,0),x)*z2
          - 352/27*H(R(1,1,0),x)*x^-1
          + 3820/9*H(R(1,1,0),x)*x
          - 21326/27*H(R(1,1,0),x)*x^2
          + 176*H(R(1,1,0),x)*x^3
          + 4432/3*H(R(1,1,0,0),x)
          + 256/15*H(R(1,1,0,0),x)*x^-2
          + 640/9*H(R(1,1,0,0),x)*x^-1
          + 808*H(R(1,1,0,0),x)*x
          - 17776/9*H(R(1,1,0,0),x)*x^2
          - 3072/5*H(R(1,1,0,0),x)*x^3
          + 856/3*H(R(1,1,0,0,0),x)
          - 1712/3*H(R(1,1,0,0,0),x)*x
          + 368/3*H(R(1,1,0,0,0),x)*x^2
          + 2032/27*H(R(1,1,1),x)
          + 800/3*H(R(1,1,1),x)*z2*x
          - 224/3*H(R(1,1,1),x)*z2*x^2
          - 400/3*H(R(1,1,1),x)*z2
          - 784/27*H(R(1,1,1),x)*x^-1
          + 2536/27*H(R(1,1,1),x)*x
          - 3556/9*H(R(1,1,1),x)*x^2
          - 220*H(R(1,1,1,0),x)
          + 704/9*H(R(1,1,1,0),x)*x^-1
          + 2896/3*H(R(1,1,1,0),x)*x
          - 9632/9*H(R(1,1,1,0),x)*x^2
          + 832/3*H(R(1,1,1,0,0),x)
          - 1664/3*H(R(1,1,1,0,0),x)*x
          + 320/3*H(R(1,1,1,0,0),x)*x^2
          - 1048/9*H(R(1,1,1,1),x)
          + 736/9*H(R(1,1,1,1),x)*x^-1
          + 5480/9*H(R(1,1,1,1),x)*x
          - 2272/3*H(R(1,1,1,1),x)*x^2
          - 136*H(R(1,1,1,1,0),x)
          + 272*H(R(1,1,1,1,0),x)*x
          - 272*H(R(1,1,1,1,0),x)*x^2
          - 104*H(R(1,1,1,2),x)
          + 208*H(R(1,1,1,2),x)*x
          - 208*H(R(1,1,1,2),x)*x^2
          - 664/3*H(R(1,1,2),x)
          + 704/9*H(R(1,1,2),x)*x^-1
          + 936*H(R(1,1,2),x)*x
          - 9560/9*H(R(1,1,2),x)*x^2
          - 184*H(R(1,1,2,0),x)
          + 368*H(R(1,1,2,0),x)*x
          - 368*H(R(1,1,2,0),x)*x^2
          - 32*H(R(1,1,2,1),x)
          + 64*H(R(1,1,2,1),x)*x
          - 64*H(R(1,1,2,1),x)*x^2
          - 384*H(R(1,1,3),x)
          + 768*H(R(1,1,3),x)*x
          - 448*H(R(1,1,3),x)*x^2
          - 398/9*H(R(1,2),x)
          + 608/3*H(R(1,2),x)*z2*x
          - 32/3*H(R(1,2),x)*z2*x^2
          - 304/3*H(R(1,2),x)*z2
          - 1216/27*H(R(1,2),x)*x^-1
          + 5264/9*H(R(1,2),x)*x
          - 19610/27*H(R(1,2),x)*x^2
          - 176*H(R(1,2),x)*x^3
          - 908/3*H(R(1,2,0),x)
          + 704/9*H(R(1,2,0),x)*x^-1
          + 3632/3*H(R(1,2,0),x)*x
          - 11624/9*H(R(1,2,0),x)*x^2
          + 128/3*H(R(1,2,0,0),x)
          - 256/3*H(R(1,2,0,0),x)*x
          - 512/3*H(R(1,2,0,0),x)*x^2
          - 628/3*H(R(1,2,1),x)
          + 256/3*H(R(1,2,1),x)*x^-1
          + 880*H(R(1,2,1),x)*x
          - 3104/3*H(R(1,2,1),x)*x^2
          - 128*H(R(1,2,1,0),x)
          + 256*H(R(1,2,1,0),x)*x
          - 256*H(R(1,2,1,0),x)*x^2
          - 344/3*H(R(1,2,2),x)
          + 688/3*H(R(1,2,2),x)*x
          - 688/3*H(R(1,2,2),x)*x^2
          - 7108/3*H(R(1,3),x)
          - 256/15*H(R(1,3),x)*x^-2
          + 256/9*H(R(1,3),x)*x^-1
          + 2944/3*H(R(1,3),x)*x
          + 3920/9*H(R(1,3),x)*x^2
          + 3072/5*H(R(1,3),x)*x^3
          - 80/3*H(R(1,3,0),x)
          + 160/3*H(R(1,3,0),x)*x
          - 352/3*H(R(1,3,0),x)*x^2
          + 296/3*H(R(1,3,1),x)
          - 592/3*H(R(1,3,1),x)*x
          + 400/3*H(R(1,3,1),x)*x^2
          + 904/3*H(R(1,4),x)
          - 1808/3*H(R(1,4),x)*x
          + 1040/3*H(R(1,4),x)*x^2
          - 867496/2025*H(R(2),x)
          - 32/15*H(R(2),x)*z2*x^-2
          - 104/3*H(R(2),x)*z2*x
          + 768*H(R(2),x)*z2*x^2
          + 192/5*H(R(2),x)*z2*x^3
          + 556/3*H(R(2),x)*z2
          + 696*H(R(2),x)*z3*x
          - 2672*H(R(2),x)*z3*x^2
          - 3988/3*H(R(2),x)*z3
          - 3752/225*H(R(2),x)*x^-1
          - 5822356/2025*H(R(2),x)*x
          + 1045922/2025*H(R(2),x)*x^2
          - 1504/3*H(R(2,-2,0),x)
          + 128/3*H(R(2,-2,0),x)*x
          - 1600/3*H(R(2,-2,0),x)*x^2
          - 1102/45*H(R(2,0),x)
          + 8320/3*H(R(2,0),x)*z2*x
          + 3632/3*H(R(2,0),x)*z2*x^2
          + 1888/3*H(R(2,0),x)*z2
          - 32/15*H(R(2,0),x)*x^-1
          - 11792/45*H(R(2,0),x)*x
          - 215798/135*H(R(2,0),x)*x^2
          + 176*H(R(2,0),x)*x^3
          - 352*H(R(2,0,0),x)
          - 1560*H(R(2,0,0),x)*x
          - 7168/3*H(R(2,0,0),x)*x^2
          - 3072/5*H(R(2,0,0),x)*x^3
          - 344/3*H(R(2,0,0,0),x)
          - 1040*H(R(2,0,0,0),x)*x
          - 272/3*H(R(2,0,0,0),x)*x^2
          + 3494/135*H(R(2,1),x)
          + 976/3*H(R(2,1),x)*z2*x
          - 32/3*H(R(2,1),x)*z2*x^2
          - 40*H(R(2,1),x)*z2
          - 32/15*H(R(2,1),x)*x^-1
          - 66376/135*H(R(2,1),x)*x
          - 160708/135*H(R(2,1),x)*x^2
          - 508/3*H(R(2,1,0),x)
          + 3080/3*H(R(2,1,0),x)*x
          - 4952/3*H(R(2,1,0),x)*x^2
          + 808*H(R(2,1,0,0),x)
          + 6416/3*H(R(2,1,0,0),x)*x
          + 3968/3*H(R(2,1,0,0),x)*x^2
          - 1312/9*H(R(2,1,1),x)
          + 8744/9*H(R(2,1,1),x)*x
          - 14800/9*H(R(2,1,1),x)*x^2
          - 80/3*H(R(2,1,1,0),x)
          + 2368/3*H(R(2,1,1,0),x)*x
          - 976/3*H(R(2,1,1,0),x)*x^2
          + 40*H(R(2,1,1,1),x)
          + 656*H(R(2,1,1,1),x)*x
          - 160*H(R(2,1,1,1),x)*x^2
          - 104/3*H(R(2,1,2),x)
          + 2224/3*H(R(2,1,2),x)*x
          - 928/3*H(R(2,1,2),x)*x^2
          - 452/3*H(R(2,2),x)
          + 1144*H(R(2,2),x)*x
          - 5648/3*H(R(2,2),x)*x^2
          - 80/3*H(R(2,2,0),x)
          + 2368/3*H(R(2,2,0),x)*x
          - 976/3*H(R(2,2,0),x)*x^2
          + 112/3*H(R(2,2,1),x)
          + 2080/3*H(R(2,2,1),x)*x
          - 176*H(R(2,2,1),x)*x^2
          - 880*H(R(2,3),x)
          - 5632/3*H(R(2,3),x)*x
          - 1680*H(R(2,3),x)*x^2
          + 1334/45*H(R(3),x)
          - 160*H(R(3),x)*z2*x
          - 64*H(R(3),x)*z2
          + 16/15*H(R(3),x)*x^-1
          + 53336/45*H(R(3),x)*x
          - 26818/45*H(R(3),x)*x^2
          - 17328/25*H(R(3),x)*x^3
          - 244/3*H(R(3,0),x)
          + 816*H(R(3,0),x)*x
          - 19216/9*H(R(3,0),x)*x^2
          - 384/5*H(R(3,0),x)*x^3
          - 304/3*H(R(3,0,0),x)
          + 896/3*H(R(3,0,0),x)*x
          - 1184/3*H(R(3,0,0),x)*x^2
          - 356/3*H(R(3,1),x)
          + 2224/3*H(R(3,1),x)*x
          - 21008/9*H(R(3,1),x)*x^2
          - 384/5*H(R(3,1),x)*x^3
          + 24*H(R(3,1,0),x)
          + 2384/3*H(R(3,1,0),x)*x
          - 1120/3*H(R(3,1,0),x)*x^2
          + 248/3*H(R(3,1,1),x)
          + 816*H(R(3,1,1),x)*x
          - 736/3*H(R(3,1,1),x)*x^2
          + 280/3*H(R(3,2),x)
          + 2608/3*H(R(3,2),x)*x
          - 800/3*H(R(3,2),x)*x^2
          - 284/3*H(R(4),x)
          + 400*H(R(4),x)*x
          - 11296/9*H(R(4),x)*x^2
          + 192/5*H(R(4),x)*x^3
          + 472/3*H(R(4,0),x)
          + 2288/3*H(R(4,0),x)*x
          - 160*H(R(4,0),x)*x^2
          + 168*H(R(4,1),x)
          + 2608/3*H(R(4,1),x)*x
          - 544/3*H(R(4,1),x)*x^2
          + 656/3*H(R(5),x)
          + 2080/3*H(R(5),x)*x
          - 160/3*H(R(5),x)*x^2
          )

       + nf*cf^2 * (
          + 149023/600
          + 256/3*z2*z3*x
          - 832*z2*z3*x^2
          - 160*z2*z3
          - 592/45*z2*x^-1
          + 166993/45*z2*x
          + 14444/15*z2*x^2
          - 8528/25*z2*x^3
          - 4598/45*z2
          + 1844/15*z2^2*x
          - 20176/15*z2^2*x^2
          - 12672/25*z2^2*x^3
          + 1736/15*z2^2
          - 368/15*z3*x^-1
          + 267682/45*z3*x
          + 3956/15*z3*x^2
          - 352*z3*x^3
          + 11107/15*z3
          + 144*z4*x
          - 108*z4
          - 23032/3*z5*x
          + 368*z5*x^2
          - 124*z5
          - 964/75*x^-1
          + 399401/300*x
          - 115586/75*x^2
          + 1600/3*H(R(-4,0),x)
          + 4096/3*H(R(-4,0),x)*x^2
          - 32*H(R(-3),x)*z2*x
          - 2624/3*H(R(-3),x)*z2*x^2
          - 1264/3*H(R(-3),x)*z2
          - 1184/3*H(R(-3,-1,0),x)
          + 576*H(R(-3,-1,0),x)*x
          - 2176/3*H(R(-3,-1,0),x)*x^2
          + 3488/3*H(R(-3,0),x)
          - 384*H(R(-3,0),x)*x
          + 560/3*H(R(-3,0),x)*x^2
          - 768/5*H(R(-3,0),x)*x^3
          + 1888/3*H(R(-3,0,0),x)
          - 128*H(R(-3,0,0),x)*x
          + 4672/3*H(R(-3,0,0),x)*x^2
          + 224*H(R(-3,2),x)
          + 320*H(R(-3,2),x)*x
          + 512*H(R(-3,2),x)*x^2
          + 1728*H(R(-2),x)*z2*x
          + 136*H(R(-2),x)*z2*x^2
          + 1536/5*H(R(-2),x)*z2*x^3
          - 1160*H(R(-2),x)*z2
          + 320*H(R(-2),x)*z3*x
          - 352/3*H(R(-2),x)*z3*x^2
          + 96*H(R(-2),x)*z3
          - 256*H(R(-2,-2,0),x)
          + 1280/3*H(R(-2,-2,0),x)*x
          - 1280/3*H(R(-2,-2,0),x)*x^2
          - 416*H(R(-2,-1),x)*z2*x
          - 128/3*H(R(-2,-1),x)*z2*x^2
          - 208*H(R(-2,-1),x)*z2
          + 288*H(R(-2,-1,-1,0),x)
          - 448*H(R(-2,-1,-1,0),x)*x
          + 1280/3*H(R(-2,-1,-1,0),x)*x^2
          - 1072*H(R(-2,-1,0),x)
          + 1024*H(R(-2,-1,0),x)*x
          + 80*H(R(-2,-1,0),x)*x^2
          - 224*H(R(-2,-1,0,0),x)
          + 1984/3*H(R(-2,-1,0,0),x)*x
          - 640*H(R(-2,-1,0,0),x)*x^2
          + 352*H(R(-2,-1,2),x)
          + 192*H(R(-2,-1,2),x)*x
          + 256*H(R(-2,-1,2),x)*x^2
          + 39088/15*H(R(-2,0),x)
          + 640/3*H(R(-2,0),x)*z2*x
          - 192*H(R(-2,0),x)*z2*x^2
          + 160*H(R(-2,0),x)*z2
          - 64/15*H(R(-2,0),x)*x^-2
          - 64/15*H(R(-2,0),x)*x^-1
          + 29776/45*H(R(-2,0),x)*x
          - 2872/5*H(R(-2,0),x)*x^2
          - 704/5*H(R(-2,0),x)*x^3
          + 4592/3*H(R(-2,0,0),x)
          - 3040/3*H(R(-2,0,0),x)*x
          - 280/3*H(R(-2,0,0),x)*x^2
          - 768/5*H(R(-2,0,0),x)*x^3
          + 592/3*H(R(-2,0,0,0),x)
          - 608/3*H(R(-2,0,0,0),x)*x
          + 768*H(R(-2,0,0,0),x)*x^2
          + 624*H(R(-2,2),x)
          - 1216*H(R(-2,2),x)*x
          - 96*H(R(-2,2),x)*x^2
          - 1536/5*H(R(-2,2),x)*x^3
          + 32*H(R(-2,2,0),x)
          + 64*H(R(-2,2,0),x)*x
          + 128*H(R(-2,2,0),x)*x^2
          + 32*H(R(-2,2,1),x)
          + 64*H(R(-2,2,1),x)*x
          + 128*H(R(-2,2,1),x)*x^2
          - 96*H(R(-2,3),x)
          + 64*H(R(-2,3),x)*x
          + 192*H(R(-2,3),x)*x^2
          + 88/15*H(R(-1),x)*z2*x^-2
          + 128/15*H(R(-1),x)*z2*x^-1
          - 73544/15*H(R(-1),x)*z2*x
          - 8364/5*H(R(-1),x)*z2*x^2
          + 1056/5*H(R(-1),x)*z2*x^3
          - 49604/15*H(R(-1),x)*z2
          + 3712/3*H(R(-1),x)*z2^2*x
          + 12608/15*H(R(-1),x)*z2^2*x^2
          + 4672/15*H(R(-1),x)*z2^2
          + 32/5*H(R(-1),x)*z3*x^-2
          - 352*H(R(-1),x)*z3*x
          + 104*H(R(-1),x)*z3*x^2
          + 1152/5*H(R(-1),x)*z3*x^3
          - 184*H(R(-1),x)*z3
          - 640/3*H(R(-1,-3,0),x)
          - 1280/3*H(R(-1,-3,0),x)*x
          - 1664/3*H(R(-1,-3,0),x)*x^2
          - 64/3*H(R(-1,-2),x)*z2*x
          + 704/3*H(R(-1,-2),x)*z2*x^2
          - 32/3*H(R(-1,-2),x)*z2
          + 704/3*H(R(-1,-2,-1,0),x)
          + 1408/3*H(R(-1,-2,-1,0),x)*x
          + 1408/3*H(R(-1,-2,-1,0),x)*x^2
          - 848*H(R(-1,-2,0),x)
          - 2656/3*H(R(-1,-2,0),x)*x
          - 112/3*H(R(-1,-2,0),x)*x^2
          - 288*H(R(-1,-2,0,0),x)
          - 576*H(R(-1,-2,0,0),x)*x
          - 704*H(R(-1,-2,0,0),x)*x^2
          + 128*H(R(-1,-2,2),x)
          + 256*H(R(-1,-2,2),x)*x
          - 128/15*H(R(-1,-1),x)*z2*x^-2
          + 320/3*H(R(-1,-1),x)*z2*x
          - 264*H(R(-1,-1),x)*z2*x^2
          - 1536/5*H(R(-1,-1),x)*z2*x^3
          + 8*H(R(-1,-1),x)*z2
          - 800/3*H(R(-1,-1),x)*z3*x
          + 352/3*H(R(-1,-1),x)*z3*x^2
          - 400/3*H(R(-1,-1),x)*z3
          + 640/3*H(R(-1,-1,-2,0),x)
          + 1280/3*H(R(-1,-1,-2,0),x)*x
          + 1280/3*H(R(-1,-1,-2,0),x)*x^2
          + 1664/3*H(R(-1,-1,-1),x)*z2*x
          + 128/3*H(R(-1,-1,-1),x)*z2*x^2
          + 832/3*H(R(-1,-1,-1),x)*z2
          - 640/3*H(R(-1,-1,-1,-1,0),x)
          - 1280/3*H(R(-1,-1,-1,-1,0),x)*x
          - 1280/3*H(R(-1,-1,-1,-1,0),x)*x^2
          + 1040*H(R(-1,-1,-1,0),x)
          + 1216*H(R(-1,-1,-1,0),x)*x
          + 176*H(R(-1,-1,-1,0),x)*x^2
          + 192*H(R(-1,-1,-1,0,0),x)
          + 384*H(R(-1,-1,-1,0,0),x)*x
          + 640*H(R(-1,-1,-1,0,0),x)*x^2
          - 384*H(R(-1,-1,-1,2),x)
          - 768*H(R(-1,-1,-1,2),x)*x
          - 256*H(R(-1,-1,-1,2),x)*x^2
          - 7288/3*H(R(-1,-1,0),x)
          - 192*H(R(-1,-1,0),x)*z2*x
          + 192*H(R(-1,-1,0),x)*z2*x^2
          - 96*H(R(-1,-1,0),x)*z2
          + 176/45*H(R(-1,-1,0),x)*x^-2
          - 15920/9*H(R(-1,-1,0),x)*x
          + 728*H(R(-1,-1,0),x)*x^2
          + 704/5*H(R(-1,-1,0),x)*x^3
          - 984*H(R(-1,-1,0,0),x)
          + 64/15*H(R(-1,-1,0,0),x)*x^-2
          - 1072*H(R(-1,-1,0,0),x)*x
          + 280/3*H(R(-1,-1,0,0),x)*x^2
          + 768/5*H(R(-1,-1,0,0),x)*x^3
          - 320*H(R(-1,-1,0,0,0),x)
          - 640*H(R(-1,-1,0,0,0),x)*x
          - 768*H(R(-1,-1,0,0,0),x)*x^2
          + 512*H(R(-1,-1,2),x)
          + 128/15*H(R(-1,-1,2),x)*x^-2
          + 1504/3*H(R(-1,-1,2),x)*x
          + 352*H(R(-1,-1,2),x)*x^2
          + 1536/5*H(R(-1,-1,2),x)*x^3
          - 64*H(R(-1,-1,2,0),x)
          - 128*H(R(-1,-1,2,0),x)*x
          - 128*H(R(-1,-1,2,0),x)*x^2
          - 64*H(R(-1,-1,2,1),x)
          - 128*H(R(-1,-1,2,1),x)*x
          - 128*H(R(-1,-1,2,1),x)*x^2
          + 32*H(R(-1,-1,3),x)
          + 64*H(R(-1,-1,3),x)*x
          - 192*H(R(-1,-1,3),x)*x^2
          + 224536/45*H(R(-1,0),x)
          + 32/5*H(R(-1,0),x)*z2*x^-2
          - 496/3*H(R(-1,0),x)*z2*x
          + 120*H(R(-1,0),x)*z2*x^2
          + 1152/5*H(R(-1,0),x)*z2*x^3
          + 248/3*H(R(-1,0),x)*z2
          + 6112/3*H(R(-1,0),x)*z3*x
          + 4000/3*H(R(-1,0),x)*z3*x^2
          + 1904/3*H(R(-1,0),x)*z3
          - 1852/225*H(R(-1,0),x)*x^-2
          + 16/45*H(R(-1,0),x)*x^-1
          + 281416/45*H(R(-1,0),x)*x
          + 17032/15*H(R(-1,0),x)*x^2
          - 8528/25*H(R(-1,0),x)*x^3
          + 57512/15*H(R(-1,0,0),x)
          - 1280*H(R(-1,0,0),x)*z2*x
          - 1152*H(R(-1,0,0),x)*z2*x^2
          - 256*H(R(-1,0,0),x)*z2
          - 368/45*H(R(-1,0,0),x)*x^-2
          - 64/15*H(R(-1,0,0),x)*x^-1
          + 216856/45*H(R(-1,0,0),x)*x
          + 14296/15*H(R(-1,0,0),x)*x^2
          - 1472/5*H(R(-1,0,0),x)*x^3
          + 640*H(R(-1,0,0,0),x)
          - 32/15*H(R(-1,0,0,0),x)*x^-2
          + 3088/3*H(R(-1,0,0,0),x)*x
          + 608/3*H(R(-1,0,0,0),x)*x^2
          - 384/5*H(R(-1,0,0,0),x)*x^3
          - 112/3*H(R(-1,0,0,0,0),x)
          - 224/3*H(R(-1,0,0,0,0),x)*x
          + 160/3*H(R(-1,0,0,0,0),x)*x^2
          + 31384/15*H(R(-1,2),x)
          + 128*H(R(-1,2),x)*z2*x
          + 128*H(R(-1,2),x)*z2*x^2
          + 64*H(R(-1,2),x)*z2
          - 176/45*H(R(-1,2),x)*x^-2
          - 128/15*H(R(-1,2),x)*x^-1
          + 180832/45*H(R(-1,2),x)*x
          + 10184/5*H(R(-1,2),x)*x^2
          - 704/5*H(R(-1,2),x)*x^3
          + 64*H(R(-1,2,0),x)
          + 160*H(R(-1,2,0),x)*x
          + 96*H(R(-1,2,0),x)*x^2
          - 1376/3*H(R(-1,2,0,0),x)
          - 5056/3*H(R(-1,2,0,0),x)*x
          - 3904/3*H(R(-1,2,0,0),x)*x^2
          + 64*H(R(-1,2,1),x)
          + 160*H(R(-1,2,1),x)*x
          + 96*H(R(-1,2,1),x)*x^2
          - 96*H(R(-1,3),x)
          - 64/15*H(R(-1,3),x)*x^-2
          + 448/3*H(R(-1,3),x)*x
          + 64*H(R(-1,3),x)*x^2
          - 768/5*H(R(-1,3),x)*x^3
          + 32*H(R(-1,3,0),x)
          + 64*H(R(-1,3,0),x)*x
          + 64*H(R(-1,3,0),x)*x^2
          + 32*H(R(-1,3,1),x)
          + 64*H(R(-1,3,1),x)*x
          + 64*H(R(-1,3,1),x)*x^2
          + 384*H(R(-1,4),x)
          + 1536*H(R(-1,4),x)*x
          + 1280*H(R(-1,4),x)*x^2
          + 13594/225*H(R(0),x)
          + 16/3*H(R(0),x)*z2*x^-1
          + 14602/9*H(R(0),x)*z2*x
          + 13516/5*H(R(0),x)*z2*x^2
          - 1408/5*H(R(0),x)*z2*x^3
          + 1511/15*H(R(0),x)*z2
          + 6904/15*H(R(0),x)*z2^2*x
          - 448/5*H(R(0),x)*z2^2*x^2
          + 116/15*H(R(0),x)*z2^2
          - 12284/3*H(R(0),x)*z3*x
          + 2456/3*H(R(0),x)*z3*x^2
          - 4416/5*H(R(0),x)*z3*x^3
          + 300*H(R(0),x)*z3
          - 48*H(R(0),x)*z4*x
          - 24*H(R(0),x)*z4
          + 644/75*H(R(0),x)*x^-1
          + 37658/75*H(R(0),x)*x
          - 61902/25*H(R(0),x)*x^2
          - 872/9*H(R(0,0),x)
          - 540*H(R(0,0),x)*z2*x
          + 8336/3*H(R(0,0),x)*z2*x^2
          + 192*H(R(0,0),x)*z2*x^3
          + 284/3*H(R(0,0),x)*z2
          - 760*H(R(0,0),x)*z3*x
          + 3712/3*H(R(0,0),x)*z3*x^2
          + 284*H(R(0,0),x)*z3
          + 176/45*H(R(0,0),x)*x^-1
          - 36848/9*H(R(0,0),x)*x
          - 5008/3*H(R(0,0),x)*x^2
          + 8528/25*H(R(0,0),x)*x^3
          - 178/3*H(R(0,0,0),x)
          - 664/3*H(R(0,0,0),x)*z2*x
          + 2624/3*H(R(0,0,0),x)*z2*x^2
          + 524/3*H(R(0,0,0),x)*z2
          + 64/15*H(R(0,0,0),x)*x^-1
          - 74476/45*H(R(0,0,0),x)*x
          - 1128*H(R(0,0,0),x)*x^2
          + 1472/5*H(R(0,0,0),x)*x^3
          + 44/3*H(R(0,0,0,0),x)
          + 244/3*H(R(0,0,0,0),x)*x
          - 3680/3*H(R(0,0,0,0),x)*x^2
          + 768/5*H(R(0,0,0,0),x)*x^3
          - 60*H(R(0,0,0,0,0),x)
          - 184/3*H(R(0,0,0,0,0),x)*x
          - 480*H(R(0,0,0,0,0),x)*x^2
          + 32906/45*H(R(1),x)
          + 88/45*H(R(1),x)*z2*x^-2
          - 5324/9*H(R(1),x)*z2*x
          + 1376*H(R(1),x)*z2*x^2
          - 352/5*H(R(1),x)*z2*x^3
          - 2230/3*H(R(1),x)*z2
          - 1312/15*H(R(1),x)*z2^2*x
          - 2336/15*H(R(1),x)*z2^2*x^2
          + 656/15*H(R(1),x)*z2^2
          + 272/15*H(R(1),x)*z3*x^-2
          - 3088/3*H(R(1),x)*z3*x
          + 2384/3*H(R(1),x)*z3*x^2
          - 3264/5*H(R(1),x)*z3*x^3
          + 4912/3*H(R(1),x)*z3
          - 608/45*H(R(1),x)*x^-1
          + 10906/5*H(R(1),x)*x
          - 14918/5*H(R(1),x)*x^2
          + 1408/3*H(R(1,-3,0),x)
          - 2816/3*H(R(1,-3,0),x)*x
          + 2432/3*H(R(1,-3,0),x)*x^2
          + 896*H(R(1,-2),x)*z2*x
          - 640*H(R(1,-2),x)*z2*x^2
          - 448*H(R(1,-2),x)*z2
          - 128*H(R(1,-2,-1,0),x)
          + 256*H(R(1,-2,-1,0),x)*x
          - 256*H(R(1,-2,-1,0),x)*x^2
          + 2464/3*H(R(1,-2,0),x)
          + 64/15*H(R(1,-2,0),x)*x^-2
          - 2560/3*H(R(1,-2,0),x)*x
          + 1216/3*H(R(1,-2,0),x)*x^2
          - 768/5*H(R(1,-2,0),x)*x^3
          + 1472/3*H(R(1,-2,0,0),x)
          - 2944/3*H(R(1,-2,0,0),x)*x
          + 2560/3*H(R(1,-2,0,0),x)*x^2
          + 384*H(R(1,-2,2),x)
          - 768*H(R(1,-2,2),x)*x
          + 512*H(R(1,-2,2),x)*x^2
          - 239/3*H(R(1,0),x)
          - 176/15*H(R(1,0),x)*z2*x^-2
          - 4336/3*H(R(1,0),x)*z2*x
          + 7928/3*H(R(1,0),x)*z2*x^2
          + 2112/5*H(R(1,0),x)*z2*x^3
          - 1276*H(R(1,0),x)*z2
          - 5792/3*H(R(1,0),x)*z3*x
          + 4256/3*H(R(1,0),x)*z3*x^2
          + 2896/3*H(R(1,0),x)*z3
          + 3650/3*H(R(1,0),x)*x
          - 3560/3*H(R(1,0),x)*x^2
          - 1066/15*H(R(1,0,0),x)
          - 928*H(R(1,0,0),x)*z2*x
          + 864*H(R(1,0,0),x)*z2*x^2
          + 464*H(R(1,0,0),x)*z2
          + 208/15*H(R(1,0,0),x)*x^-1
          + 9316/15*H(R(1,0,0),x)*x
          - 7808/15*H(R(1,0,0),x)*x^2
          + 92/3*H(R(1,0,0,0),x)
          - 32/15*H(R(1,0,0,0),x)*x^-2
          + 1952/3*H(R(1,0,0,0),x)*x
          - 1024*H(R(1,0,0,0),x)*x^2
          + 384/5*H(R(1,0,0,0),x)*x^3
          - 832/3*H(R(1,0,0,0,0),x)
          + 1664/3*H(R(1,0,0,0,0),x)*x
          - 1280/3*H(R(1,0,0,0,0),x)*x^2
          - 55/3*H(R(1,1),x)
          - 832*H(R(1,1),x)*z2*x
          + 3520/3*H(R(1,1),x)*z2*x^2
          - 124/3*H(R(1,1),x)*z2
          - 5440/3*H(R(1,1),x)*z3*x
          + 3520/3*H(R(1,1),x)*z3*x^2
          + 2720/3*H(R(1,1),x)*z3
          + 4198/3*H(R(1,1),x)*x
          - 4348/3*H(R(1,1),x)*x^2
          + 1024/3*H(R(1,1,-2,0),x)
          - 2048/3*H(R(1,1,-2,0),x)*x
          + 1280/3*H(R(1,1,-2,0),x)*x^2
          - 482*H(R(1,1,0),x)
          - 256/3*H(R(1,1,0),x)*z2*x
          + 1024/3*H(R(1,1,0),x)*z2*x^2
          + 128/3*H(R(1,1,0),x)*z2
          + 4564/3*H(R(1,1,0),x)*x
          - 3268/3*H(R(1,1,0),x)*x^2
          - 1604*H(R(1,1,0,0),x)
          - 208/15*H(R(1,1,0,0),x)*x^-2
          + 1792/3*H(R(1,1,0,0),x)*x
          + 760/3*H(R(1,1,0,0),x)*x^2
          + 2496/5*H(R(1,1,0,0),x)*x^3
          - 656/3*H(R(1,1,0,0,0),x)
          + 1312/3*H(R(1,1,0,0,0),x)*x
          - 928/3*H(R(1,1,0,0,0),x)*x^2
          - 522*H(R(1,1,1),x)
          - 544*H(R(1,1,1),x)*z2*x
          + 544*H(R(1,1,1),x)*z2*x^2
          + 272*H(R(1,1,1),x)*z2
          + 4948/3*H(R(1,1,1),x)*x
          - 1212*H(R(1,1,1),x)*x^2
          - 1516/3*H(R(1,1,1,0),x)
          + 1488*H(R(1,1,1,0),x)*x
          - 3800/3*H(R(1,1,1,0),x)*x^2
          - 656*H(R(1,1,1,0,0),x)
          + 1312*H(R(1,1,1,0,0),x)*x
          - 928*H(R(1,1,1,0,0),x)*x^2
          - 1588/3*H(R(1,1,1,1),x)
          + 4688/3*H(R(1,1,1,1),x)*x
          - 4096/3*H(R(1,1,1,1),x)*x^2
          - 1072/3*H(R(1,1,1,1,0),x)
          + 2144/3*H(R(1,1,1,1,0),x)*x
          - 2144/3*H(R(1,1,1,1,0),x)*x^2
          - 400*H(R(1,1,1,1,1),x)
          + 800*H(R(1,1,1,1,1),x)*x
          - 800*H(R(1,1,1,1,1),x)*x^2
          - 1136/3*H(R(1,1,1,2),x)
          + 2272/3*H(R(1,1,1,2),x)*x
          - 2272/3*H(R(1,1,1,2),x)*x^2
          - 1436/3*H(R(1,1,2),x)
          + 1440*H(R(1,1,2),x)*x
          - 3784/3*H(R(1,1,2),x)*x^2
          - 1024/3*H(R(1,1,2,0),x)
          + 2048/3*H(R(1,1,2,0),x)*x
          - 2048/3*H(R(1,1,2,0),x)*x^2
          - 1328/3*H(R(1,1,2,1),x)
          + 2656/3*H(R(1,1,2,1),x)*x
          - 2656/3*H(R(1,1,2,1),x)*x^2
          + 64/3*H(R(1,1,3),x)
          - 128/3*H(R(1,1,3),x)*x
          - 1024/3*H(R(1,1,3),x)*x^2
          - 1414/3*H(R(1,2),x)
          - 1888/3*H(R(1,2),x)*z2*x
          + 1888/3*H(R(1,2),x)*z2*x^2
          + 944/3*H(R(1,2),x)*z2
          + 1476*H(R(1,2),x)*x
          - 1012*H(R(1,2),x)*x^2
          - 1472/3*H(R(1,2,0),x)
          + 4256/3*H(R(1,2,0),x)*x
          - 1184*H(R(1,2,0),x)*x^2
          - 1312/3*H(R(1,2,0,0),x)
          + 2624/3*H(R(1,2,0,0),x)*x
          - 2048/3*H(R(1,2,0,0),x)*x^2
          - 1652/3*H(R(1,2,1),x)
          + 4928/3*H(R(1,2,1),x)*x
          - 1408*H(R(1,2,1),x)*x^2
          - 1184/3*H(R(1,2,1,0),x)
          + 2368/3*H(R(1,2,1,0),x)*x
          - 2368/3*H(R(1,2,1,0),x)*x^2
          - 1408/3*H(R(1,2,1,1),x)
          + 2816/3*H(R(1,2,1,1),x)*x
          - 2816/3*H(R(1,2,1,1),x)*x^2
          - 432*H(R(1,2,2),x)
          + 864*H(R(1,2,2),x)*x
          - 864*H(R(1,2,2),x)*x^2
          + 3788/3*H(R(1,3),x)
          + 208/15*H(R(1,3),x)*x^-2
          + 4384/3*H(R(1,3),x)*x
          - 7376/3*H(R(1,3),x)*x^2
          - 2496/5*H(R(1,3),x)*x^3
          - 1168/3*H(R(1,3,0),x)
          + 2336/3*H(R(1,3,0),x)*x
          - 2336/3*H(R(1,3,0),x)*x^2
          - 496*H(R(1,3,1),x)
          + 992*H(R(1,3,1),x)*x
          - 992*H(R(1,3,1),x)*x^2
          - 336*H(R(1,4),x)
          + 672*H(R(1,4),x)*x
          - 736*H(R(1,4),x)*x^2
          + 4598/45*H(R(2),x)
          - 1576*H(R(2),x)*z2*x
          + 3904/3*H(R(2),x)*z2*x^2
          - 700/3*H(R(2),x)*z2
          - 160/3*H(R(2),x)*z3*x
          + 6976/3*H(R(2),x)*z3*x^2
          + 3152/3*H(R(2),x)*z3
          + 608/45*H(R(2),x)*x^-1
          + 38141/15*H(R(2),x)*x
          - 14444/15*H(R(2),x)*x^2
          + 384*H(R(2,-2,0),x)
          - 128*H(R(2,-2,0),x)*x
          + 1280/3*H(R(2,-2,0),x)*x^2
          - 464/3*H(R(2,0),x)
          - 7856/3*H(R(2,0),x)*z2*x
          - 800*H(R(2,0),x)*z2*x^2
          - 376*H(R(2,0),x)*z2
          + 1592*H(R(2,0),x)*x
          - 3268/3*H(R(2,0),x)*x^2
          + 140/3*H(R(2,0,0),x)
          + 2184*H(R(2,0,0),x)*x
          + 760/3*H(R(2,0,0),x)*x^2
          + 2496/5*H(R(2,0,0),x)*x^3
          - 344/3*H(R(2,0,0,0),x)
          + 2480/3*H(R(2,0,0,0),x)*x
          - 928/3*H(R(2,0,0,0),x)*x^2
          - 628/3*H(R(2,1),x)
          - 784*H(R(2,1),x)*z2*x
          + 544*H(R(2,1),x)*z2*x^2
          + 376/3*H(R(2,1),x)*z2
          + 5272/3*H(R(2,1),x)*x
          - 1212*H(R(2,1),x)*x^2
          - 964/3*H(R(2,1,0),x)
          + 1032*H(R(2,1,0),x)*x
          - 3800/3*H(R(2,1,0),x)*x^2
          - 2392/3*H(R(2,1,0,0),x)
          - 3152/3*H(R(2,1,0,0),x)*x
          - 6208/3*H(R(2,1,0,0),x)*x^2
          - 364*H(R(2,1,1),x)
          + 3488/3*H(R(2,1,1),x)*x
          - 4096/3*H(R(2,1,1),x)*x^2
          - 808/3*H(R(2,1,1,0),x)
          + 1552/3*H(R(2,1,1,0),x)*x
          - 2176/3*H(R(2,1,1,0),x)*x^2
          - 904/3*H(R(2,1,1,1),x)
          + 1808/3*H(R(2,1,1,1),x)*x
          - 800*H(R(2,1,1,1),x)*x^2
          - 808/3*H(R(2,1,2),x)
          + 560*H(R(2,1,2),x)*x
          - 2272/3*H(R(2,1,2),x)*x^2
          - 908/3*H(R(2,2),x)
          + 1064*H(R(2,2),x)*x
          - 3784/3*H(R(2,2),x)*x^2
          - 704/3*H(R(2,2,0),x)
          + 448*H(R(2,2,0),x)*x
          - 2048/3*H(R(2,2,0),x)*x^2
          - 968/3*H(R(2,2,1),x)
          + 1936/3*H(R(2,2,1),x)*x
          - 2624/3*H(R(2,2,1),x)*x^2
          + 440*H(R(2,3),x)
          + 7024/3*H(R(2,3),x)*x
          + 800*H(R(2,3),x)*x^2
          - 1511/15*H(R(3),x)
          - 2368/3*H(R(3),x)*z2*x
          + 1504/3*H(R(3),x)*z2*x^2
          + 160/3*H(R(3),x)*z2
          - 48/5*H(R(3),x)*x^-1
          - 43234/45*H(R(3),x)*x
          - 13516/5*H(R(3),x)*x^2
          + 704/5*H(R(3),x)*x^3
          - 532/3*H(R(3,0),x)
          + 1880/3*H(R(3,0),x)*x
          - 1280*H(R(3,0),x)*x^2
          - 224/3*H(R(3,0,0),x)
          + 1472/3*H(R(3,0,0),x)*x
          - 1568/3*H(R(3,0,0),x)*x^2
          - 248*H(R(3,1),x)
          + 2536/3*H(R(3,1),x)*x
          - 1504*H(R(3,1),x)*x^2
          - 704/3*H(R(3,1,0),x)
          + 1408/3*H(R(3,1,0),x)*x
          - 800*H(R(3,1,0),x)*x^2
          - 872/3*H(R(3,1,1),x)
          + 1744/3*H(R(3,1,1),x)*x
          - 2816/3*H(R(3,1,1),x)*x^2
          - 752/3*H(R(3,2),x)
          + 1504/3*H(R(3,2),x)*x
          - 864*H(R(3,2),x)*x^2
          - 284/3*H(R(4),x)
          + 156*H(R(4),x)*x
          - 8336/3*H(R(4),x)*x^2
          - 1728/5*H(R(4),x)*x^3
          - 608/3*H(R(4,0),x)
          + 1024/3*H(R(4,0),x)*x
          - 2528/3*H(R(4,0),x)*x^2
          - 808/3*H(R(4,1),x)
          + 1424/3*H(R(4,1),x)*x
          - 3136/3*H(R(4,1),x)*x^2
          - 524/3*H(R(5),x)
          + 664/3*H(R(5),x)*x
          - 2624/3*H(R(5),x)*x^2
          )

       + nf*ca^2 * (
          + 271171/486
          + 1448*z2*z3*x
          - 688/3*z2*z3*x^2
          + 644/3*z2*z3
          + 80588/405*z2*x^-1
          - 3029684/405*z2*x
          + 2479774/405*z2*x^2
          + 228/5*z2*x^3
          - 1628/3*z2
          + 4544/45*z2^2*x^-1
          + 37108/45*z2^2*x
          - 2272/3*z2^2*x^2
          - 5184/25*z2^2*x^3
          + 958/15*z2^2
          + 1904/27*z3*x^-1
          - 30292/9*z3*x
          + 82799/15*z3*x^2
          + 60*z3*x^3
          - 5302/15*z3
          - 32*z4*x^-1
          - 96*z4*x
          + 248*z4*x^2
          - 84*z4
          - 1624*z5*x
          - 1744/3*z5*x^2
          - 2612/3*z5
          - 5017249/3645*x^-1
          + 2812798/243*x
          - 79819747/7290*x^2
          - 328/3*H(R(-4,0),x)
          + 400/3*H(R(-4,0),x)*x
          + 256/3*H(R(-4,0),x)*x^2
          - 280/3*H(R(-3),x)*z2*x
          - 192*H(R(-3),x)*z2*x^2
          + 92/3*H(R(-3),x)*z2
          - 104*H(R(-3,-1,0),x)
          + 1520/3*H(R(-3,-1,0),x)*x
          - 640/3*H(R(-3,-1,0),x)*x^2
          + 384*H(R(-3,0),x)
          + 8456/9*H(R(-3,0),x)*x^2
          - 384/5*H(R(-3,0),x)*x^3
          - 272/3*H(R(-3,0,0),x)
          + 208/3*H(R(-3,0,0),x)*x
          + 448/3*H(R(-3,0,0),x)*x^2
          - 248/3*H(R(-3,2),x)
          + 1040/3*H(R(-3,2),x)*x
          + 256/3*H(R(-3,2),x)*x^2
          + 64*H(R(-2),x)*z2*x^-1
          + 2552/3*H(R(-2),x)*z2*x
          - 3676/3*H(R(-2),x)*z2*x^2
          + 768/5*H(R(-2),x)*z2*x^3
          - 160/3*H(R(-2),x)*z2
          + 1016/3*H(R(-2),x)*z3*x
          - 112/3*H(R(-2),x)*z3*x^2
          + 676/3*H(R(-2),x)*z3
          - 184/3*H(R(-2,-2,0),x)
          + 1712/3*H(R(-2,-2,0),x)*x
          - 32/3*H(R(-2,-2,0),x)*x^2
          - 640*H(R(-2,-1),x)*z2*x
          - 256/3*H(R(-2,-1),x)*z2*x^2
          - 288*H(R(-2,-1),x)*z2
          + 16*H(R(-2,-1,-1,0),x)
          - 800*H(R(-2,-1,-1,0),x)*x
          - 64*H(R(-2,-1,-1,0),x)*x^2
          - 352/3*H(R(-2,-1,0),x)
          + 128/3*H(R(-2,-1,0),x)*x^-1
          + 2176/3*H(R(-2,-1,0),x)*x
          - 1208/3*H(R(-2,-1,0),x)*x^2
          + 172/3*H(R(-2,-1,0,0),x)
          + 1864/3*H(R(-2,-1,0,0),x)*x
          - 368/3*H(R(-2,-1,0,0),x)*x^2
          + 296*H(R(-2,-1,2),x)
          + 240*H(R(-2,-1,2),x)*x
          + 160/3*H(R(-2,-1,2),x)*x^2
          - 812/5*H(R(-2,0),x)
          - 272*H(R(-2,0),x)*z2*x
          - 496/3*H(R(-2,0),x)*z2*x^2
          + 824/3*H(R(-2,0),x)*z2
          + 1984/45*H(R(-2,0),x)*x^-1
          + 2992/5*H(R(-2,0),x)*x
          + 19118/135*H(R(-2,0),x)*x^2
          + 24*H(R(-2,0),x)*x^3
          + 824/3*H(R(-2,0,0),x)
          - 256/3*H(R(-2,0,0),x)*x^-1
          - 644/3*H(R(-2,0,0),x)*x
          + 14092/9*H(R(-2,0,0),x)*x^2
          - 384/5*H(R(-2,0,0),x)*x^3
          - 440/3*H(R(-2,0,0,0),x)
          + 432*H(R(-2,0,0,0),x)*x
          + 512/3*H(R(-2,0,0,0),x)*x^2
          - 16/3*H(R(-2,2),x)
          - 128/3*H(R(-2,2),x)*x^-1
          - 488*H(R(-2,2),x)*x
          + 1024*H(R(-2,2),x)*x^2
          - 768/5*H(R(-2,2),x)*x^3
          - 24*H(R(-2,2,0),x)
          + 304*H(R(-2,2,0),x)*x
          + 416/3*H(R(-2,2,0),x)*x^2
          - 32/3*H(R(-2,2,1),x)
          + 1088/3*H(R(-2,2,1),x)*x
          + 512/3*H(R(-2,2,1),x)*x^2
          - 644/3*H(R(-2,3),x)
          + 1640/3*H(R(-2,3),x)*x
          + 784/3*H(R(-2,3),x)*x^2
          - H(R(-1),x)*z2*x^-2
          + 42976/135*H(R(-1),x)*z2*x^-1
          - 15512/15*H(R(-1),x)*z2*x
          - 105449/135*H(R(-1),x)*z2*x^2
          - 36*H(R(-1),x)*z2*x^3
          - 8836/45*H(R(-1),x)*z2
          + 3664/15*H(R(-1),x)*z2^2*x
          + 2968/15*H(R(-1),x)*z2^2*x^2
          + 136/3*H(R(-1),x)*z2^2
          + 16/5*H(R(-1),x)*z3*x^-2
          + 48*H(R(-1),x)*z3*x^-1
          + 772/3*H(R(-1),x)*z3*x
          - 532*H(R(-1),x)*z3*x^2
          + 576/5*H(R(-1),x)*z3*x^3
          + 2120/3*H(R(-1),x)*z3
          + 48*H(R(-1,-3,0),x)
          + 96*H(R(-1,-3,0),x)*x
          - 64*H(R(-1,-3,0),x)*x^2
          - 2144/3*H(R(-1,-2),x)*z2*x
          - 704/3*H(R(-1,-2),x)*z2*x^2
          - 1072/3*H(R(-1,-2),x)*z2
          - 512/3*H(R(-1,-2,-1,0),x)
          - 1024/3*H(R(-1,-2,-1,0),x)*x
          - 448/3*H(R(-1,-2,-1,0),x)*x^2
          - 112/3*H(R(-1,-2,0),x)
          + 448/9*H(R(-1,-2,0),x)*x^-1
          + 472/3*H(R(-1,-2,0),x)*x
          + 1504/9*H(R(-1,-2,0),x)*x^2
          + 808/3*H(R(-1,-2,0,0),x)
          + 1616/3*H(R(-1,-2,0,0),x)*x
          + 368/3*H(R(-1,-2,0,0),x)*x^2
          + 272*H(R(-1,-2,2),x)
          + 544*H(R(-1,-2,2),x)*x
          + 160*H(R(-1,-2,2),x)*x^2
          - 64/15*H(R(-1,-1),x)*z2*x^-2
          - 896/9*H(R(-1,-1),x)*z2*x^-1
          - 2192/3*H(R(-1,-1),x)*z2*x
          + 1876/9*H(R(-1,-1),x)*z2*x^2
          - 768/5*H(R(-1,-1),x)*z2*x^3
          - 936*H(R(-1,-1),x)*z2
          - 2912/3*H(R(-1,-1),x)*z3*x
          - 1040/3*H(R(-1,-1),x)*z3*x^2
          - 1456/3*H(R(-1,-1),x)*z3
          - 512/3*H(R(-1,-1,-2,0),x)
          - 1024/3*H(R(-1,-1,-2,0),x)*x
          - 448/3*H(R(-1,-1,-2,0),x)*x^2
          + 1328*H(R(-1,-1,-1),x)*z2*x
          + 592*H(R(-1,-1,-1),x)*z2*x^2
          + 664*H(R(-1,-1,-1),x)*z2
          + 208*H(R(-1,-1,-1,-1,0),x)
          + 416*H(R(-1,-1,-1,-1,0),x)*x
          + 224*H(R(-1,-1,-1,-1,0),x)*x^2
          + 80*H(R(-1,-1,-1,0),x)
          - 512/9*H(R(-1,-1,-1,0),x)*x^-1
          - 304*H(R(-1,-1,-1,0),x)*x
          - 3416/9*H(R(-1,-1,-1,0),x)*x^2
          - 1600/3*H(R(-1,-1,-1,0,0),x)
          - 3200/3*H(R(-1,-1,-1,0,0),x)*x
          - 1184/3*H(R(-1,-1,-1,0,0),x)*x^2
          - 560*H(R(-1,-1,-1,2),x)
          - 1120*H(R(-1,-1,-1,2),x)*x
          - 480*H(R(-1,-1,-1,2),x)*x^2
          - 3464/9*H(R(-1,-1,0),x)
          - 672*H(R(-1,-1,0),x)*z2*x
          - 32*H(R(-1,-1,0),x)*z2*x^2
          - 336*H(R(-1,-1,0),x)*z2
          - 2/3*H(R(-1,-1,0),x)*x^-2
          + 3584/27*H(R(-1,-1,0),x)*x^-1
          - 256/3*H(R(-1,-1,0),x)*x
          + 5618/27*H(R(-1,-1,0),x)*x^2
          - 24*H(R(-1,-1,0),x)*x^3
          + 528*H(R(-1,-1,0,0),x)
          + 32/15*H(R(-1,-1,0,0),x)*x^-2
          + 256/3*H(R(-1,-1,0,0),x)*x^-1
          + 580/3*H(R(-1,-1,0,0),x)*x
          - 1412/3*H(R(-1,-1,0,0),x)*x^2
          + 384/5*H(R(-1,-1,0,0),x)*x^3
          + 80*H(R(-1,-1,0,0,0),x)
          + 160*H(R(-1,-1,0,0,0),x)*x
          - 224*H(R(-1,-1,0,0,0),x)*x^2
          + 976*H(R(-1,-1,2),x)
          + 64/15*H(R(-1,-1,2),x)*x^-2
          + 640/9*H(R(-1,-1,2),x)*x^-1
          + 1736/3*H(R(-1,-1,2),x)*x
          - 3584/9*H(R(-1,-1,2),x)*x^2
          + 768/5*H(R(-1,-1,2),x)*x^3
          - 80*H(R(-1,-1,2,0),x)
          - 160*H(R(-1,-1,2,0),x)*x
          - 224*H(R(-1,-1,2,0),x)*x^2
          - 256/3*H(R(-1,-1,2,1),x)
          - 512/3*H(R(-1,-1,2,1),x)*x
          - 704/3*H(R(-1,-1,2,1),x)*x^2
          + 536/3*H(R(-1,-1,3),x)
          + 1072/3*H(R(-1,-1,3),x)*x
          - 368/3*H(R(-1,-1,3),x)*x^2
          + 487361/405*H(R(-1,0),x)
          + 16/5*H(R(-1,0),x)*z2*x^-2
          - 224/9*H(R(-1,0),x)*z2*x^-1
          - 424*H(R(-1,0),x)*z2*x
          - 12164/9*H(R(-1,0),x)*z2*x^2
          + 576/5*H(R(-1,0),x)*z2*x^3
          + 748*H(R(-1,0),x)*z2
          + 1904/3*H(R(-1,0),x)*z3*x
          + 608/3*H(R(-1,0),x)*z3*x^2
          + 664/3*H(R(-1,0),x)*z3
          + 19/15*H(R(-1,0),x)*x^-2
          + 15646/45*H(R(-1,0),x)*x^-1
          + 740146/405*H(R(-1,0),x)*x
          + 487654/405*H(R(-1,0),x)*x^2
          + 228/5*H(R(-1,0),x)*x^3
          - 5516/135*H(R(-1,0,0),x)
          - 320*H(R(-1,0,0),x)*z2*x
          - 544*H(R(-1,0,0),x)*z2*x^2
          - 64*H(R(-1,0,0),x)*z2
          + 2/3*H(R(-1,0,0),x)*x^-2
          - 67088/135*H(R(-1,0,0),x)*x^-1
          + 148964/135*H(R(-1,0,0),x)*x
          + 44954/45*H(R(-1,0,0),x)*x^2
          + 24*H(R(-1,0,0),x)*x^3
          - 1964/9*H(R(-1,0,0,0),x)
          - 16/15*H(R(-1,0,0,0),x)*x^-2
          + 224/3*H(R(-1,0,0,0),x)*x^-1
          + 9248/9*H(R(-1,0,0,0),x)*x
          + 13784/9*H(R(-1,0,0,0),x)*x^2
          - 192/5*H(R(-1,0,0,0),x)*x^3
          + 32/3*H(R(-1,0,0,0,0),x)
          + 64/3*H(R(-1,0,0,0,0),x)*x
          + 544/3*H(R(-1,0,0,0,0),x)*x^2
          + 176/45*H(R(-1,2),x)
          - 48*H(R(-1,2),x)*z2*x
          - 16*H(R(-1,2),x)*z2*x^2
          - 24*H(R(-1,2),x)*z2
          + 2/3*H(R(-1,2),x)*x^-2
          - 34016/135*H(R(-1,2),x)*x^-1
          + 14872/15*H(R(-1,2),x)*x
          + 119494/135*H(R(-1,2),x)*x^2
          + 24*H(R(-1,2),x)*x^3
          - 16*H(R(-1,2,0),x)
          + 128/3*H(R(-1,2,0),x)*x^-1
          + 1384/3*H(R(-1,2,0),x)*x
          + 1744/3*H(R(-1,2,0),x)*x^2
          - 80*H(R(-1,2,0,0),x)
          - 352*H(R(-1,2,0,0),x)*x
          - 256*H(R(-1,2,0,0),x)*x^2
          + 8*H(R(-1,2,1),x)
          + 512/9*H(R(-1,2,1),x)*x^-1
          + 528*H(R(-1,2,1),x)*x
          + 5744/9*H(R(-1,2,1),x)*x^2
          + 112/3*H(R(-1,2,1,0),x)
          + 224/3*H(R(-1,2,1,0),x)*x
          + 224/3*H(R(-1,2,1,0),x)*x^2
          + 32/3*H(R(-1,2,1,1),x)
          + 64/3*H(R(-1,2,1,1),x)*x
          + 64/3*H(R(-1,2,1,1),x)*x^2
          + 80/3*H(R(-1,2,2),x)
          + 160/3*H(R(-1,2,2),x)*x
          + 160/3*H(R(-1,2,2),x)*x^2
          - 1796/3*H(R(-1,3),x)
          - 32/15*H(R(-1,3),x)*x^-2
          + 128/3*H(R(-1,3),x)*x^-1
          + 628*H(R(-1,3),x)*x
          + 4376/3*H(R(-1,3),x)*x^2
          - 384/5*H(R(-1,3),x)*x^3
          + 112*H(R(-1,3,0),x)
          + 224*H(R(-1,3,0),x)*x
          + 256*H(R(-1,3,0),x)*x^2
          + 400/3*H(R(-1,3,1),x)
          + 800/3*H(R(-1,3,1),x)*x
          + 896/3*H(R(-1,3,1),x)*x^2
          + 440/3*H(R(-1,4),x)
          + 1456/3*H(R(-1,4),x)*x
          + 1840/3*H(R(-1,4),x)*x^2
          - 3220177/1215*H(R(0),x)
          + 2128/45*H(R(0),x)*z2*x^-1
          - 242624/45*H(R(0),x)*z2*x
          + 881432/135*H(R(0),x)*z2*x^2
          + 48*H(R(0),x)*z2*x^3
          + 33848/45*H(R(0),x)*z2
          + 2224/3*H(R(0),x)*z2^2*x
          - 1552/15*H(R(0),x)*z2^2*x^2
          - 784/15*H(R(0),x)*z2^2
          - 128/9*H(R(0),x)*z3*x^-1
          - 53144/9*H(R(0),x)*z3*x
          + 19496/9*H(R(0),x)*z3*x^2
          - 384*H(R(0),x)*z3*x^3
          - 416/9*H(R(0),x)*z3
          - 192*H(R(0),x)*z4*x
          - 48*H(R(0),x)*z4*x^2
          - 72*H(R(0),x)*z4
          - 195577/1215*H(R(0),x)*x^-1
          + 13320758/1215*H(R(0),x)*x
          - 13259914/1215*H(R(0),x)*x^2
          + 423067/405*H(R(0,0),x)
          - 12932/3*H(R(0,0),x)*z2*x
          + 14704/9*H(R(0,0),x)*z2*x^2
          + 192/5*H(R(0,0),x)*z2*x^3
          - 32*H(R(0,0),x)*z2
          - 4432/3*H(R(0,0),x)*z3*x
          - 1136/3*H(R(0,0),x)*z3
          - 14/5*H(R(0,0),x)*x^-1
          + 1068164/135*H(R(0,0),x)*x
          - 689798/135*H(R(0,0),x)*x^2
          - 228/5*H(R(0,0),x)*x^3
          - 32618/27*H(R(0,0,0),x)
          - 1312*H(R(0,0,0),x)*z2*x
          + 192*H(R(0,0,0),x)*z2*x^2
          + 56*H(R(0,0,0),x)*z2
          + 32/15*H(R(0,0,0),x)*x^-1
          + 743056/135*H(R(0,0,0),x)*x
          - 152792/27*H(R(0,0,0),x)*x^2
          - 24*H(R(0,0,0),x)*x^3
          + 1436/9*H(R(0,0,0,0),x)
          + 11224/3*H(R(0,0,0,0),x)*x
          - 360*H(R(0,0,0,0),x)*x^2
          + 384/5*H(R(0,0,0,0),x)*x^3
          - 240*H(R(0,0,0,0,0),x)
          + 1056*H(R(0,0,0,0,0),x)*x
          - 311806/243*H(R(1),x)
          - 1/3*H(R(1),x)*z2*x^-2
          - 3704/27*H(R(1),x)*z2*x^-1
          - 94852/27*H(R(1),x)*z2*x
          + 34045/9*H(R(1),x)*z2*x^2
          + 12*H(R(1),x)*z2*x^3
          - 2110/27*H(R(1),x)*z2
          - 32/5*H(R(1),x)*z2^2*x
          - 136/5*H(R(1),x)*z2^2*x^2
          + 16/5*H(R(1),x)*z2^2
          + 112/15*H(R(1),x)*z3*x^-2
          - 944/9*H(R(1),x)*z3*x^-1
          - 6152/3*H(R(1),x)*z3*x
          + 16340/9*H(R(1),x)*z3*x^2
          - 1344/5*H(R(1),x)*z3*x^3
          + 2444/3*H(R(1),x)*z3
          - 48*H(R(1),x)*z4*x
          + 48*H(R(1),x)*z4*x^2
          + 24*H(R(1),x)*z4
          + 306254/405*H(R(1),x)*x^-1
          + 2653214/243*H(R(1),x)*x
          - 12973432/1215*H(R(1),x)*x^2
          + 352/3*H(R(1,-3,0),x)
          - 704/3*H(R(1,-3,0),x)*x
          + 608/3*H(R(1,-3,0),x)*x^2
          + 208*H(R(1,-2),x)*z2*x
          - 112*H(R(1,-2),x)*z2*x^2
          - 104*H(R(1,-2),x)*z2
          - 16/3*H(R(1,-2,-1,0),x)
          + 32/3*H(R(1,-2,-1,0),x)*x
          - 224/3*H(R(1,-2,-1,0),x)*x^2
          + 336*H(R(1,-2,0),x)
          + 32/15*H(R(1,-2,0),x)*x^-2
          + 128/9*H(R(1,-2,0),x)*x^-1
          - 752/3*H(R(1,-2,0),x)*x
          + 424/9*H(R(1,-2,0),x)*x^2
          - 384/5*H(R(1,-2,0),x)*x^3
          + 96*H(R(1,-2,0,0),x)
          - 192*H(R(1,-2,0,0),x)*x
          + 160*H(R(1,-2,0,0),x)*x^2
          + 304/3*H(R(1,-2,2),x)
          - 608/3*H(R(1,-2,2),x)*x
          + 224/3*H(R(1,-2,2),x)*x^2
          + 602/27*H(R(1,0),x)
          - 64/15*H(R(1,0),x)*z2*x^-2
          - 352/3*H(R(1,0),x)*z2*x^-1
          - 11176/9*H(R(1,0),x)*z2*x
          + 16180/9*H(R(1,0),x)*z2*x^2
          + 768/5*H(R(1,0),x)*z2*x^3
          - 4468/9*H(R(1,0),x)*z2
          - 3728/3*H(R(1,0),x)*z3*x
          + 2480/3*H(R(1,0),x)*z3*x^2
          + 1864/3*H(R(1,0),x)*z3
          - 25084/81*H(R(1,0),x)*x^-1
          + 16262/3*H(R(1,0),x)*x
          - 435044/81*H(R(1,0),x)*x^2
          + 3758/27*H(R(1,0,0),x)
          - 2240/3*H(R(1,0,0),x)*z2*x
          + 1520/3*H(R(1,0,0),x)*z2*x^2
          + 1120/3*H(R(1,0,0),x)*z2
          + 136/3*H(R(1,0,0),x)*x^-1
          + 91832/27*H(R(1,0,0),x)*x
          - 100910/27*H(R(1,0,0),x)*x^2
          + 64/3*H(R(1,0,0,0),x)
          - 16/15*H(R(1,0,0,0),x)*x^-2
          + 1088/9*H(R(1,0,0,0),x)*x^-1
          + 3584/3*H(R(1,0,0,0),x)*x
          - 13256/9*H(R(1,0,0,0),x)*x^2
          + 192/5*H(R(1,0,0,0),x)*x^3
          - 688/3*H(R(1,0,0,0,0),x)
          + 1376/3*H(R(1,0,0,0,0),x)*x
          - 896/3*H(R(1,0,0,0,0),x)*x^2
          - 22454/81*H(R(1,1),x)
          - 896/9*H(R(1,1),x)*z2*x^-1
          - 11672/9*H(R(1,1),x)*z2*x
          + 13048/9*H(R(1,1),x)*z2*x^2
          + 472/9*H(R(1,1),x)*z2
          - 1312*H(R(1,1),x)*z3*x
          + 848*H(R(1,1),x)*z3*x^2
          + 656*H(R(1,1),x)*z3
          - 332*H(R(1,1),x)*x^-1
          + 507886/81*H(R(1,1),x)*x
          - 486118/81*H(R(1,1),x)*x^2
          + 144*H(R(1,1,-2,0),x)
          - 288*H(R(1,1,-2,0),x)*x
          + 160*H(R(1,1,-2,0),x)*x^2
          - 2314/27*H(R(1,1,0),x)
          - 1456/3*H(R(1,1,0),x)*z2*x
          + 1168/3*H(R(1,1,0),x)*z2*x^2
          + 728/3*H(R(1,1,0),x)*z2
          + 968/27*H(R(1,1,0),x)*x^-1
          + 100208/27*H(R(1,1,0),x)*x
          - 107626/27*H(R(1,1,0),x)*x^2
          - 5884/9*H(R(1,1,0,0),x)
          - 16/3*H(R(1,1,0,0),x)*x^-2
          + 896/9*H(R(1,1,0,0),x)*x^-1
          + 14156/9*H(R(1,1,0,0),x)*x
          - 12388/9*H(R(1,1,0,0),x)*x^2
          + 192*H(R(1,1,0,0),x)*x^3
          - 896/3*H(R(1,1,0,0,0),x)
          + 1792/3*H(R(1,1,0,0,0),x)*x
          - 1216/3*H(R(1,1,0,0,0),x)*x^2
          - 4300/27*H(R(1,1,1),x)
          - 1184/3*H(R(1,1,1),x)*z2*x
          + 896/3*H(R(1,1,1),x)*z2*x^2
          + 592/3*H(R(1,1,1),x)*z2
          + 2168/27*H(R(1,1,1),x)*x^-1
          + 94736/27*H(R(1,1,1),x)*x
          - 98716/27*H(R(1,1,1),x)*x^2
          - 1028/9*H(R(1,1,1,0),x)
          + 640/9*H(R(1,1,1,0),x)*x^-1
          + 10456/9*H(R(1,1,1,0),x)*x
          - 11648/9*H(R(1,1,1,0),x)*x^2
          - 784/3*H(R(1,1,1,0,0),x)
          + 1568/3*H(R(1,1,1,0,0),x)*x
          - 1184/3*H(R(1,1,1,0,0),x)*x^2
          - 860/9*H(R(1,1,1,1),x)
          + 416/9*H(R(1,1,1,1),x)*x^-1
          + 8488/9*H(R(1,1,1,1),x)*x
          - 1024*H(R(1,1,1,1),x)*x^2
          - 248/3*H(R(1,1,1,1,0),x)
          + 496/3*H(R(1,1,1,1,0),x)*x
          - 496/3*H(R(1,1,1,1,0),x)*x^2
          - 80*H(R(1,1,1,1,1),x)
          + 160*H(R(1,1,1,1,1),x)*x
          - 160*H(R(1,1,1,1,1),x)*x^2
          - 280/3*H(R(1,1,1,2),x)
          + 560/3*H(R(1,1,1,2),x)*x
          - 560/3*H(R(1,1,1,2),x)*x^2
          - 832/9*H(R(1,1,2),x)
          + 640/9*H(R(1,1,2),x)*x^-1
          + 10304/9*H(R(1,1,2),x)*x
          - 1260*H(R(1,1,2),x)*x^2
          - 344/3*H(R(1,1,2,0),x)
          + 688/3*H(R(1,1,2,0),x)*x
          - 688/3*H(R(1,1,2,0),x)*x^2
          - 304/3*H(R(1,1,2,1),x)
          + 608/3*H(R(1,1,2,1),x)*x
          - 608/3*H(R(1,1,2,1),x)*x^2
          - 256/3*H(R(1,1,3),x)
          + 512/3*H(R(1,1,3),x)*x
          - 704/3*H(R(1,1,3),x)*x^2
          - 3086/27*H(R(1,2),x)
          - 1072/3*H(R(1,2),x)*z2*x
          + 784/3*H(R(1,2),x)*z2*x^2
          + 536/3*H(R(1,2),x)*z2
          + 1912/27*H(R(1,2),x)*x^-1
          + 96004/27*H(R(1,2),x)*x
          - 99326/27*H(R(1,2),x)*x^2
          - 412/9*H(R(1,2,0),x)
          + 256/3*H(R(1,2,0),x)*x^-1
          + 9836/9*H(R(1,2,0),x)*x
          - 11432/9*H(R(1,2,0),x)*x^2
          - 488/3*H(R(1,2,0,0),x)
          + 976/3*H(R(1,2,0,0),x)*x
          - 736/3*H(R(1,2,0,0),x)*x^2
          - 520/9*H(R(1,2,1),x)
          + 64*H(R(1,2,1),x)*x^-1
          + 9440/9*H(R(1,2,1),x)*x
          - 10460/9*H(R(1,2,1),x)*x^2
          - 352/3*H(R(1,2,1,0),x)
          + 704/3*H(R(1,2,1,0),x)*x
          - 704/3*H(R(1,2,1,0),x)*x^2
          - 320/3*H(R(1,2,1,1),x)
          + 640/3*H(R(1,2,1,1),x)*x
          - 640/3*H(R(1,2,1,1),x)*x^2
          - 280/3*H(R(1,2,2),x)
          + 560/3*H(R(1,2,2),x)*x
          - 560/3*H(R(1,2,2),x)*x^2
          + 5812/9*H(R(1,3),x)
          + 16/3*H(R(1,3),x)*x^-2
          + 896/9*H(R(1,3),x)*x^-1
          + 9340/9*H(R(1,3),x)*x
          - 5072/3*H(R(1,3),x)*x^2
          - 192*H(R(1,3),x)*x^3
          - 448/3*H(R(1,3,0),x)
          + 896/3*H(R(1,3,0),x)*x
          - 800/3*H(R(1,3,0),x)*x^2
          - 584/3*H(R(1,3,1),x)
          + 1168/3*H(R(1,3,1),x)*x
          - 1072/3*H(R(1,3,1),x)*x^2
          - 872/3*H(R(1,4),x)
          + 1744/3*H(R(1,4),x)*x
          - 1312/3*H(R(1,4),x)*x^2
          + 1628/3*H(R(2),x)
          - 224/3*H(R(2),x)*z2*x^-1
          - 8528/3*H(R(2),x)*z2*x
          + 3280/3*H(R(2),x)*z2*x^2
          - 136/3*H(R(2),x)*z2
          - 3440/3*H(R(2),x)*z3*x
          + 992*H(R(2),x)*z3*x^2
          + 1240/3*H(R(2),x)*z3
          + 60226/405*H(R(2),x)*x^-1
          + 83774/9*H(R(2),x)*x
          - 2479774/405*H(R(2),x)*x^2
          + 544/3*H(R(2,-2,0),x)
          + 64/3*H(R(2,-2,0),x)*x
          + 608/3*H(R(2,-2,0),x)*x^2
          - 964/3*H(R(2,0),x)
          - 5360/3*H(R(2,0),x)*z2*x
          - 176/3*H(R(2,0),x)*z2*x^2
          - 712/3*H(R(2,0),x)*z2
          - 832/9*H(R(2,0),x)*x^-1
          + 43292/9*H(R(2,0),x)*x
          - 4906*H(R(2,0),x)*x^2
          + 72*H(R(2,0,0),x)
          + 128/3*H(R(2,0,0),x)*x^-1
          + 9628/3*H(R(2,0,0),x)*x
          - 9212/9*H(R(2,0,0),x)*x^2
          + 192*H(R(2,0,0),x)*x^3
          + 464/3*H(R(2,0,0,0),x)
          + 3616/3*H(R(2,0,0,0),x)*x
          - 352/3*H(R(2,0,0,0),x)*x^2
          - 4436/9*H(R(2,1),x)
          - 3152/3*H(R(2,1),x)*z2*x
          + 736/3*H(R(2,1),x)*z2*x^2
          - 8*H(R(2,1),x)*z2
          - 3280/27*H(R(2,1),x)*x^-1
          + 46388/9*H(R(2,1),x)*x
          - 140176/27*H(R(2,1),x)*x^2
          - 24*H(R(2,1,0),x)
          + 160/3*H(R(2,1,0),x)*x^-1
          + 2672*H(R(2,1,0),x)*x
          - 15080/9*H(R(2,1,0),x)*x^2
          - 652/3*H(R(2,1,0,0),x)
          + 440*H(R(2,1,0,0),x)*x
          - 1856/3*H(R(2,1,0,0),x)*x^2
          + 512/9*H(R(2,1,1),x)*x^-1
          + 7264/3*H(R(2,1,1),x)*x
          - 10808/9*H(R(2,1,1),x)*x^2
          - 8*H(R(2,1,1,0),x)
          + 1936/3*H(R(2,1,1,0),x)*x
          - 688/3*H(R(2,1,1,0),x)*x^2
          - 80/3*H(R(2,1,1,1),x)
          + 1408/3*H(R(2,1,1,1),x)*x
          - 192*H(R(2,1,1,1),x)*x^2
          + 1952/3*H(R(2,1,2),x)*x
          - 640/3*H(R(2,1,2),x)*x^2
          - 40/3*H(R(2,2),x)
          + 160/3*H(R(2,2),x)*x^-1
          + 2480*H(R(2,2),x)*x
          - 3884/3*H(R(2,2),x)*x^2
          + 124/3*H(R(2,2,0),x)
          + 2072/3*H(R(2,2,0),x)*x
          - 176*H(R(2,2,0),x)*x^2
          - 56/3*H(R(2,2,1),x)
          + 1840/3*H(R(2,2,1),x)*x
          - 688/3*H(R(2,2,1),x)*x^2
          + 892/3*H(R(2,3),x)
          + 1512*H(R(2,3),x)*x
          + 464/3*H(R(2,3),x)*x^2
          - 33848/45*H(R(3),x)
          - 1368*H(R(3),x)*z2*x
          + 320/3*H(R(3),x)*z2*x^2
          - 244/3*H(R(3),x)*z2
          - 16/5*H(R(3),x)*x^-1
          + 269552/45*H(R(3),x)*x
          - 881432/135*H(R(3),x)*x^2
          - 24*H(R(3),x)*x^3
          - 4*H(R(3,0),x)
          + 3316*H(R(3,0),x)*x
          - 1296*H(R(3,0),x)*x^2
          + 460/3*H(R(3,0,0),x)
          + 3544/3*H(R(3,0,0),x)*x
          - 32*H(R(3,0,0),x)*x^2
          - 100/3*H(R(3,1),x)
          + 11140/3*H(R(3,1),x)*x
          - 13540/9*H(R(3,1),x)*x^2
          + 296/3*H(R(3,1,0),x)
          + 3568/3*H(R(3,1,0),x)*x
          - 512/3*H(R(3,1,0),x)*x^2
          + 32*H(R(3,1,1),x)
          + 3200/3*H(R(3,1,1),x)*x
          - 192*H(R(3,1,1),x)*x^2
          + 88/3*H(R(3,2),x)
          + 3344/3*H(R(3,2),x)*x
          - 640/3*H(R(3,2),x)*x^2
          + 32*H(R(4),x)
          + 12932/3*H(R(4),x)*x
          - 14704/9*H(R(4),x)*x^2
          - 576/5*H(R(4),x)*x^3
          + 36*H(R(4,0),x)
          + 1256*H(R(4,0),x)*x
          - 160*H(R(4,0),x)*x^2
          + 12*H(R(4,1),x)
          + 1432*H(R(4,1),x)*x
          - 288*H(R(4,1),x)*x^2
          - 56*H(R(5),x)
          + 4336/3*H(R(5),x)*x
          - 192*H(R(5),x)*x^2
          )

       + nf^2*cf * (
          + 54984209/24300
          - 64*z2*z3*x
          + 32*z2*z3
          - 2656/135*z2*x^-1
          + 90604/405*z2*x
          - 82984/405*z2*x^2
          - 3424/75*z2*x^3
          - 282608/405*z2
          - 6752/45*z2^2*x
          - 1264/45*z2^2*x^2
          - 908/45*z2^2
          + 128/27*z3*x^-1
          + 18364/27*z3*x
          - 1112/3*z3*x^2
          + 64*z3*x^3
          - 10436/27*z3
          + 48*z5*x
          - 24*z5
          + 1100288/18225*x^-1
          - 39073417/12150*x
          + 16071037/18225*x^2
          - 160*H(R(-3,0),x)
          + 64*H(R(-3,0),x)*x
          - 128*H(R(-3,0),x)*x^2
          - 224/3*H(R(-2),x)*z2*x
          + 224/3*H(R(-2),x)*z2*x^2
          + 272/3*H(R(-2),x)*z2
          + 224/3*H(R(-2,-1,0),x)
          - 64/3*H(R(-2,-1,0),x)*x
          + 64*H(R(-2,-1,0),x)*x^2
          - 2480/9*H(R(-2,0),x)
          - 32/45*H(R(-2,0),x)*x^-2
          + 2176/9*H(R(-2,0),x)*x
          - 176/9*H(R(-2,0),x)*x^2
          - 64/5*H(R(-2,0),x)*x^3
          - 512/3*H(R(-2,0,0),x)
          + 512/3*H(R(-2,0,0),x)*x
          - 416/3*H(R(-2,0,0),x)*x^2
          - 160/3*H(R(-2,2),x)
          + 64*H(R(-2,2),x)*x
          - 128/3*H(R(-2,2),x)*x^2
          + 8/15*H(R(-1),x)*z2*x^-2
          - 32/3*H(R(-1),x)*z2*x^-1
          + 800/9*H(R(-1),x)*z2*x
          - 440/9*H(R(-1),x)*z2*x^2
          + 96/5*H(R(-1),x)*z2*x^3
          + 1384/9*H(R(-1),x)*z2
          + 224/3*H(R(-1),x)*z3*x
          + 112/3*H(R(-1),x)*z3*x^2
          + 112/3*H(R(-1),x)*z3
          + 128/3*H(R(-1,-2,0),x)
          + 256/3*H(R(-1,-2,0),x)*x
          + 128/3*H(R(-1,-2,0),x)*x^2
          - 256/3*H(R(-1,-1),x)*z2*x
          - 128/3*H(R(-1,-1),x)*z2*x^2
          - 128/3*H(R(-1,-1),x)*z2
          - 128/3*H(R(-1,-1,-1,0),x)
          - 256/3*H(R(-1,-1,-1,0),x)*x
          - 128/3*H(R(-1,-1,-1,0),x)*x^2
          + 1328/9*H(R(-1,-1,0),x)
          + 16/45*H(R(-1,-1,0),x)*x^-2
          - 64/9*H(R(-1,-1,0),x)*x^-1
          + 448/3*H(R(-1,-1,0),x)*x
          + 112/9*H(R(-1,-1,0),x)*x^2
          + 64/5*H(R(-1,-1,0),x)*x^3
          + 224/3*H(R(-1,-1,0,0),x)
          + 448/3*H(R(-1,-1,0,0),x)*x
          + 224/3*H(R(-1,-1,0,0),x)*x^2
          + 64/3*H(R(-1,-1,2),x)
          + 128/3*H(R(-1,-1,2),x)*x
          + 64/3*H(R(-1,-1,2),x)*x^2
          - 23312/45*H(R(-1,0),x)
          + 128/3*H(R(-1,0),x)*z2*x
          + 64/3*H(R(-1,0),x)*z2*x^2
          + 64/3*H(R(-1,0),x)*z2
          - 1016/675*H(R(-1,0),x)*x^-2
          - 2608/135*H(R(-1,0),x)*x^-1
          - 38176/135*H(R(-1,0),x)*x
          + 20912/135*H(R(-1,0),x)*x^2
          - 3424/75*H(R(-1,0),x)*x^3
          - 2464/9*H(R(-1,0,0),x)
          - 16/15*H(R(-1,0,0),x)*x^-2
          + 64/3*H(R(-1,0,0),x)*x^-1
          - 992/9*H(R(-1,0,0),x)*x
          + 1184/9*H(R(-1,0,0),x)*x^2
          - 192/5*H(R(-1,0,0),x)*x^3
          - 32*H(R(-1,0,0,0),x)
          - 64*H(R(-1,0,0,0),x)*x
          - 32*H(R(-1,0,0,0),x)*x^2
          - 80*H(R(-1,2),x)
          - 16/45*H(R(-1,2),x)*x^-2
          + 64/9*H(R(-1,2),x)*x^-1
          - 128/9*H(R(-1,2),x)*x
          + 496/9*H(R(-1,2),x)*x^2
          - 64/5*H(R(-1,2),x)*x^3
          - 32/3*H(R(-1,3),x)
          - 64/3*H(R(-1,3),x)*x
          - 32/3*H(R(-1,3),x)*x^2
          + 10607848/6075*H(R(0),x)
          + 5524/9*H(R(0),x)*z2*x
          - 304/3*H(R(0),x)*z2*x^2
          - 288/5*H(R(0),x)*z2*x^3
          - 4408/9*H(R(0),x)*z2
          - 112/5*H(R(0),x)*z2^2*x
          + 56/5*H(R(0),x)*z2^2
          + 3376/9*H(R(0),x)*z3*x
          - 64/3*H(R(0),x)*z3*x^2
          - 1268/9*H(R(0),x)*z3
          + 776/675*H(R(0),x)*x^-1
          - 8642522/6075*H(R(0),x)*x
          + 1049188/2025*H(R(0),x)*x^2
          + 385274/405*H(R(0,0),x)
          + 1520/3*H(R(0,0),x)*z2*x
          + 160/3*H(R(0,0),x)*z2*x^2
          - 436/3*H(R(0,0),x)*z2
          + 304/3*H(R(0,0),x)*z3*x
          - 152/3*H(R(0,0),x)*z3
          + 16/15*H(R(0,0),x)*x^-1
          - 277906/405*H(R(0,0),x)*x
          - 28088/405*H(R(0,0),x)*x^2
          + 3424/75*H(R(0,0),x)*x^3
          + 17782/27*H(R(0,0,0),x)
          + 176*H(R(0,0,0),x)*z2*x
          - 88*H(R(0,0,0),x)*z2
          - 27200/27*H(R(0,0,0),x)*x
          + 64/9*H(R(0,0,0),x)*x^2
          + 192/5*H(R(0,0,0),x)*x^3
          + 1636/9*H(R(0,0,0,0),x)
          - 7232/9*H(R(0,0,0,0),x)*x
          - 928/9*H(R(0,0,0,0),x)*x^2
          + 120*H(R(0,0,0,0,0),x)
          - 240*H(R(0,0,0,0,0),x)*x
          + 1348858/1215*H(R(1),x)
          + 8/45*H(R(1),x)*z2*x^-2
          + 32/3*H(R(1),x)*z2*x^-1
          + 216*H(R(1),x)*z2*x
          - 1544/9*H(R(1),x)*z2*x^2
          - 192/5*H(R(1),x)*z2*x^3
          - 608/9*H(R(1),x)*z2
          + 224/9*H(R(1),x)*z3*x
          - 272/9*H(R(1),x)*z3*x^2
          - 112/9*H(R(1),x)*z3
          - 13904/405*H(R(1),x)*x^-1
          - 1830218/1215*H(R(1),x)*x
          + 507692/1215*H(R(1),x)*x^2
          - 64/3*H(R(1,-2,0),x)
          + 128/3*H(R(1,-2,0),x)*x
          - 64/3*H(R(1,-2,0),x)*x^2
          + 33758/81*H(R(1,0),x)
          + 64/3*H(R(1,0),x)*z2*x
          - 160/3*H(R(1,0),x)*z2*x^2
          - 32/3*H(R(1,0),x)*z2
          + 512/27*H(R(1,0),x)*x^-1
          - 58504/81*H(R(1,0),x)*x
          + 26728/81*H(R(1,0),x)*x^2
          + 3080/27*H(R(1,0,0),x)
          - 64/9*H(R(1,0,0),x)*x^-1
          - 6472/27*H(R(1,0,0),x)*x
          + 5344/27*H(R(1,0,0),x)*x^2
          + 80/9*H(R(1,0,0,0),x)
          - 160/9*H(R(1,0,0,0),x)*x
          + 448/9*H(R(1,0,0,0),x)*x^2
          + 33766/81*H(R(1,1),x)
          - 64/3*H(R(1,1),x)*z2*x
          - 32/3*H(R(1,1),x)*z2*x^2
          + 32/3*H(R(1,1),x)*z2
          + 512/27*H(R(1,1),x)*x^-1
          - 55556/81*H(R(1,1),x)*x
          + 23384/81*H(R(1,1),x)*x^2
          + 1048/9*H(R(1,1,0),x)
          - 64/9*H(R(1,1,0),x)*x^-1
          - 1976/9*H(R(1,1,0),x)*x
          + 544/3*H(R(1,1,0),x)*x^2
          - 32*H(R(1,1,0),x)*x^3
          + 16/3*H(R(1,1,0,0),x)
          - 32/3*H(R(1,1,0,0),x)*x
          + 64/3*H(R(1,1,0,0),x)*x^2
          + 3224/27*H(R(1,1,1),x)
          - 64/9*H(R(1,1,1),x)*x^-1
          - 6184/27*H(R(1,1,1),x)*x
          + 4144/27*H(R(1,1,1),x)*x^2
          + 64/3*H(R(1,1,1,0),x)
          - 128/3*H(R(1,1,1,0),x)*x
          + 32*H(R(1,1,1,0),x)*x^2
          + 136/9*H(R(1,1,1,1),x)
          - 272/9*H(R(1,1,1,1),x)*x
          + 272/9*H(R(1,1,1,1),x)*x^2
          + 32/3*H(R(1,1,2),x)
          - 64/3*H(R(1,1,2),x)*x
          + 32*H(R(1,1,2),x)*x^2
          + 424/3*H(R(1,2),x)
          - 64/9*H(R(1,2),x)*x^-1
          - 872/3*H(R(1,2),x)*x
          + 1600/9*H(R(1,2),x)*x^2
          + 32*H(R(1,2),x)*x^3
          + 32*H(R(1,2,0),x)
          - 64*H(R(1,2,0),x)*x
          + 160/3*H(R(1,2,0),x)*x^2
          + 80/3*H(R(1,2,1),x)
          - 160/3*H(R(1,2,1),x)*x
          + 160/3*H(R(1,2,1),x)*x^2
          + 64/3*H(R(1,3),x)
          - 128/3*H(R(1,3),x)*x
          + 64*H(R(1,3),x)*x^2
          + 282608/405*H(R(2),x)
          + 32*H(R(2),x)*z2*x
          + 64/3*H(R(2),x)*z2*x^2
          + 8/3*H(R(2),x)*z2
          + 16/45*H(R(2),x)*x^-1
          - 205132/405*H(R(2),x)*x
          + 82984/405*H(R(2),x)*x^2
          + 812/3*H(R(2,0),x)
          - 400/3*H(R(2,0),x)*x
          + 1568/9*H(R(2,0),x)*x^2
          - 32*H(R(2,0),x)*x^3
          + 24*H(R(2,0,0),x)
          + 7388/27*H(R(2,1),x)
          - 3856/27*H(R(2,1),x)*x
          + 3952/27*H(R(2,1),x)*x^2
          + 104/3*H(R(2,1,0),x)
          - 64/3*H(R(2,1,0),x)*x
          + 32/3*H(R(2,1,0),x)*x^2
          + 304/9*H(R(2,1,1),x)
          - 176/9*H(R(2,1,1),x)*x
          + 80/9*H(R(2,1,1),x)*x^2
          + 104/3*H(R(2,2),x)
          - 64/3*H(R(2,2),x)*x
          + 32/3*H(R(2,2),x)*x^2
          + 4408/9*H(R(3),x)
          + 32*H(R(3),x)*z2*x
          - 16*H(R(3),x)*z2
          - 372*H(R(3),x)*x
          + 304/3*H(R(3),x)*x^2
          + 224/5*H(R(3),x)*x^3
          + 88*H(R(3,0),x)
          - 160*H(R(3,0),x)*x
          - 32/3*H(R(3,0),x)*x^2
          + 16*H(R(3,0,0),x)
          - 32*H(R(3,0,0),x)*x
          + 88*H(R(3,1),x)
          - 160*H(R(3,1),x)*x
          - 32/3*H(R(3,1),x)*x^2
          + 16*H(R(3,1,0),x)
          - 32*H(R(3,1,0),x)*x
          + 16*H(R(3,1,1),x)
          - 32*H(R(3,1,1),x)*x
          + 16*H(R(3,2),x)
          - 32*H(R(3,2),x)*x
          + 436/3*H(R(4),x)
          - 1328/3*H(R(4),x)*x
          - 160/3*H(R(4),x)*x^2
          + 48*H(R(4,0),x)
          - 96*H(R(4,0),x)*x
          + 48*H(R(4,1),x)
          - 96*H(R(4,1),x)*x
          + 88*H(R(5),x)
          - 176*H(R(5),x)*x
          )

       + nf^2*ca * (
          - 78049/1215
          + 160/27*z2*x^-1
          + 48460/81*z2*x
          - 360*z2*x^2
          - 48/5*z2*x^3
          - 100/9*z2
          - 688/45*z2^2*x
          + 104/15*z2^2*x^2
          + 56/15*z2^2
          + 64/27*z3*x^-1
          + 2768/9*z3*x
          - 2992/27*z3*x^2
          - 268/9*z3
          - 3832/3645*x^-1
          - 1441136/1215*x
          + 4708987/3645*x^2
          + 32/3*H(R(-3,0),x)
          - 32/3*H(R(-3,0),x)*x^2
          - 32/3*H(R(-2),x)*z2*x
          + 32/3*H(R(-2),x)*z2*x^2
          - 16/3*H(R(-2),x)*z2
          - 32/3*H(R(-2,-1,0),x)
          - 64/3*H(R(-2,-1,0),x)*x
          + 112/3*H(R(-2,0),x)
          + 136/9*H(R(-2,0),x)*x
          - 272/9*H(R(-2,0),x)*x^2
          + 16/3*H(R(-2,0,0),x)
          + 32/3*H(R(-2,0,0),x)*x
          - 80/3*H(R(-2,0,0),x)*x^2
          - 32/3*H(R(-2,2),x)*x^2
          - 16/3*H(R(-1),x)*z2*x^-1
          - 136/9*H(R(-1),x)*z2*x
          + 256/9*H(R(-1),x)*z2*x^2
          - 248/9*H(R(-1),x)*z2
          - 16*H(R(-1),x)*z3*x
          + 8/3*H(R(-1),x)*z3*x^2
          - 8*H(R(-1),x)*z3
          - 16*H(R(-1,-2,0),x)
          - 32*H(R(-1,-2,0),x)*x
          - 32/3*H(R(-1,-2,0),x)*x^2
          + 80/3*H(R(-1,-1),x)*z2*x
          + 16/3*H(R(-1,-1),x)*z2*x^2
          + 40/3*H(R(-1,-1),x)*z2
          + 16*H(R(-1,-1,-1,0),x)
          + 32*H(R(-1,-1,-1,0),x)*x
          + 32/3*H(R(-1,-1,-1,0),x)*x^2
          - 368/9*H(R(-1,-1,0),x)
          - 32/9*H(R(-1,-1,0),x)*x^-1
          - 496/9*H(R(-1,-1,0),x)*x
          - 32/9*H(R(-1,-1,0),x)*x^2
          - 64/3*H(R(-1,-1,0,0),x)
          - 128/3*H(R(-1,-1,0,0),x)*x
          - 16/3*H(R(-1,-1,0,0),x)*x^2
          - 16/3*H(R(-1,-1,2),x)
          - 32/3*H(R(-1,-1,2),x)*x
          + 5888/81*H(R(-1,0),x)
          + 16*H(R(-1,0),x)*z2*x
          + 80/3*H(R(-1,0),x)*z2*x^2
          + 8*H(R(-1,0),x)*z2
          - 4/15*H(R(-1,0),x)*x^-2
          + 160/27*H(R(-1,0),x)*x^-1
          + 2656/81*H(R(-1,0),x)*x
          - 5036/81*H(R(-1,0),x)*x^2
          - 48/5*H(R(-1,0),x)*x^3
          + 1192/27*H(R(-1,0,0),x)
          + 32/3*H(R(-1,0,0),x)*x^-1
          + 128/27*H(R(-1,0,0),x)*x
          - 1768/27*H(R(-1,0,0),x)*x^2
          - 112/9*H(R(-1,0,0,0),x)
          - 224/9*H(R(-1,0,0,0),x)*x
          - 368/9*H(R(-1,0,0,0),x)*x^2
          + 64/9*H(R(-1,2),x)
          + 32/9*H(R(-1,2),x)*x^-1
          - 112/9*H(R(-1,2),x)*x
          - 272/9*H(R(-1,2),x)*x^2
          - 16/3*H(R(-1,2,0),x)
          - 32/3*H(R(-1,2,0),x)*x
          - 32/3*H(R(-1,2,0),x)*x^2
          - 16/3*H(R(-1,2,1),x)
          - 32/3*H(R(-1,2,1),x)*x
          - 32/3*H(R(-1,2,1),x)*x^2
          - 32/3*H(R(-1,3),x)
          - 64/3*H(R(-1,3),x)*x
          - 80/3*H(R(-1,3),x)*x^2
          - 58412/1215*H(R(0),x)
          + 932/3*H(R(0),x)*z2*x
          - 952/9*H(R(0),x)*z2*x^2
          + 28/9*H(R(0),x)*z2
          + 704/9*H(R(0),x)*z3*x
          - 16*H(R(0),x)*z3*x^2
          - 64/9*H(R(0),x)*z3
          + 4/15*H(R(0),x)*x^-1
          - 1363772/1215*H(R(0),x)*x
          + 285488/405*H(R(0),x)*x^2
          - 1088/81*H(R(0,0),x)
          + 80*H(R(0,0),x)*z2*x
          - 32/3*H(R(0,0),x)*z2*x^2
          - 8/3*H(R(0,0),x)*z2
          - 7244/9*H(R(0,0),x)*x
          + 20348/81*H(R(0,0),x)*x^2
          + 48/5*H(R(0,0),x)*x^3
          - 532/27*H(R(0,0,0),x)
          - 10280/27*H(R(0,0,0),x)*x
          + 1880/27*H(R(0,0,0),x)*x^2
          - 8/9*H(R(0,0,0,0),x)
          - 272/3*H(R(0,0,0,0),x)*x
          + 862/243*H(R(1),x)
          + 16/3*H(R(1),x)*z2*x^-1
          + 1432/27*H(R(1),x)*z2*x
          - 904/27*H(R(1),x)*z2*x^2
          - 560/27*H(R(1),x)*z2
          - 16*H(R(1),x)*z3*x
          + 56/3*H(R(1),x)*z3*x^2
          + 8*H(R(1),x)*z3
          + 80/27*H(R(1),x)*x^-1
          - 181160/243*H(R(1),x)*x
          + 190376/243*H(R(1),x)*x^2
          + 32/3*H(R(1,-2,0),x)
          - 64/3*H(R(1,-2,0),x)*x
          + 32/3*H(R(1,-2,0),x)*x^2
          + 320/27*H(R(1,0),x)
          + 64/9*H(R(1,0),x)*z2*x
          + 80/9*H(R(1,0),x)*z2*x^2
          - 32/9*H(R(1,0),x)*z2
          - 160/27*H(R(1,0),x)*x^-1
          - 7168/27*H(R(1,0),x)*x
          + 7640/27*H(R(1,0),x)*x^2
          + 688/27*H(R(1,0,0),x)
          - 32/9*H(R(1,0,0),x)*x^-1
          - 2720/27*H(R(1,0,0),x)*x
          + 2432/27*H(R(1,0,0),x)*x^2
          + 56/3*H(R(1,0,0,0),x)
          - 112/3*H(R(1,0,0,0),x)*x
          + 64/3*H(R(1,0,0,0),x)*x^2
          + 1112/81*H(R(1,1),x)
          + 320/9*H(R(1,1),x)*z2*x
          - 176/9*H(R(1,1),x)*z2*x^2
          - 160/9*H(R(1,1),x)*z2
          - 160/27*H(R(1,1),x)*x^-1
          - 21832/81*H(R(1,1),x)*x
          + 23392/81*H(R(1,1),x)*x^2
          + 616/27*H(R(1,1,0),x)
          - 32/9*H(R(1,1,0),x)*x^-1
          - 3152/27*H(R(1,1,0),x)*x
          + 3320/27*H(R(1,1,0),x)*x^2
          + 184/9*H(R(1,1,0,0),x)
          - 368/9*H(R(1,1,0,0),x)*x
          + 320/9*H(R(1,1,0,0),x)*x^2
          + 232/27*H(R(1,1,1),x)
          - 32/9*H(R(1,1,1),x)*x^-1
          - 1808/27*H(R(1,1,1),x)*x
          + 1976/27*H(R(1,1,1),x)*x^2
          + 56/9*H(R(1,1,1,0),x)
          - 112/9*H(R(1,1,1,0),x)*x
          + 160/9*H(R(1,1,1,0),x)*x^2
          + 56/9*H(R(1,1,1,1),x)
          - 112/9*H(R(1,1,1,1),x)*x
          + 112/9*H(R(1,1,1,1),x)*x^2
          + 88/9*H(R(1,1,2),x)
          - 176/9*H(R(1,1,2),x)*x
          + 128/9*H(R(1,1,2),x)*x^2
          + 8/27*H(R(1,2),x)
          - 32/9*H(R(1,2),x)*x^-1
          - 688/27*H(R(1,2),x)*x
          + 856/27*H(R(1,2),x)*x^2
          + 40/9*H(R(1,2,0),x)
          - 80/9*H(R(1,2,0),x)*x
          + 128/9*H(R(1,2,0),x)*x^2
          - 8/9*H(R(1,2,1),x)
          + 16/9*H(R(1,2,1),x)*x
          - 16/9*H(R(1,2,1),x)*x^2
          + 8/9*H(R(1,3),x)
          - 16/9*H(R(1,3),x)*x
          - 80/9*H(R(1,3),x)*x^2
          + 100/9*H(R(2),x)
          + 32*H(R(2),x)*z2*x
          - 15268/27*H(R(2),x)*x
          + 360*H(R(2),x)*x^2
          + 8/3*H(R(2,0),x)
          - 1556/9*H(R(2,0),x)*x
          + 280/3*H(R(2,0),x)*x^2
          + 16/3*H(R(2,0,0),x)
          - 128/3*H(R(2,0,0),x)*x
          + 16*H(R(2,0,0),x)*x^2
          + 8/3*H(R(2,1),x)
          - 1576/9*H(R(2,1),x)*x
          + 280/3*H(R(2,1),x)*x^2
          + 16/3*H(R(2,1,0),x)
          - 128/3*H(R(2,1,0),x)*x
          + 64/3*H(R(2,1,0),x)*x^2
          - 32*H(R(2,1,1),x)*x
          + 32/3*H(R(2,1,1),x)*x^2
          - 16/3*H(R(2,2),x)
          - 64/3*H(R(2,2),x)*x
          - 28/9*H(R(3),x)
          - 2660/9*H(R(3),x)*x
          + 952/9*H(R(3),x)*x^2
          - 160/3*H(R(3,0),x)*x
          + 32/3*H(R(3,0),x)*x^2
          - 160/3*H(R(3,1),x)*x
          + 32/3*H(R(3,1),x)*x^2
          + 8/3*H(R(4),x)
          - 80*H(R(4),x)*x
          + 32/3*H(R(4),x)*x^2
          );

L   Xc2qqps3 =

       + nf*cf*ca * (
          + 488366/243
          + 904/3*z2*z3*x
          + 296*z2*z3
          + 75776/405*z2*x^-1
          - 240892/405*z2*x
          - 123728/405*z2*x^2
          + 16/5*z2*x^3
          - 65828/81*z2
          + 4544/45*z2^2*x^-1
          - 908/15*z2^2*x
          + 1232/15*z2^2*x^2
          - 768/25*z2^2*x^3
          + 1072/15*z2^2
          + 3952/45*z3*x^-1
          + 88132/135*z3*x
          + 57544/135*z3*x^2
          + 32*z3*x^3
          - 73232/135*z3
          - 32*z4*x^-1
          + 24*z4*x
          + 32*z4*x^2
          - 24*z4
          - 132*z5*x
          - 620*z5
          - 4852532/3645*x^-1
          - 130832/243*x
          - 510478/3645*x^2
          - 496/3*H(R(-4,0),x)
          + 112/3*H(R(-4,0),x)*x
          - 88/3*H(R(-3),x)*z2*x
          + 88/3*H(R(-3),x)*z2
          - 176/3*H(R(-3,-1,0),x)
          + 368/3*H(R(-3,-1,0),x)*x
          + 904/3*H(R(-3,0),x)
          + 8/3*H(R(-3,0),x)*x
          + 1664/9*H(R(-3,0),x)*x^2
          - 320/3*H(R(-3,0,0),x)
          + 112/3*H(R(-3,0,0),x)*x
          - 176/3*H(R(-3,2),x)
          + 272/3*H(R(-3,2),x)*x
          + 64*H(R(-2),x)*z2*x^-1
          + 860/3*H(R(-2),x)*z2*x
          - 352/3*H(R(-2),x)*z2*x^2
          - 260*H(R(-2),x)*z2
          + 128/3*H(R(-2),x)*z3*x
          - 128/3*H(R(-2),x)*z3
          - 304/3*H(R(-2,-2,0),x)
          + 304/3*H(R(-2,-2,0),x)*x
          - 96*H(R(-2,-1),x)*z2*x
          + 96*H(R(-2,-1),x)*z2
          + 352/3*H(R(-2,-1,-1,0),x)
          - 352/3*H(R(-2,-1,-1,0),x)*x
          - 184*H(R(-2,-1,0),x)
          + 128/3*H(R(-2,-1,0),x)*x^-1
          + 88*H(R(-2,-1,0),x)*x
          - 64/3*H(R(-2,-1,0),x)*x^2
          - 344/3*H(R(-2,-1,0,0),x)
          + 344/3*H(R(-2,-1,0,0),x)*x
          - 112/3*H(R(-2,-1,2),x)
          + 112/3*H(R(-2,-1,2),x)*x
          - 568*H(R(-2,0),x)
          - 208/3*H(R(-2,0),x)*z2*x
          + 208/3*H(R(-2,0),x)*z2
          + 416/9*H(R(-2,0),x)*x^-1
          + 1256/9*H(R(-2,0),x)*x
          - 5360/27*H(R(-2,0),x)*x^2
          + 64/5*H(R(-2,0),x)*x^3
          + 1136/3*H(R(-2,0,0),x)
          - 256/3*H(R(-2,0,0),x)*x^-1
          - 496/3*H(R(-2,0,0),x)*x
          + 1792/9*H(R(-2,0,0),x)*x^2
          - 320/3*H(R(-2,0,0,0),x)
          + 320/3*H(R(-2,0,0,0),x)*x
          + 168*H(R(-2,2),x)
          - 128/3*H(R(-2,2),x)*x^-1
          - 728/3*H(R(-2,2),x)*x
          + 320/3*H(R(-2,2),x)*x^2
          - 176/3*H(R(-2,2,0),x)
          + 176/3*H(R(-2,2,0),x)*x
          - 64*H(R(-2,2,1),x)
          + 64*H(R(-2,2,1),x)*x
          - 344/3*H(R(-2,3),x)
          + 344/3*H(R(-2,3),x)*x
          + 32/15*H(R(-1),x)*z2*x^-2
          + 8624/27*H(R(-1),x)*z2*x^-1
          - 1348/9*H(R(-1),x)*z2*x
          + 3656/27*H(R(-1),x)*z2*x^2
          - 96/5*H(R(-1),x)*z2*x^3
          + 116/9*H(R(-1),x)*z2
          + 16/3*H(R(-1),x)*z3*x^-1
          + 40*H(R(-1),x)*z3*x
          + 16/3*H(R(-1),x)*z3*x^2
          + 40*H(R(-1),x)*z3
          - 328/3*H(R(-1,-2,0),x)
          + 256/9*H(R(-1,-2,0),x)*x^-1
          - 328/3*H(R(-1,-2,0),x)*x
          + 256/9*H(R(-1,-2,0),x)*x^2
          - 608/9*H(R(-1,-1),x)*z2*x^-1
          - 256/3*H(R(-1,-1),x)*z2*x
          - 608/9*H(R(-1,-1),x)*z2*x^2
          - 256/3*H(R(-1,-1),x)*z2
          + 368/3*H(R(-1,-1,-1,0),x)
          - 320/9*H(R(-1,-1,-1,0),x)*x^-1
          + 368/3*H(R(-1,-1,-1,0),x)*x
          - 320/9*H(R(-1,-1,-1,0),x)*x^2
          - 1288/9*H(R(-1,-1,0),x)
          + 64/45*H(R(-1,-1,0),x)*x^-2
          + 3680/27*H(R(-1,-1,0),x)*x^-1
          - 1304/9*H(R(-1,-1,0),x)*x
          + 3248/27*H(R(-1,-1,0),x)*x^2
          - 64/5*H(R(-1,-1,0),x)*x^3
          - 76*H(R(-1,-1,0,0),x)
          + 64/3*H(R(-1,-1,0,0),x)*x^-1
          - 76*H(R(-1,-1,0,0),x)*x
          + 64/3*H(R(-1,-1,0,0),x)*x^2
          + 440/3*H(R(-1,-1,2),x)
          + 448/9*H(R(-1,-1,2),x)*x^-1
          + 440/3*H(R(-1,-1,2),x)*x
          + 448/9*H(R(-1,-1,2),x)*x^2
          + 22076/135*H(R(-1,0),x)
          - 896/9*H(R(-1,0),x)*z2*x^-1
          + 56/3*H(R(-1,0),x)*z2*x
          - 896/9*H(R(-1,0),x)*z2*x^2
          + 56/3*H(R(-1,0),x)*z2
          - 16/45*H(R(-1,0),x)*x^-2
          + 44608/135*H(R(-1,0),x)*x^-1
          - 32044/135*H(R(-1,0),x)*x
          - 9032/135*H(R(-1,0),x)*x^2
          + 16/5*H(R(-1,0),x)*x^3
          - 328*H(R(-1,0,0),x)
          - 64/45*H(R(-1,0,0),x)*x^-2
          - 13264/27*H(R(-1,0,0),x)*x^-1
          - 776/9*H(R(-1,0,0),x)*x
          - 6352/27*H(R(-1,0,0),x)*x^2
          + 64/5*H(R(-1,0,0),x)*x^3
          + 48*H(R(-1,0,0,0),x)
          + 416/3*H(R(-1,0,0,0),x)*x^-1
          + 48*H(R(-1,0,0,0),x)*x
          + 416/3*H(R(-1,0,0,0),x)*x^2
          - 760/9*H(R(-1,2),x)
          - 64/45*H(R(-1,2),x)*x^-2
          - 6784/27*H(R(-1,2),x)*x^-1
          + 232/3*H(R(-1,2),x)*x
          - 2032/27*H(R(-1,2),x)*x^2
          + 64/5*H(R(-1,2),x)*x^3
          + 8*H(R(-1,2,0),x)
          + 64*H(R(-1,2,0),x)*x^-1
          + 8*H(R(-1,2,0),x)*x
          + 64*H(R(-1,2,0),x)*x^2
          + 64/3*H(R(-1,2,1),x)
          + 704/9*H(R(-1,2,1),x)*x^-1
          + 64/3*H(R(-1,2,1),x)*x
          + 704/9*H(R(-1,2,1),x)*x^2
          - 76*H(R(-1,3),x)
          + 320/3*H(R(-1,3),x)*x^-1
          - 76*H(R(-1,3),x)*x
          + 320/3*H(R(-1,3),x)*x^2
          - 1630676/1215*H(R(0),x)
          + 1888/45*H(R(0),x)*z2*x^-1
          + 32348/135*H(R(0),x)*z2*x
          + 91736/135*H(R(0),x)*z2*x^2
          + 128/5*H(R(0),x)*z2*x^3
          + 101852/135*H(R(0),x)*z2
          + 1832/15*H(R(0),x)*z2^2*x
          - 56*H(R(0),x)*z2^2
          - 128/9*H(R(0),x)*z3*x^-1
          - 6920/9*H(R(0),x)*z3*x
          + 3488/9*H(R(0),x)*z3*x^2
          - 192/5*H(R(0),x)*z3*x^3
          - 320/9*H(R(0),x)*z3
          - 48*H(R(0),x)*z4*x
          - 48*H(R(0),x)*z4
          - 198736/1215*H(R(0),x)*x^-1
          + 847354/1215*H(R(0),x)*x
          - 1199092/1215*H(R(0),x)*x^2
          + 801616/405*H(R(0,0),x)
          - 2552/9*H(R(0,0),x)*z2*x
          - 128/9*H(R(0,0),x)*z2*x^2
          + 192/5*H(R(0,0),x)*z2*x^3
          - 920/9*H(R(0,0),x)*z2
          - 352*H(R(0,0),x)*z3*x
          - 1024/3*H(R(0,0),x)*z3
          + 64/45*H(R(0,0),x)*x^-1
          + 468976/405*H(R(0,0),x)*x
          + 22408/405*H(R(0,0),x)*x^2
          - 16/5*H(R(0,0),x)*x^3
          - 23416/27*H(R(0,0,0),x)
          - 688/3*H(R(0,0,0),x)*z2*x
          + 320/3*H(R(0,0,0),x)*z2
          + 15644/27*H(R(0,0,0),x)*x
          - 2792/3*H(R(0,0,0),x)*x^2
          - 64/5*H(R(0,0,0),x)*x^3
          + 3416/9*H(R(0,0,0,0),x)
          + 5360/9*H(R(0,0,0,0),x)*x
          - 240*H(R(0,0,0,0,0),x)
          + 240*H(R(0,0,0,0,0),x)*x
          - 3310/3*H(R(1),x)
          + 32/45*H(R(1),x)*z2*x^-2
          - 3320/27*H(R(1),x)*z2*x^-1
          - 332/3*H(R(1),x)*z2*x
          + 6128/27*H(R(1),x)*z2*x^2
          + 32/5*H(R(1),x)*z2*x^3
          - 4/9*H(R(1),x)*z2
          - 64/15*H(R(1),x)*z3*x^-2
          - 208/3*H(R(1),x)*z3*x^-1
          + 356/3*H(R(1),x)*z3*x
          + 400/3*H(R(1),x)*z3*x^2
          - 192/5*H(R(1),x)*z3*x^3
          - 140*H(R(1),x)*z3
          + 1004296/1215*H(R(1),x)*x^-1
          + 16250/27*H(R(1),x)*x
          - 394996/1215*H(R(1),x)*x^2
          - 16/3*H(R(1,-2,0),x)
          + 128/9*H(R(1,-2,0),x)*x^-1
          + 16/3*H(R(1,-2,0),x)*x
          - 128/9*H(R(1,-2,0),x)*x^2
          + 6784/27*H(R(1,0),x)
          + 64/15*H(R(1,0),x)*z2*x^-2
          - 256/3*H(R(1,0),x)*z2*x^-1
          + 976/3*H(R(1,0),x)*z2*x
          + 64/3*H(R(1,0),x)*z2*x^2
          + 192/5*H(R(1,0),x)*z2*x^3
          - 304*H(R(1,0),x)*z2
          - 27628/81*H(R(1,0),x)*x^-1
          - 2092/27*H(R(1,0),x)*x
          + 13552/81*H(R(1,0),x)*x^2
          + 2444/45*H(R(1,0,0),x)
          + 1768/45*H(R(1,0,0),x)*x^-1
          + 5956/45*H(R(1,0,0),x)*x
          - 10168/45*H(R(1,0,0),x)*x^2
          + 608/3*H(R(1,0,0,0),x)
          + 896/9*H(R(1,0,0,0),x)*x^-1
          - 608/3*H(R(1,0,0,0),x)*x
          - 896/9*H(R(1,0,0,0),x)*x^2
          + 668/27*H(R(1,1),x)
          - 704/9*H(R(1,1),x)*z2*x^-1
          + 320/3*H(R(1,1),x)*z2*x
          + 704/9*H(R(1,1),x)*z2*x^2
          - 320/3*H(R(1,1),x)*z2
          - 29348/81*H(R(1,1),x)*x^-1
          + 5008/27*H(R(1,1),x)*x
          + 12320/81*H(R(1,1),x)*x^2
          + 488/9*H(R(1,1,0),x)
          + 536/27*H(R(1,1,0),x)*x^-1
          + 232/9*H(R(1,1,0),x)*x
          - 2696/27*H(R(1,1,0),x)*x^2
          - 220/3*H(R(1,1,0,0),x)
          + 64/15*H(R(1,1,0,0),x)*x^-2
          + 704/9*H(R(1,1,0,0),x)*x^-1
          + 284/3*H(R(1,1,0,0),x)*x
          - 1280/9*H(R(1,1,0,0),x)*x^2
          + 192/5*H(R(1,1,0,0),x)*x^3
          - 40/3*H(R(1,1,1),x)
          + 776/27*H(R(1,1,1),x)*x^-1
          + 328/3*H(R(1,1,1),x)*x
          - 3368/27*H(R(1,1,1),x)*x^2
          + 136/3*H(R(1,1,1,0),x)
          + 544/9*H(R(1,1,1,0),x)*x^-1
          - 136/3*H(R(1,1,1,0),x)*x
          - 544/9*H(R(1,1,1,0),x)*x^2
          + 112/3*H(R(1,1,1,1),x)
          + 448/9*H(R(1,1,1,1),x)*x^-1
          - 112/3*H(R(1,1,1,1),x)*x
          - 448/9*H(R(1,1,1,1),x)*x^2
          + 136/3*H(R(1,1,2),x)
          + 544/9*H(R(1,1,2),x)*x^-1
          - 136/3*H(R(1,1,2),x)*x
          - 544/9*H(R(1,1,2),x)*x^2
          - 640/9*H(R(1,2),x)
          + 1480/27*H(R(1,2),x)*x^-1
          + 1648/9*H(R(1,2),x)*x
          - 4504/27*H(R(1,2),x)*x^2
          + 52*H(R(1,2,0),x)
          + 64*H(R(1,2,0),x)*x^-1
          - 52*H(R(1,2,0),x)*x
          - 64*H(R(1,2,0),x)*x^2
          + 40*H(R(1,2,1),x)
          + 160/3*H(R(1,2,1),x)*x^-1
          - 40*H(R(1,2,1),x)*x
          - 160/3*H(R(1,2,1),x)*x^2
          + 740/3*H(R(1,3),x)
          - 64/15*H(R(1,3),x)*x^-2
          + 704/9*H(R(1,3),x)*x^-1
          - 268*H(R(1,3),x)*x
          - 128/9*H(R(1,3),x)*x^2
          - 192/5*H(R(1,3),x)*x^3
          + 65828/81*H(R(2),x)
          - 224/3*H(R(2),x)*z2*x^-1
          - 172/3*H(R(2),x)*z2*x
          + 64*H(R(2),x)*z2*x^2
          - 236/3*H(R(2),x)*z2
          - 168*H(R(2),x)*z3*x
          - 168*H(R(2),x)*z3
          + 58048/405*H(R(2),x)*x^-1
          + 28952/81*H(R(2),x)*x
          + 123728/405*H(R(2),x)*x^2
          + 32/3*H(R(2,-2,0),x)
          + 32/3*H(R(2,-2,0),x)*x
          - 2788/9*H(R(2,0),x)
          - 784/3*H(R(2,0),x)*z2*x
          - 784/3*H(R(2,0),x)*z2
          - 832/9*H(R(2,0),x)*x^-1
          - 232/9*H(R(2,0),x)*x
          - 3880/9*H(R(2,0),x)*x^2
          + 68/3*H(R(2,0,0),x)
          + 128/3*H(R(2,0,0),x)*x^-1
          + 724/3*H(R(2,0,0),x)*x
          - 1568/9*H(R(2,0,0),x)*x^2
          + 192/5*H(R(2,0,0),x)*x^3
          + 704/3*H(R(2,0,0,0),x)
          + 704/3*H(R(2,0,0,0),x)*x
          - 11800/27*H(R(2,1),x)
          - 448/3*H(R(2,1),x)*z2*x
          - 448/3*H(R(2,1),x)*z2
          - 3280/27*H(R(2,1),x)*x^-1
          - 2260/27*H(R(2,1),x)*x
          - 10552/27*H(R(2,1),x)*x^2
          + 40/3*H(R(2,1,0),x)
          + 160/3*H(R(2,1,0),x)*x^-1
          + 56/3*H(R(2,1,0),x)*x
          - 992/9*H(R(2,1,0),x)*x^2
          + 56*H(R(2,1,0,0),x)
          + 56*H(R(2,1,0,0),x)*x
          + 8/9*H(R(2,1,1),x)
          + 512/9*H(R(2,1,1),x)*x^-1
          + 176/9*H(R(2,1,1),x)*x
          - 800/9*H(R(2,1,1),x)*x^2
          + 272/3*H(R(2,1,1,0),x)
          + 272/3*H(R(2,1,1,0),x)*x
          + 224/3*H(R(2,1,1,1),x)
          + 224/3*H(R(2,1,1,1),x)*x
          + 272/3*H(R(2,1,2),x)
          + 272/3*H(R(2,1,2),x)*x
          - 40/3*H(R(2,2),x)
          + 160/3*H(R(2,2),x)*x^-1
          + 40/3*H(R(2,2),x)*x
          - 224/3*H(R(2,2),x)*x^2
          + 296/3*H(R(2,2,0),x)
          + 296/3*H(R(2,2,0),x)*x
          + 80*H(R(2,2,1),x)
          + 80*H(R(2,2,1),x)*x
          + 216*H(R(2,3),x)
          + 216*H(R(2,3),x)*x
          - 101852/135*H(R(3),x)
          - 712/3*H(R(3),x)*z2*x
          - 296/3*H(R(3),x)*z2
          + 64/15*H(R(3),x)*x^-1
          - 13508/135*H(R(3),x)*x
          - 91736/135*H(R(3),x)*x^2
          - 64/5*H(R(3),x)*x^3
          + 28*H(R(3,0),x)
          + 476/3*H(R(3,0),x)*x
          - 256/3*H(R(3,0),x)*x^2
          + 104*H(R(3,0,0),x)
          + 664/3*H(R(3,0,0),x)*x
          - 340/9*H(R(3,1),x)
          + 1076/9*H(R(3,1),x)*x
          - 832/9*H(R(3,1),x)*x^2
          + 368/3*H(R(3,1,0),x)
          + 208*H(R(3,1,0),x)*x
          + 304/3*H(R(3,1,1),x)
          + 592/3*H(R(3,1,1),x)*x
          + 208/3*H(R(3,2),x)
          + 176*H(R(3,2),x)*x
          + 920/9*H(R(4),x)
          + 2576/9*H(R(4),x)*x
          + 128/9*H(R(4),x)*x^2
          - 192/5*H(R(4),x)*x^3
          + 8*H(R(4,0),x)
          + 232*H(R(4,0),x)*x
          + 88/3*H(R(4,1),x)
          + 760/3*H(R(4,1),x)*x
          - 320/3*H(R(5),x)
          + 800/3*H(R(5),x)*x
          )

       + nf*cf^2 * (
          + 186998/2025
          + 16*z2*z3*x
          + 144*z2*z3
          - 208/9*z2*x^-1
          - 41204/135*z2*x
          + 58312/405*z2*x^2
          + 544/75*z2*x^3
          - 123476/135*z2
          + 128/5*z2^2*x^-1
          + 1384/5*z2^2*x
          - 1888/9*z2^2*x^2
          + 1536/25*z2^2*x^3
          + 64*z2^2
          - 4384/45*z3*x^-1
          - 36796/15*z3*x
          - 26768/135*z3*x^2
          - 16*z3*x^3
          - 17752/45*z3
          + 32*z4*x^-1
          - 24*z4*x
          - 32*z4*x^2
          + 24*z4
          + 176*z5*x
          + 176*z5
          + 24146/675*x^-1
          - 1089248/2025*x
          + 276604/675*x^2
          - 384*H(R(-4,0),x)
          + 448*H(R(-3),x)*z2
          + 384*H(R(-3,-1,0),x)
          - 256*H(R(-3,-1,0),x)*x
          - 352*H(R(-3,0),x)
          - 160/3*H(R(-3,0),x)*x
          + 320/3*H(R(-3,0),x)*x^2
          - 576*H(R(-3,0,0),x)
          + 64*H(R(-3,0,0),x)*x
          - 256*H(R(-3,2),x)
          - 128*H(R(-3,2),x)*x
          - 176*H(R(-2),x)*z2*x
          - 224/3*H(R(-2),x)*z2*x^2
          + 624*H(R(-2),x)*z2
          - 224*H(R(-2),x)*z3*x
          + 224*H(R(-2),x)*z3
          + 256*H(R(-2,-2,0),x)
          - 256*H(R(-2,-2,0),x)*x
          + 256*H(R(-2,-1),x)*z2*x
          - 256*H(R(-2,-1),x)*z2
          - 256*H(R(-2,-1,-1,0),x)
          + 256*H(R(-2,-1,-1,0),x)*x
          + 416*H(R(-2,-1,0),x)
          + 160/3*H(R(-2,-1,0),x)*x
          - 320/3*H(R(-2,-1,0),x)*x^2
          + 448*H(R(-2,-1,0,0),x)
          - 448*H(R(-2,-1,0,0),x)*x
          + 128*H(R(-2,-1,2),x)
          - 128*H(R(-2,-1,2),x)*x
          - 912*H(R(-2,0),x)
          - 192*H(R(-2,0),x)*z2*x
          + 192*H(R(-2,0),x)*z2
          - 128/45*H(R(-2,0),x)*x^-2
          - 6736/9*H(R(-2,0),x)*x
          - 992/9*H(R(-2,0),x)*x^2
          - 32/5*H(R(-2,0),x)*x^3
          - 736*H(R(-2,0,0),x)
          - 32*H(R(-2,0,0),x)*x
          + 320/3*H(R(-2,0,0),x)*x^2
          - 256*H(R(-2,0,0,0),x)
          + 256*H(R(-2,0,0,0),x)*x
          - 416*H(R(-2,2),x)
          + 608/3*H(R(-2,2),x)*x
          + 64/3*H(R(-2,2),x)*x^2
          - 64*H(R(-2,3),x)
          + 64*H(R(-2,3),x)*x
          - 16/15*H(R(-1),x)*z2*x^-2
          + 656/9*H(R(-1),x)*z2*x^-1
          + 4744/3*H(R(-1),x)*z2*x
          + 1232/9*H(R(-1),x)*z2*x^2
          + 48/5*H(R(-1),x)*z2*x^3
          + 1528*H(R(-1),x)*z2
          - 64*H(R(-1),x)*z3*x^-1
          + 256*H(R(-1),x)*z3*x
          - 64*H(R(-1),x)*z3*x^2
          + 256*H(R(-1),x)*z3
          + 320*H(R(-1,-2,0),x)
          - 64*H(R(-1,-2,0),x)*x^-1
          + 320*H(R(-1,-2,0),x)*x
          - 64*H(R(-1,-2,0),x)*x^2
          + 96*H(R(-1,-1),x)*z2*x^-1
          - 224*H(R(-1,-1),x)*z2*x
          + 96*H(R(-1,-1),x)*z2*x^2
          - 224*H(R(-1,-1),x)*z2
          - 320*H(R(-1,-1,-1,0),x)
          + 64*H(R(-1,-1,-1,0),x)*x^-1
          - 320*H(R(-1,-1,-1,0),x)*x
          + 64*H(R(-1,-1,-1,0),x)*x^2
          + 1104*H(R(-1,-1,0),x)
          - 32/45*H(R(-1,-1,0),x)*x^-2
          + 992/9*H(R(-1,-1,0),x)*x^-1
          + 9872/9*H(R(-1,-1,0),x)*x
          + 992/9*H(R(-1,-1,0),x)*x^2
          + 32/5*H(R(-1,-1,0),x)*x^3
          + 576*H(R(-1,-1,0,0),x)
          - 320/3*H(R(-1,-1,0,0),x)*x^-1
          + 576*H(R(-1,-1,0,0),x)*x
          - 320/3*H(R(-1,-1,0,0),x)*x^2
          + 64*H(R(-1,-1,2),x)
          - 64*H(R(-1,-1,2),x)*x^-1
          + 64*H(R(-1,-1,2),x)*x
          - 64*H(R(-1,-1,2),x)*x^2
          - 47216/45*H(R(-1,0),x)
          - 32/3*H(R(-1,0),x)*z2*x^-1
          + 352*H(R(-1,0),x)*z2*x
          - 32/3*H(R(-1,0),x)*z2*x^2
          + 352*H(R(-1,0),x)*z2
          - 704/675*H(R(-1,0),x)*x^-2
          - 688/45*H(R(-1,0),x)*x^-1
          - 134368/135*H(R(-1,0),x)*x
          + 704/15*H(R(-1,0),x)*x^2
          + 544/75*H(R(-1,0),x)*x^3
          - 5392/3*H(R(-1,0,0),x)
          - 32/15*H(R(-1,0,0),x)*x^-2
          - 64*H(R(-1,0,0),x)*x^-1
          - 5552/3*H(R(-1,0,0),x)*x
          - 96*H(R(-1,0,0),x)*x^2
          + 96/5*H(R(-1,0,0),x)*x^3
          - 448*H(R(-1,0,0,0),x)
          + 64/3*H(R(-1,0,0,0),x)*x^-1
          - 448*H(R(-1,0,0,0),x)*x
          + 64/3*H(R(-1,0,0,0),x)*x^2
          - 976*H(R(-1,2),x)
          + 32/45*H(R(-1,2),x)*x^-2
          - 160/9*H(R(-1,2),x)*x^-1
          - 9296/9*H(R(-1,2),x)*x
          - 736/9*H(R(-1,2),x)*x^2
          - 32/5*H(R(-1,2),x)*x^3
          - 64*H(R(-1,2,0),x)
          - 64/3*H(R(-1,2,0),x)*x^-1
          - 64*H(R(-1,2,0),x)*x
          - 64/3*H(R(-1,2,0),x)*x^2
          - 64*H(R(-1,2,1),x)
          - 64/3*H(R(-1,2,1),x)*x^-1
          - 64*H(R(-1,2,1),x)*x
          - 64/3*H(R(-1,2,1),x)*x^2
          - 192*H(R(-1,3),x)
          - 64/3*H(R(-1,3),x)*x^-1
          - 192*H(R(-1,3),x)*x
          - 64/3*H(R(-1,3),x)*x^2
          + 514634/2025*H(R(0),x)
          + 128/15*H(R(0),x)*z2*x^-1
          - 74732/45*H(R(0),x)*z2*x
          + 13216/45*H(R(0),x)*z2*x^2
          - 64/5*H(R(0),x)*z2*x^3
          - 48028/45*H(R(0),x)*z2
          + 328/3*H(R(0),x)*z2^2*x
          + 232/3*H(R(0),x)*z2^2
          + 848/3*H(R(0),x)*z3*x
          + 1088/9*H(R(0),x)*z3*x^2
          + 384/5*H(R(0),x)*z3*x^3
          - 80/3*H(R(0),x)*z3
          + 48*H(R(0),x)*z4*x
          + 48*H(R(0),x)*z4
          + 1184/675*H(R(0),x)*x^-1
          - 3262136/2025*H(R(0),x)*x
          + 303352/2025*H(R(0),x)*x^2
          - 1066/27*H(R(0,0),x)
          - 2320/3*H(R(0,0),x)*z2*x
          + 5824/9*H(R(0,0),x)*z2*x^2
          - 384/5*H(R(0,0),x)*z2*x^3
          - 512/3*H(R(0,0),x)*z2
          - 256/3*H(R(0,0),x)*z3*x
          - 640/3*H(R(0,0),x)*z3
          + 32/15*H(R(0,0),x)*x^-1
          + 190/3*H(R(0,0),x)*x
          + 872/81*H(R(0,0),x)*x^2
          - 544/75*H(R(0,0),x)*x^3
          + 5180/9*H(R(0,0,0),x)
          - 1328/3*H(R(0,0,0),x)*z2*x
          - 1328/3*H(R(0,0,0),x)*z2
          + 3212/3*H(R(0,0,0),x)*x
          - 1952/9*H(R(0,0,0),x)*x^2
          - 96/5*H(R(0,0,0),x)*x^3
          - 440/3*H(R(0,0,0,0),x)
          + 880/3*H(R(0,0,0,0),x)*x
          - 3808/9*H(R(0,0,0,0),x)*x^2
          + 240*H(R(0,0,0,0,0),x)
          + 240*H(R(0,0,0,0,0),x)*x
          + 593936/405*H(R(1),x)
          - 16/45*H(R(1),x)*z2*x^-2
          - 320/27*H(R(1),x)*z2*x^-1
          + 116/3*H(R(1),x)*z2*x
          - 112/27*H(R(1),x)*z2*x^2
          - 16/5*H(R(1),x)*z2*x^3
          - 172/9*H(R(1),x)*z2
          + 128/15*H(R(1),x)*z3*x^-2
          + 128/9*H(R(1),x)*z3*x^-1
          - 184*H(R(1),x)*z3*x
          - 1280/9*H(R(1),x)*z3*x^2
          + 384/5*H(R(1),x)*z3*x^3
          + 680/3*H(R(1),x)*z3
          - 51638/405*H(R(1),x)*x^-1
          - 529946/405*H(R(1),x)*x
          - 12352/405*H(R(1),x)*x^2
          + 18868/27*H(R(1,0),x)
          - 128/15*H(R(1,0),x)*z2*x^-2
          - 160/9*H(R(1,0),x)*z2*x^-1
          - 1408/3*H(R(1,0),x)*z2*x
          + 1312/9*H(R(1,0),x)*z2*x^2
          - 384/5*H(R(1,0),x)*z2*x^3
          + 1280/3*H(R(1,0),x)*z2
          + 5704/81*H(R(1,0),x)*x^-1
          - 24436/27*H(R(1,0),x)*x
          + 11000/81*H(R(1,0),x)*x^2
          + 16792/45*H(R(1,0,0),x)
          + 4112/135*H(R(1,0,0),x)*x^-1
          - 22792/45*H(R(1,0,0),x)*x
          + 13888/135*H(R(1,0,0),x)*x^2
          - 632/3*H(R(1,0,0,0),x)
          - 224/9*H(R(1,0,0,0),x)*x^-1
          + 632/3*H(R(1,0,0,0),x)*x
          + 224/9*H(R(1,0,0,0),x)*x^2
          + 8684/9*H(R(1,1),x)
          - 512/9*H(R(1,1),x)*z2*x^-1
          - 280/3*H(R(1,1),x)*z2*x
          + 512/9*H(R(1,1),x)*z2*x^2
          + 280/3*H(R(1,1),x)*z2
          + 5516/81*H(R(1,1),x)*x^-1
          - 9760/9*H(R(1,1),x)*x
          + 4168/81*H(R(1,1),x)*x^2
          + 3892/9*H(R(1,1,0),x)
          - 304/27*H(R(1,1,0),x)*x^-1
          - 3748/9*H(R(1,1,0),x)*x
          - 128/27*H(R(1,1,0),x)*x^2
          + 832/3*H(R(1,1,0,0),x)
          - 128/15*H(R(1,1,0,0),x)*x^-2
          + 832/9*H(R(1,1,0,0),x)*x^-1
          - 320*H(R(1,1,0,0),x)*x
          + 320/9*H(R(1,1,0,0),x)*x^2
          - 384/5*H(R(1,1,0,0),x)*x^3
          + 3904/9*H(R(1,1,1),x)
          + 64/9*H(R(1,1,1),x)*x^-1
          - 3904/9*H(R(1,1,1),x)*x
          - 64/9*H(R(1,1,1),x)*x^2
          + 200/3*H(R(1,1,1,0),x)
          + 800/9*H(R(1,1,1,0),x)*x^-1
          - 200/3*H(R(1,1,1,0),x)*x
          - 800/9*H(R(1,1,1,0),x)*x^2
          + 176/3*H(R(1,1,1,1),x)
          + 704/9*H(R(1,1,1,1),x)*x^-1
          - 176/3*H(R(1,1,1,1),x)*x
          - 704/9*H(R(1,1,1,1),x)*x^2
          + 200/3*H(R(1,1,2),x)
          + 800/9*H(R(1,1,2),x)*x^-1
          - 200/3*H(R(1,1,2),x)*x
          - 800/9*H(R(1,1,2),x)*x^2
          + 5140/9*H(R(1,2),x)
          - 1168/27*H(R(1,2),x)*x^-1
          - 5284/9*H(R(1,2),x)*x
          + 1600/27*H(R(1,2),x)*x^2
          + 224/3*H(R(1,2,0),x)
          + 896/9*H(R(1,2,0),x)*x^-1
          - 224/3*H(R(1,2,0),x)*x
          - 896/9*H(R(1,2,0),x)*x^2
          + 72*H(R(1,2,1),x)
          + 96*H(R(1,2,1),x)*x^-1
          - 72*H(R(1,2,1),x)*x
          - 96*H(R(1,2,1),x)*x^2
          - 800/3*H(R(1,3),x)
          + 128/15*H(R(1,3),x)*x^-2
          + 448/9*H(R(1,3),x)*x^-1
          + 928/3*H(R(1,3),x)*x
          - 1600/9*H(R(1,3),x)*x^2
          + 384/5*H(R(1,3),x)*x^3
          + 123476/135*H(R(2),x)
          - 72*H(R(2),x)*z2*x
          + 640/3*H(R(2),x)*z2*x^2
          + 40/3*H(R(2),x)*z2
          + 496/3*H(R(2),x)*z3*x
          + 496/3*H(R(2),x)*z3
          + 352/45*H(R(2),x)*x^-1
          - 93164/135*H(R(2),x)*x
          - 58312/405*H(R(2),x)*x^2
          + 6256/9*H(R(2,0),x)
          + 640/3*H(R(2,0),x)*z2*x
          + 640/3*H(R(2,0),x)*z2
          - 3136/9*H(R(2,0),x)*x
          - 3712/27*H(R(2,0),x)*x^2
          + 448/3*H(R(2,0,0),x)
          - 304*H(R(2,0,0),x)*x
          - 64*H(R(2,0,0),x)*x^2
          - 384/5*H(R(2,0,0),x)*x^3
          - 496/3*H(R(2,0,0,0),x)
          - 496/3*H(R(2,0,0,0),x)*x
          + 2540/3*H(R(2,1),x)
          - 16/3*H(R(2,1),x)*z2*x
          - 16/3*H(R(2,1),x)*z2
          - 736/3*H(R(2,1),x)*x
          - 4288/27*H(R(2,1),x)*x^2
          + 488/3*H(R(2,1,0),x)
          + 40/3*H(R(2,1,0),x)*x
          - 224*H(R(2,1,0),x)*x^2
          + 704/3*H(R(2,1,0,0),x)
          + 704/3*H(R(2,1,0,0),x)*x
          + 192*H(R(2,1,1),x)
          + 160/3*H(R(2,1,1),x)*x
          - 1856/9*H(R(2,1,1),x)*x^2
          + 400/3*H(R(2,1,1,0),x)
          + 400/3*H(R(2,1,1,0),x)*x
          + 352/3*H(R(2,1,1,1),x)
          + 352/3*H(R(2,1,1,1),x)*x
          + 400/3*H(R(2,1,2),x)
          + 400/3*H(R(2,1,2),x)*x
          + 584/3*H(R(2,2),x)
          + 136/3*H(R(2,2),x)*x
          - 800/3*H(R(2,2),x)*x^2
          + 448/3*H(R(2,2,0),x)
          + 448/3*H(R(2,2,0),x)*x
          + 144*H(R(2,2,1),x)
          + 144*H(R(2,2,1),x)*x
          - 256/3*H(R(2,3),x)
          - 256/3*H(R(2,3),x)*x
          + 48028/45*H(R(3),x)
          - 160*H(R(3),x)*z2*x
          - 96*H(R(3),x)*z2
          - 128/15*H(R(3),x)*x^-1
          + 13684/15*H(R(3),x)*x
          - 13216/45*H(R(3),x)*x^2
          + 32/5*H(R(3),x)*x^3
          + 584/3*H(R(3,0),x)
          + 216*H(R(3,0),x)*x
          - 3328/9*H(R(3,0),x)*x^2
          + 544/3*H(R(3,0,0),x)
          + 544/3*H(R(3,0,0),x)*x
          + 880/3*H(R(3,1),x)
          + 320*H(R(3,1),x)*x
          - 3488/9*H(R(3,1),x)*x^2
          + 736/3*H(R(3,1,0),x)
          + 736/3*H(R(3,1,0),x)*x
          + 704/3*H(R(3,1,1),x)
          + 704/3*H(R(3,1,1),x)*x
          + 288*H(R(3,2),x)
          + 288*H(R(3,2),x)*x
          + 512/3*H(R(4),x)
          + 720*H(R(4),x)*x
          - 5824/9*H(R(4),x)*x^2
          + 384/5*H(R(4),x)*x^3
          + 1072/3*H(R(4,0),x)
          + 1072/3*H(R(4,0),x)*x
          + 400*H(R(4,1),x)
          + 400*H(R(4,1),x)*x
          + 1328/3*H(R(5),x)
          + 1328/3*H(R(5),x)*x
          )

       + nf^2*cf * (
          - 311984/1215
          - 32/9*z2*x^-1
          + 9176/81*z2*x
          - 176/9*z2*x^2
          + 32/5*z2*x^3
          + 1832/81*z2
          + 56/15*z2^2*x
          + 56/15*z2^2
          + 128/27*z3*x^-1
          + 136/27*z3*x
          + 160/27*z3*x^2
          + 328/27*z3
          + 107968/3645*x^-1
          + 224864/1215*x
          + 153392/3645*x^2
          + 128/3*H(R(-2,0),x)
          + 128/9*H(R(-2,0),x)*x^2
          + 512/9*H(R(-1,0),x)
          - 32/45*H(R(-1,0),x)*x^-2
          - 32/9*H(R(-1,0),x)*x^-1
          + 640/9*H(R(-1,0),x)*x
          + 160/9*H(R(-1,0),x)*x^2
          + 32/5*H(R(-1,0),x)*x^3
          + 128/3*H(R(-1,0,0),x)
          + 128/9*H(R(-1,0,0),x)*x^-1
          + 128/3*H(R(-1,0,0),x)*x
          + 128/9*H(R(-1,0,0),x)*x^2
          - 219832/1215*H(R(0),x)
          + 992/27*H(R(0),x)*z2*x
          + 32/9*H(R(0),x)*z2*x^2
          + 848/27*H(R(0),x)*z2
          - 16/9*H(R(0),x)*z3*x
          - 16/9*H(R(0),x)*z3
          + 32/45*H(R(0),x)*x^-1
          - 51352/1215*H(R(0),x)*x
          + 46688/405*H(R(0),x)*x^2
          - 12608/81*H(R(0,0),x)
          + 32/9*H(R(0,0),x)*z2*x
          + 32/9*H(R(0,0),x)*z2
          - 18080/81*H(R(0,0),x)*x
          + 1744/27*H(R(0,0),x)*x^2
          - 32/5*H(R(0,0),x)*x^3
          - 1784/27*H(R(0,0,0),x)
          - 4376/27*H(R(0,0,0),x)*x
          + 256/9*H(R(0,0,0),x)*x^2
          - 368/9*H(R(0,0,0,0),x)
          - 368/9*H(R(0,0,0,0),x)*x
          - 4280/81*H(R(1),x)
          - 32/9*H(R(1),x)*z2*x^-1
          + 8/3*H(R(1),x)*z2*x
          + 32/9*H(R(1),x)*z2*x^2
          - 8/3*H(R(1),x)*z2
          + 112/81*H(R(1),x)*x^-1
          + 2120/81*H(R(1),x)*x
          + 2048/81*H(R(1),x)*x^2
          - 8*H(R(1,0),x)
          - 160/27*H(R(1,0),x)*x^-1
          + 8/3*H(R(1,0),x)*x
          + 304/27*H(R(1,0),x)*x^2
          + 200/9*H(R(1,1),x)
          - 944/81*H(R(1,1),x)*x^-1
          - 200/9*H(R(1,1),x)*x
          + 944/81*H(R(1,1),x)*x^2
          + 8/3*H(R(1,1,0),x)
          + 32/9*H(R(1,1,0),x)*x^-1
          - 8/3*H(R(1,1,0),x)*x
          - 32/9*H(R(1,1,0),x)*x^2
          + 32/9*H(R(1,1,1),x)
          + 128/27*H(R(1,1,1),x)*x^-1
          - 32/9*H(R(1,1,1),x)*x
          - 128/27*H(R(1,1,1),x)*x^2
          + 8/3*H(R(1,2),x)
          + 32/9*H(R(1,2),x)*x^-1
          - 8/3*H(R(1,2),x)*x
          - 32/9*H(R(1,2),x)*x^2
          - 1832/81*H(R(2),x)
          - 16/3*H(R(2),x)*z2*x
          - 16/3*H(R(2),x)*z2
          - 3416/81*H(R(2),x)*x
          + 176/9*H(R(2),x)*x^2
          - 128/9*H(R(2,0),x)
          - 176/9*H(R(2,0),x)*x
          - 32/9*H(R(2,0),x)*x^2
          - 152/27*H(R(2,1),x)
          - 296/27*H(R(2,1),x)*x
          - 128/9*H(R(2,1),x)*x^2
          + 16/3*H(R(2,1,0),x)
          + 16/3*H(R(2,1,0),x)*x
          + 64/9*H(R(2,1,1),x)
          + 64/9*H(R(2,1,1),x)*x
          + 16/3*H(R(2,2),x)
          + 16/3*H(R(2,2),x)*x
          - 848/27*H(R(3),x)
          - 992/27*H(R(3),x)*x
          - 32/9*H(R(3),x)*x^2
          + 112/9*H(R(3,1),x)
          + 112/9*H(R(3,1),x)*x
          - 32/9*H(R(4),x)
          - 32/9*H(R(4),x)*x
          );

L   XcLqq1 =

       + cf * (
          + 4*x
          );

L   XcLgg1 =

       + nf * (
          + 8*x
          - 8*x^2
          );

L   XcLqq2 =

       + nf*cf * (
          + 8/3
          - 100/9*x
          - 16/3*H(R(0),x)*x
          - 8/3*H(R(1),x)*x
          )

       + cf*ca * (
          - 196/15
          - 16*z2*x
          + 48/5*z2*x^3
          - 32*z3*x
          - 32/5*x^-1
          + 3458/45*x
          - 48/5*x^2
          + 16*H(R(-1),x)*z2*x
          + 32*H(R(-1,-1,0),x)*x
          - 32*H(R(-1,0),x)
          - 32/5*H(R(-1,0),x)*x^-2
          - 16*H(R(-1,0),x)*x
          + 48/5*H(R(-1,0),x)*x^3
          - 16*H(R(-1,0,0),x)*x
          - 16/5*H(R(0),x)
          + 32/5*H(R(0),x)*x^-1
          + 752/15*H(R(0),x)*x
          - 48/5*H(R(0),x)*x^2
          + 16*H(R(0,0),x)*x
          - 48/5*H(R(0,0),x)*x^3
          - 16*H(R(1),x)*z2*x
          + 92/3*H(R(1),x)*x
          + 16*H(R(1,0,0),x)*x
          )

       + cf^2 * (
          + 44/5
          + 8*z2*x
          - 96/5*z2*x^3
          + 64*z3*x
          + 64/5*x^-1
          - 374/5*x
          + 96/5*x^2
          - 32*H(R(-1),x)*z2*x
          - 64*H(R(-1,-1,0),x)*x
          + 64*H(R(-1,0),x)
          + 64/5*H(R(-1,0),x)*x^-2
          + 32*H(R(-1,0),x)*x
          - 96/5*H(R(-1,0),x)*x^3
          + 32*H(R(-1,0,0),x)*x
          - 8/5*H(R(0),x)
          - 64/5*H(R(0),x)*x^-1
          - 208/5*H(R(0),x)*x
          + 96/5*H(R(0),x)*x^2
          - 16*H(R(0,0),x)*x
          + 96/5*H(R(0,0),x)*x^3
          - 8*H(R(1),x)
          + 32*H(R(1),x)*z2*x
          - 28*H(R(1),x)*x
          + 16*H(R(1,0),x)*x
          - 32*H(R(1,0,0),x)*x
          + 16*H(R(1,1),x)*x
          + 24*H(R(2),x)*x
          );

L   XcLgg2 =

       + nf*cf * (
          - 128/15
          + 16/3*z2*x
          + 64/5*z2*x^3
          + 32/15*x^-1
          - 304/5*x
          + 336/5*x^2
          + 32/15*H(R(-1,0),x)*x^-2
          - 32/3*H(R(-1,0),x)*x
          + 64/5*H(R(-1,0),x)*x^3
          - 104/15*H(R(0),x)
          - 32/15*H(R(0),x)*x^-1
          - 208/5*H(R(0),x)*x
          + 96/5*H(R(0),x)*x^2
          - 64/3*H(R(0,0),x)*x
          - 64/5*H(R(0,0),x)*x^3
          - 8*H(R(1),x)
          - 24*H(R(1),x)*x
          + 32*H(R(1),x)*x^2
          - 16*H(R(2),x)*x
          )

       + nf*ca * (
          + 16/3
          - 64*z2*x
          + 32*z2*x^2
          - 16/9*x^-1
          + 272/3*x
          - 848/9*x^2
          + 32*H(R(-1,0),x)*x
          + 32*H(R(-1,0),x)*x^2
          + 16*H(R(0),x)
          + 128*H(R(0),x)*x
          - 208*H(R(0),x)*x^2
          + 96*H(R(0,0),x)*x
          + 16*H(R(1),x)
          - 16/3*H(R(1),x)*x^-1
          + 144*H(R(1),x)*x
          - 464/3*H(R(1),x)*x^2
          + 32*H(R(1,0),x)*x
          - 32*H(R(1,0),x)*x^2
          + 32*H(R(1,1),x)*x
          - 32*H(R(1,1),x)*x^2
          + 96*H(R(2),x)*x
          - 32*H(R(2),x)*x^2
          );

L   XcLqqps2 =

       + nf*cf * (
          + 16/3
          - 16*z2*x
          - 16/9*x^-1
          - 64/3*x
          + 160/9*x^2
          + 16*H(R(0),x)
          - 16*H(R(0),x)*x
          - 32*H(R(0),x)*x^2
          + 32*H(R(0,0),x)*x
          + 16*H(R(1),x)
          - 16/3*H(R(1),x)*x^-1
          - 32/3*H(R(1),x)*x^2
          + 16*H(R(2),x)*x
          );

L   XcLqq3 =

       + nf*cf*ca * (
          + 104264/675
          - 64/15*z2*x^-1
          + 3472/15*z2*x
          + 256/5*z2*x^2
          - 848/25*z2*x^3
          + 32/5*z2
          + 32/3*z2^2*x
          - 256/15*z2^2*x^2
          + 128/5*z2^2*x^3
          - 64/3*z3*x^-1
          + 880/9*z3*x
          - 160/3*z3*x^2
          + 64*z3*x^3
          + 6688/225*x^-1
          - 1004792/2025*x
          + 1168/25*x^2
          - 256/3*H(R(-2,-1,0),x)*x
          + 256/3*H(R(-2,0),x)
          + 256/15*H(R(-2,0),x)*x^-2
          + 32/3*H(R(-2,0),x)*x
          + 128/3*H(R(-2,0),x)*x^2
          - 64/5*H(R(-2,0),x)*x^3
          + 64/3*H(R(-2,0,0),x)*x
          - 128/3*H(R(-2,2),x)*x
          - 64/5*H(R(-1),x)*z2*x^-2
          - 32/3*H(R(-1),x)*z2*x^-1
          - 704/9*H(R(-1),x)*z2*x
          + 64/3*H(R(-1),x)*z2*x^2
          + 96/5*H(R(-1),x)*z2*x^3
          - 64*H(R(-1),x)*z2
          - 128/3*H(R(-1),x)*z3*x
          - 256/3*H(R(-1,-2,0),x)*x
          + 128/3*H(R(-1,-1),x)*z2*x
          + 256/3*H(R(-1,-1,-1,0),x)*x
          - 128/3*H(R(-1,-1,0),x)
          - 128/15*H(R(-1,-1,0),x)*x^-2
          + 64/3*H(R(-1,-1,0),x)*x^-1
          - 1408/9*H(R(-1,-1,0),x)*x
          - 128/3*H(R(-1,-1,0),x)*x^2
          + 64/5*H(R(-1,-1,0),x)*x^3
          - 128*H(R(-1,-1,0,0),x)*x
          + 8288/45*H(R(-1,0),x)
          - 64/3*H(R(-1,0),x)*z2*x
          + 4768/225*H(R(-1,0),x)*x^-2
          + 128/15*H(R(-1,0),x)*x^-1
          + 6608/45*H(R(-1,0),x)*x
          - 64/5*H(R(-1,0),x)*x^2
          - 848/25*H(R(-1,0),x)*x^3
          + 128*H(R(-1,0,0),x)
          + 128/5*H(R(-1,0,0),x)*x^-2
          + 1088/9*H(R(-1,0,0),x)*x
          - 192/5*H(R(-1,0,0),x)*x^3
          + 64*H(R(-1,0,0,0),x)*x
          + 128/3*H(R(-1,2),x)
          + 128/15*H(R(-1,2),x)*x^-2
          + 64/3*H(R(-1,2),x)*x^-1
          - 128/3*H(R(-1,2),x)*x^2
          - 64/5*H(R(-1,2),x)*x^3
          + 1216/25*H(R(0),x)
          + 64/3*H(R(0),x)*z2*x^-1
          + 64/3*H(R(0),x)*z2*x
          - 32/3*H(R(0),x)*z2*x^2
          - 288/5*H(R(0),x)*z2*x^3
          + 160/3*H(R(0),x)*z3*x
          - 64/3*H(R(0),x)*z3*x^2
          + 32*H(R(0),x)*z3*x^3
          - 2848/225*H(R(0),x)*x^-1
          - 335248/675*H(R(0),x)*x
          - 112/25*H(R(0),x)*x^2
          + 32/15*H(R(0,0),x)
          - 32/3*H(R(0,0),x)*z2*x
          + 64/3*H(R(0,0),x)*z2*x^2
          - 32*H(R(0,0),x)*z2*x^3
          - 128/5*H(R(0,0),x)*x^-1
          - 13184/45*H(R(0,0),x)*x
          + 32/5*H(R(0,0),x)*x^2
          + 848/25*H(R(0,0),x)*x^3
          - 160/3*H(R(0,0,0),x)*x
          + 192/5*H(R(0,0,0),x)*x^3
          + 4064/45*H(R(1),x)
          - 64/15*H(R(1),x)*z2*x^-2
          - 32/3*H(R(1),x)*z2*x^-1
          + 800/9*H(R(1),x)*z2*x
          - 64/3*H(R(1),x)*z2*x^2
          - 192/5*H(R(1),x)*z2*x^3
          - 64/3*H(R(1),x)*z2
          + 64/3*H(R(1),x)*z3*x^-2
          - 32/3*H(R(1),x)*z3*x^-1
          + 128/3*H(R(1),x)*z3*x
          - 64/3*H(R(1),x)*z3*x^2
          + 32*H(R(1),x)*z3*x^3
          - 64/5*H(R(1),x)*x^-1
          - 35752/135*H(R(1),x)*x
          - 256/5*H(R(1),x)*x^2
          - 128/3*H(R(1,-2,0),x)*x
          - 64/3*H(R(1,0),x)*z2*x^-2
          + 32/3*H(R(1,0),x)*z2*x^-1
          + 64*H(R(1,0),x)*z2*x
          + 64/3*H(R(1,0),x)*z2*x^2
          - 32*H(R(1,0),x)*z2*x^3
          - 640/9*H(R(1,0),x)*x
          + 32*H(R(1,0),x)*x^2
          + 64/3*H(R(1,0,0),x)*x^-1
          - 608/9*H(R(1,0,0),x)*x
          + 32*H(R(1,0,0),x)*x^2
          - 64*H(R(1,0,0,0),x)*x
          + 160/3*H(R(1,1),x)*z2*x
          - 640/9*H(R(1,1),x)*x
          + 32/3*H(R(1,1,0),x)*x
          - 32*H(R(1,1,0),x)*x^3
          - 64/3*H(R(1,1,0,0),x)*x^-2
          + 32/3*H(R(1,1,0,0),x)*x^-1
          - 32/3*H(R(1,1,0,0),x)*x
          + 64/3*H(R(1,1,0,0),x)*x^2
          - 32*H(R(1,1,0,0),x)*x^3
          + 32/3*H(R(1,1,1,0),x)*x
          - 32/3*H(R(1,1,2),x)*x
          - 32/3*H(R(1,2),x)*x
          + 32*H(R(1,2),x)*x^3
          + 32/3*H(R(1,2,0),x)*x
          + 64/3*H(R(1,3),x)*x^-2
          - 32/3*H(R(1,3),x)*x^-1
          - 128/3*H(R(1,3),x)*x
          - 64/3*H(R(1,3),x)*x^2
          + 32*H(R(1,3),x)*x^3
          - 32/5*H(R(2),x)
          + 128/3*H(R(2),x)*z2*x
          + 64/5*H(R(2),x)*x^-1
          - 3808/45*H(R(2),x)*x
          - 256/5*H(R(2),x)*x^2
          - 32*H(R(2,0),x)*x^3
          - 32*H(R(2,0,0),x)*x
          + 64/3*H(R(2,0,0),x)*x^2
          - 32*H(R(2,0,0),x)*x^3
          - 64/3*H(R(3),x)*x^-1
          - 32/3*H(R(3),x)*x
          + 32/3*H(R(3),x)*x^2
          + 224/5*H(R(3),x)*x^3
          + 32/3*H(R(4),x)*x
          - 64/3*H(R(4),x)*x^2
          + 32*H(R(4),x)*x^3
          )

       + nf*cf^2 * (
          - 17128/675
          - 512/15*z2*x^-1
          - 11992/45*z2*x
          - 416/15*z2*x^2
          + 1696/25*z2*x^3
          - 224/5*z2
          - 64/15*z2^2*x
          - 1280/9*z3*x
          - 64/3*z3*x^2
          - 96*z3*x^3
          - 13376/225*x^-1
          + 173653/675*x
          - 2336/25*x^2
          + 512/3*H(R(-2,-1,0),x)*x
          - 512/3*H(R(-2,0),x)
          - 512/15*H(R(-2,0),x)*x^-2
          - 64/3*H(R(-2,0),x)*x
          - 256/3*H(R(-2,0),x)*x^2
          + 128/5*H(R(-2,0),x)*x^3
          - 128/3*H(R(-2,0,0),x)*x
          + 256/3*H(R(-2,2),x)*x
          + 128/5*H(R(-1),x)*z2*x^-2
          + 64/3*H(R(-1),x)*z2*x^-1
          + 1408/9*H(R(-1),x)*z2*x
          - 128/3*H(R(-1),x)*z2*x^2
          - 192/5*H(R(-1),x)*z2*x^3
          + 128*H(R(-1),x)*z2
          + 256/3*H(R(-1),x)*z3*x
          + 512/3*H(R(-1,-2,0),x)*x
          - 256/3*H(R(-1,-1),x)*z2*x
          - 512/3*H(R(-1,-1,-1,0),x)*x
          + 256/3*H(R(-1,-1,0),x)
          + 256/15*H(R(-1,-1,0),x)*x^-2
          - 128/3*H(R(-1,-1,0),x)*x^-1
          + 2816/9*H(R(-1,-1,0),x)*x
          + 256/3*H(R(-1,-1,0),x)*x^2
          - 128/5*H(R(-1,-1,0),x)*x^3
          + 256*H(R(-1,-1,0,0),x)*x
          - 16576/45*H(R(-1,0),x)
          + 128/3*H(R(-1,0),x)*z2*x
          - 9536/225*H(R(-1,0),x)*x^-2
          - 256/15*H(R(-1,0),x)*x^-1
          - 13216/45*H(R(-1,0),x)*x
          + 128/5*H(R(-1,0),x)*x^2
          + 1696/25*H(R(-1,0),x)*x^3
          - 256*H(R(-1,0,0),x)
          - 256/5*H(R(-1,0,0),x)*x^-2
          - 2176/9*H(R(-1,0,0),x)*x
          + 384/5*H(R(-1,0,0),x)*x^3
          - 128*H(R(-1,0,0,0),x)*x
          - 256/3*H(R(-1,2),x)
          - 256/15*H(R(-1,2),x)*x^-2
          - 128/3*H(R(-1,2),x)*x^-1
          + 256/3*H(R(-1,2),x)*x^2
          + 128/5*H(R(-1,2),x)*x^3
          + 3712/225*H(R(0),x)
          + 48*H(R(0),x)*z2*x
          + 320/3*H(R(0),x)*z2*x^2
          + 1568/15*H(R(0),x)*z2*x^3
          - 256/3*H(R(0),x)*z3*x
          + 5696/225*H(R(0),x)*x^-1
          + 245896/675*H(R(0),x)*x
          - 4928/75*H(R(0),x)*x^2
          - 8/5*H(R(0,0),x)
          + 256/5*H(R(0,0),x)*x^-1
          + 14608/45*H(R(0,0),x)*x
          - 384/5*H(R(0,0),x)*x^2
          - 1696/25*H(R(0,0),x)*x^3
          + 136/3*H(R(0,0,0),x)*x
          - 384/5*H(R(0,0,0),x)*x^3
          - 1168/45*H(R(1),x)
          + 128/15*H(R(1),x)*z2*x^-2
          + 64/3*H(R(1),x)*z2*x^-1
          - 1120/9*H(R(1),x)*z2*x
          + 64*H(R(1),x)*z2*x^2
          + 992/15*H(R(1),x)*z2*x^3
          + 128/3*H(R(1),x)*z2
          - 64*H(R(1),x)*z3*x
          - 256/15*H(R(1),x)*x^-1
          + 25744/135*H(R(1),x)*x
          + 416/15*H(R(1),x)*x^2
          + 256/3*H(R(1,-2,0),x)*x
          + 80/3*H(R(1,0),x)
          - 448/3*H(R(1,0),x)*z2*x
          - 184/9*H(R(1,0),x)*x
          - 160/3*H(R(1,0),x)*x^2
          + 784/9*H(R(1,0,0),x)*x
          + 128*H(R(1,0,0,0),x)*x
          + 80/3*H(R(1,1),x)
          - 320/3*H(R(1,1),x)*z2*x
          - 56/9*H(R(1,1),x)*x
          - 64*H(R(1,1,0),x)*x
          + 64/3*H(R(1,1,0),x)*x^2
          + 160/3*H(R(1,1,0),x)*x^3
          - 128/3*H(R(1,1,1),x)*x
          - 64/3*H(R(1,1,1,0),x)*x
          + 64/3*H(R(1,1,2),x)*x
          - 32*H(R(1,2),x)*x
          - 64/3*H(R(1,2),x)*x^2
          - 160/3*H(R(1,2),x)*x^3
          - 64/3*H(R(1,2,0),x)*x
          + 320/3*H(R(1,3),x)*x
          + 224/5*H(R(2),x)
          - 256/3*H(R(2),x)*z2*x
          + 256/15*H(R(2),x)*x^-1
          - 136/5*H(R(2),x)*x
          + 416/15*H(R(2),x)*x^2
          - 208/3*H(R(2,0),x)*x
          + 64/3*H(R(2,0),x)*x^2
          + 160/3*H(R(2,0),x)*x^3
          + 128/3*H(R(2,0,0),x)*x
          - 208/3*H(R(2,1),x)*x
          - 208/3*H(R(3),x)*x
          - 320/3*H(R(3),x)*x^2
          - 1184/15*H(R(3),x)*x^3
          )

       + nf^2*cf * (
          - 304/27
          - 64/9*z2*x
          + 2536/81*x
          - 32/9*H(R(0),x)
          + 800/27*H(R(0),x)*x
          + 32/3*H(R(0,0),x)*x
          - 32/9*H(R(1),x)
          + 400/27*H(R(1),x)*x
          + 32/9*H(R(1,0),x)*x
          + 32/9*H(R(1,1),x)*x
          + 64/9*H(R(2),x)*x
          )

       + cf*ca^2 * (
          - 271972/675
          - 32/5*[1-x]^-2*z2^2
          + 32/5*[1-x]^-1*z2^2
          - 48*[1-x]^-1*z3
          + 168/5*[1+x]^-2*z2^2
          - 168/5*[1+x]^-1*z2^2
          + 32*[1+x]^-1*z3
          - 288*z2*z3*x
          - 784/9*z2*x^-1
          - 53464/45*z2*x
          - 496/15*z2*x^2
          + 4984/25*z2*x^3
          + 13136/45*z2
          + 116*z2^2*x
          - 3008/15*z2^2*x^2
          + 224/5*z2^2*x^3
          + 1136/15*z3*x^-1
          + 8372/15*z3*x
          - 1616/15*z3*x^2
          - 1868/3*z3*x^3
          + 256/5*z3
          - 224*z5*x
          - 51104/225*x^-1
          + 3672316/2025*x
          - 26432/75*x^2
          + 32*H(R(-3,0),x)*[1+x]^-2
          - 32*H(R(-3,0),x)*[1+x]^-1
          + 208/3*H(R(-3,0),x)*x
          - 128/5*H(R(-3,0),x)*x^3
          + 64*H(R(-2),x)*[1-x]^-2*z2
          - 64*H(R(-2),x)*[1-x]^-1*z2
          - 1040/3*H(R(-2),x)*z2*x
          + 256*H(R(-2),x)*z2*x^3
          + 2144/3*H(R(-2,-1,0),x)*x
          - 2544/5*H(R(-2,0),x)
          + 32*H(R(-2,0),x)*[1+x]^-1
          - 1408/15*H(R(-2,0),x)*x^-2
          + 256/15*H(R(-2,0),x)*x^-1
          + 9896/45*H(R(-2,0),x)*x
          - 4496/15*H(R(-2,0),x)*x^2
          - 568/15*H(R(-2,0),x)*x^3
          - 32*H(R(-2,0,0),x)*[1-x]^-2
          + 32*H(R(-2,0,0),x)*[1-x]^-1
          - 16/3*H(R(-2,0,0),x)*x
          - 128*H(R(-2,0,0),x)*x^3
          - 64*H(R(-2,2),x)*[1-x]^-2
          + 64*H(R(-2,2),x)*[1-x]^-1
          + 704*H(R(-2,2),x)*x
          - 256*H(R(-2,2),x)*x^3
          + 64*H(R(-1),x)*[1-x]^-1*z2
          - 568/15*H(R(-1),x)*z2*x^-2
          - 268/3*H(R(-1),x)*z2*x^-1
          - 3544/9*H(R(-1),x)*z2*x
          + 280/3*H(R(-1),x)*z2*x^2
          + 284/5*H(R(-1),x)*z2*x^3
          - 848/3*H(R(-1),x)*z2
          - 64/5*H(R(-1),x)*z2^2*x
          - 128*H(R(-1),x)*z3*x^-2
          - 1600/3*H(R(-1),x)*z3*x
          + 192*H(R(-1),x)*z3*x^3
          - 768*H(R(-1),x)*z3
          - 128*H(R(-1,-3,0),x)*x
          + 512*H(R(-1,-2),x)*z2*x
          + 1216/3*H(R(-1,-2,0),x)*x
          - 256*H(R(-1,-2,0,0),x)*x
          - 512*H(R(-1,-2,2),x)*x
          + 512/3*H(R(-1,-1),x)*z2*x^-2
          + 768*H(R(-1,-1),x)*z2*x
          - 256*H(R(-1,-1),x)*z2*x^3
          + 1024*H(R(-1,-1),x)*z2
          + 768*H(R(-1,-1),x)*z3*x
          - 1024*H(R(-1,-1,-1),x)*z2*x
          - 1024/3*H(R(-1,-1,-1,0),x)*x
          + 512*H(R(-1,-1,-1,0,0),x)*x
          + 1024*H(R(-1,-1,-1,2),x)*x
          - 416/3*H(R(-1,-1,0),x)
          + 640*H(R(-1,-1,0),x)*z2*x
          - 1136/45*H(R(-1,-1,0),x)*x^-2
          - 488/3*H(R(-1,-1,0),x)*x^-1
          + 720*H(R(-1,-1,0),x)*x
          + 976/3*H(R(-1,-1,0),x)*x^2
          + 568/15*H(R(-1,-1,0),x)*x^3
          - 512*H(R(-1,-1,0,0),x)
          - 256/3*H(R(-1,-1,0,0),x)*x^-2
          + 512/3*H(R(-1,-1,0,0),x)*x
          + 128*H(R(-1,-1,0,0),x)*x^3
          - 128*H(R(-1,-1,0,0,0),x)*x
          - 1024*H(R(-1,-1,2),x)
          - 512/3*H(R(-1,-1,2),x)*x^-2
          - 2816/3*H(R(-1,-1,2),x)*x
          + 256*H(R(-1,-1,2),x)*x^3
          - 512*H(R(-1,-1,3),x)*x
          - 3448/3*H(R(-1,0),x)
          - 1408/15*H(R(-1,0),x)*z2*x^-2
          - 1744/3*H(R(-1,0),x)*z2*x
          + 704/5*H(R(-1,0),x)*z2*x^3
          - 640*H(R(-1,0),x)*z2
          - 384*H(R(-1,0),x)*z3*x
          - 28144/225*H(R(-1,0),x)*x^-2
          + 368/45*H(R(-1,0),x)*x^-1
          - 6568/9*H(R(-1,0),x)*x
          - 184/15*H(R(-1,0),x)*x^2
          + 4984/25*H(R(-1,0),x)*x^3
          - 880/3*H(R(-1,0,0),x)
          - 32*H(R(-1,0,0),x)*[1-x]^-1
          - 448*H(R(-1,0,0),x)*z2*x
          - 3088/45*H(R(-1,0,0),x)*x^-2
          + 256/3*H(R(-1,0,0),x)*x^-1
          - 1960/9*H(R(-1,0,0),x)*x
          - 128*H(R(-1,0,0),x)*x^2
          + 1544/15*H(R(-1,0,0),x)*x^3
          + 128*H(R(-1,0,0,0),x)
          + 128/15*H(R(-1,0,0,0),x)*x^-2
          - 368/3*H(R(-1,0,0,0),x)*x
          - 64/5*H(R(-1,0,0,0),x)*x^3
          + 128*H(R(-1,0,0,0,0),x)*x
          + 640/3*H(R(-1,2),x)
          - 64*H(R(-1,2),x)*[1-x]^-1
          + 1136/45*H(R(-1,2),x)*x^-2
          + 8*H(R(-1,2),x)*x^-1
          + 6784/9*H(R(-1,2),x)*x
          + 208/3*H(R(-1,2),x)*x^2
          - 568/15*H(R(-1,2),x)*x^3
          - 64*H(R(-1,2,0,0),x)*x
          + 512*H(R(-1,3),x)
          + 256/3*H(R(-1,3),x)*x^-2
          + 1408/3*H(R(-1,3),x)*x
          - 128*H(R(-1,3),x)*x^3
          + 320*H(R(-1,4),x)*x
          - 33832/225*H(R(0),x)
          - 48*H(R(0),x)*[1-x]^-2*z3
          - 48*H(R(0),x)*[1-x]^-1*z2
          + 48*H(R(0),x)*[1-x]^-1*z3
          + 32*H(R(0),x)*[1+x]^-2*z3
          + 16*H(R(0),x)*[1+x]^-1*z2
          - 32*H(R(0),x)*[1+x]^-1*z3
          + 688/5*H(R(0),x)*z2*x^-1
          + 25264/45*H(R(0),x)*z2*x
          + 3752/15*H(R(0),x)*z2*x^2
          + 1504/15*H(R(0),x)*z2*x^3
          + 8/5*H(R(0),x)*z2
          + 208/3*H(R(0),x)*z3*x
          - 752/3*H(R(0),x)*z3*x^2
          - 568/5*H(R(0),x)*z3*x^3
          + 29984/225*H(R(0),x)*x^-1
          + 1558544/675*H(R(0),x)*x
          - 7984/25*H(R(0),x)*x^2
          - 4256/45*H(R(0,0),x)
          - 48*H(R(0,0),x)*[1-x]^-2*z2
          + 48*H(R(0,0),x)*[1-x]^-1*z2
          + 16*H(R(0,0),x)*[1+x]^-2*z2
          - 16*H(R(0,0),x)*[1+x]^-1*z2
          + 280/3*H(R(0,0),x)*z2*x
          + 752/3*H(R(0,0),x)*z2*x^2
          - 1032/5*H(R(0,0),x)*z2*x^3
          + 3856/45*H(R(0,0),x)*x^-1
          + 58256/45*H(R(0,0),x)*x
          - 4256/15*H(R(0,0),x)*x^2
          - 4984/25*H(R(0,0),x)*x^3
          + 16*H(R(0,0,0),x)*[1-x]^-1
          - 16*H(R(0,0,0),x)*[1+x]^-1
          - 256/15*H(R(0,0,0),x)*x^-1
          + 664/45*H(R(0,0,0),x)*x
          - 1544/15*H(R(0,0,0),x)*x^3
          + 16*H(R(0,0,0,0),x)*[1-x]^-2
          - 16*H(R(0,0,0,0),x)*[1-x]^-1
          - 16*H(R(0,0,0,0),x)*[1+x]^-2
          + 16*H(R(0,0,0,0),x)*[1+x]^-1
          - 208/3*H(R(0,0,0,0),x)*x
          + 128/5*H(R(0,0,0,0),x)*x^3
          - 7624/15*H(R(1),x)
          - 568/45*H(R(1),x)*z2*x^-2
          + 244/3*H(R(1),x)*z2*x^-1
          - 1256/3*H(R(1),x)*z2*x
          + 488/3*H(R(1),x)*z2*x^2
          + 2356/15*H(R(1),x)*z2*x^3
          - 208/3*H(R(1),x)*z2
          + 704/5*H(R(1),x)*z2^2*x
          + 784/15*H(R(1),x)*z3*x^-2
          - 376/3*H(R(1),x)*z3*x^-1
          + 1312/3*H(R(1),x)*z3*x
          - 752/3*H(R(1),x)*z3*x^2
          + 392/5*H(R(1),x)*z3*x^3
          - 160*H(R(1),x)*z3
          - 4288/45*H(R(1),x)*x^-1
          + 205796/135*H(R(1),x)*x
          + 496/15*H(R(1),x)*x^2
          + 128*H(R(1,-3,0),x)*x
          - 512*H(R(1,-2),x)*z2*x
          - 256*H(R(1,-2,0),x)
          - 256/15*H(R(1,-2,0),x)*x^-2
          + 1888/3*H(R(1,-2,0),x)*x
          - 128/5*H(R(1,-2,0),x)*x^3
          + 256*H(R(1,-2,0,0),x)*x
          + 512*H(R(1,-2,2),x)*x
          - 656/15*H(R(1,0),x)*z2*x^-2
          + 376/3*H(R(1,0),x)*z2*x^-1
          - 832/3*H(R(1,0),x)*z2*x
          + 752/3*H(R(1,0),x)*z2*x^2
          - 328/5*H(R(1,0),x)*z2*x^3
          - 96*H(R(1,0),x)*z2
          + 544*H(R(1,0),x)*z3*x
          + 2552/9*H(R(1,0),x)*x
          - 176*H(R(1,0),x)*x^2
          - 536/15*H(R(1,0,0),x)
          + 288*H(R(1,0,0),x)*z2*x
          + 176/5*H(R(1,0,0),x)*x^-1
          + 14608/45*H(R(1,0,0),x)*x
          + 264/5*H(R(1,0,0),x)*x^2
          + 128*H(R(1,0,0,0),x)
          + 128/15*H(R(1,0,0,0),x)*x^-2
          + 368/3*H(R(1,0,0,0),x)*x
          + 64/5*H(R(1,0,0,0),x)*x^3
          - 128*H(R(1,0,0,0,0),x)*x
          - 688/3*H(R(1,1),x)*z2*x
          + 320*H(R(1,1),x)*z3*x
          + 2552/9*H(R(1,1),x)*x
          + 256*H(R(1,1,-2,0),x)*x
          - 64*H(R(1,1,0),x)*z2*x
          - 176/3*H(R(1,1,0),x)*x
          + 176*H(R(1,1,0),x)*x^3
          + 32*H(R(1,1,0,0),x)
          - 176/5*H(R(1,1,0,0),x)*x^-2
          + 376/3*H(R(1,1,0,0),x)*x^-1
          - 160*H(R(1,1,0,0),x)*x
          + 752/3*H(R(1,1,0,0),x)*x^2
          - 264/5*H(R(1,1,0,0),x)*x^3
          - 128*H(R(1,1,0,0,0),x)*x
          - 176/3*H(R(1,1,1,0),x)*x
          - 192*H(R(1,1,1,0,0),x)*x
          + 176/3*H(R(1,1,2),x)*x
          + 192*H(R(1,1,3),x)*x
          + 176/3*H(R(1,2),x)*x
          - 176*H(R(1,2),x)*x^3
          - 176/3*H(R(1,2,0),x)*x
          - 96*H(R(1,2,0,0),x)*x
          - 32*H(R(1,3),x)
          + 176/5*H(R(1,3),x)*x^-2
          - 376/3*H(R(1,3),x)*x^-1
          + 1168/3*H(R(1,3),x)*x
          - 752/3*H(R(1,3),x)*x^2
          + 264/5*H(R(1,3),x)*x^3
          - 160*H(R(1,4),x)*x
          - 13136/45*H(R(2),x)
          - 1072/3*H(R(2),x)*z2*x
          + 160*H(R(2),x)*z3*x
          + 4288/45*H(R(2),x)*x^-1
          + 20624/45*H(R(2),x)*x
          + 496/15*H(R(2),x)*x^2
          - 160*H(R(2,0),x)*z2*x
          + 176*H(R(2,0),x)*x^3
          + 88/3*H(R(2,0,0),x)*x
          + 752/3*H(R(2,0,0),x)*x^2
          - 264/5*H(R(2,0,0),x)*x^3
          - 160*H(R(2,1,0,0),x)*x
          + 160*H(R(2,3),x)*x
          - 8/5*H(R(3),x)
          + 32*H(R(3),x)*[1-x]^-1
          - 1808/15*H(R(3),x)*x^-1
          - 15368/45*H(R(3),x)*x
          - 3752/15*H(R(3),x)*x^2
          - 2072/15*H(R(3),x)*x^3
          + 32*H(R(4),x)*[1-x]^-2
          - 32*H(R(4),x)*[1-x]^-1
          - 24*H(R(4),x)*x
          - 752/3*H(R(4),x)*x^2
          + 904/5*H(R(4),x)*x^3
          )

       + cf^2*ca * (
          - 6712/135
          + 128/5*[1-x]^-2*z2^2
          - 128/5*[1-x]^-1*z2^2
          + 192*[1-x]^-1*z3
          - 672/5*[1+x]^-2*z2^2
          + 672/5*[1+x]^-1*z2^2
          - 128*[1+x]^-1*z3
          + 1056*z2*z3*x
          + 68672/225*z2*x^-1
          + 263044/225*z2*x
          - 24448/75*z2*x^2
          - 7272/25*z2*x^3
          - 146288/225*z2
          - 416*z2^2*x
          + 3584/5*z2^2*x^2
          - 13712/25*z2^2*x^3
          - 1472/15*z3*x^-1
          - 19448/5*z3*x
          + 17632/15*z3*x^2
          + 25496/15*z3*x^3
          - 2176/15*z3
          + 1432*z5*x
          + 39632/75*x^-1
          - 595003/270*x
          + 63688/75*x^2
          + 128*H(R(-3,-1,0),x)*x
          - 128*H(R(-3,0),x)
          - 128*H(R(-3,0),x)*[1+x]^-2
          + 128*H(R(-3,0),x)*[1+x]^-1
          - 736/3*H(R(-3,0),x)*x
          + 576/5*H(R(-3,0),x)*x^3
          - 32*H(R(-3,0,0),x)*x
          + 64*H(R(-3,2),x)*x
          - 256*H(R(-2),x)*[1-x]^-2*z2
          + 256*H(R(-2),x)*[1-x]^-1*z2
          + 384/5*H(R(-2),x)*z2*x^-2
          + 1664*H(R(-2),x)*z2*x
          - 4896/5*H(R(-2),x)*z2*x^3
          + 576*H(R(-2),x)*z2
          + 336*H(R(-2),x)*z3*x
          + 256*H(R(-2,-2,0),x)*x
          - 384*H(R(-2,-1),x)*z2*x
          - 384*H(R(-2,-1,-1,0),x)*x
          + 384*H(R(-2,-1,0),x)
          + 256/5*H(R(-2,-1,0),x)*x^-2
          - 5056/3*H(R(-2,-1,0),x)*x
          - 192/5*H(R(-2,-1,0),x)*x^3
          + 416*H(R(-2,-1,0,0),x)*x
          + 192*H(R(-2,-1,2),x)*x
          + 14368/15*H(R(-2,0),x)
          - 128*H(R(-2,0),x)*[1+x]^-1
          + 224*H(R(-2,0),x)*z2*x
          + 768/5*H(R(-2,0),x)*x^-2
          - 384/5*H(R(-2,0),x)*x^-1
          - 50032/45*H(R(-2,0),x)*x
          + 16384/15*H(R(-2,0),x)*x^2
          + 24592/75*H(R(-2,0),x)*x^3
          - 512*H(R(-2,0,0),x)
          + 128*H(R(-2,0,0),x)*[1-x]^-2
          - 128*H(R(-2,0,0),x)*[1-x]^-1
          - 256/5*H(R(-2,0,0),x)*x^-2
          - 1520/3*H(R(-2,0,0),x)*x
          + 576*H(R(-2,0,0),x)*x^3
          - 192*H(R(-2,0,0,0),x)*x
          - 384*H(R(-2,2),x)
          + 256*H(R(-2,2),x)*[1-x]^-2
          - 256*H(R(-2,2),x)*[1-x]^-1
          - 256/5*H(R(-2,2),x)*x^-2
          - 7520/3*H(R(-2,2),x)*x
          + 960*H(R(-2,2),x)*x^3
          - 96*H(R(-2,3),x)*x
          - 256*H(R(-1),x)*[1-x]^-1*z2
          + 24112/75*H(R(-1),x)*z2*x^-2
          + 5552/15*H(R(-1),x)*z2*x^-1
          + 113992/45*H(R(-1),x)*z2*x
          - 6208/15*H(R(-1),x)*z2*x^2
          - 12296/25*H(R(-1),x)*z2*x^3
          + 10848/5*H(R(-1),x)*z2
          - 816/5*H(R(-1),x)*z2^2*x
          + 512*H(R(-1),x)*z3*x^-2
          + 8456/3*H(R(-1),x)*z3*x
          - 768*H(R(-1),x)*z3*x^3
          + 3056*H(R(-1),x)*z3
          + 576*H(R(-1,-3,0),x)*x
          - 2240*H(R(-1,-2),x)*z2*x
          - 384*H(R(-1,-2,-1,0),x)*x
          + 256*H(R(-1,-2,0),x)
          + 128/5*H(R(-1,-2,0),x)*x^-2
          - 1568/3*H(R(-1,-2,0),x)*x
          - 192/5*H(R(-1,-2,0),x)*x^3
          + 1472*H(R(-1,-2,0,0),x)*x
          + 2048*H(R(-1,-2,2),x)*x
          - 3264/5*H(R(-1,-1),x)*z2*x^-2
          - 11168/3*H(R(-1,-1),x)*z2*x
          + 4896/5*H(R(-1,-1),x)*z2*x^3
          - 3904*H(R(-1,-1),x)*z2
          - 3168*H(R(-1,-1),x)*z3*x
          - 384*H(R(-1,-1,-2,0),x)*x
          + 4032*H(R(-1,-1,-1),x)*z2*x
          + 384*H(R(-1,-1,-1,-1,0),x)*x
          - 256*H(R(-1,-1,-1,0),x)
          - 128/5*H(R(-1,-1,-1,0),x)*x^-2
          + 512/3*H(R(-1,-1,-1,0),x)*x
          + 192/5*H(R(-1,-1,-1,0),x)*x^3
          - 2624*H(R(-1,-1,-1,0,0),x)*x
          - 3840*H(R(-1,-1,-1,2),x)*x
          + 18368/15*H(R(-1,-1,0),x)
          - 2816*H(R(-1,-1,0),x)*z2*x
          + 48224/225*H(R(-1,-1,0),x)*x^-2
          + 8864/15*H(R(-1,-1,0),x)*x^-1
          - 6544/5*H(R(-1,-1,0),x)*x
          - 17536/15*H(R(-1,-1,0),x)*x^2
          - 24592/75*H(R(-1,-1,0),x)*x^3
          + 2400*H(R(-1,-1,0,0),x)
          + 384*H(R(-1,-1,0,0),x)*x^-2
          + 1008*H(R(-1,-1,0,0),x)*x
          - 576*H(R(-1,-1,0,0),x)*x^3
          + 1024*H(R(-1,-1,0,0,0),x)*x
          + 3776*H(R(-1,-1,2),x)
          + 640*H(R(-1,-1,2),x)*x^-2
          + 3808*H(R(-1,-1,2),x)*x
          - 960*H(R(-1,-1,2),x)*x^3
          + 128*H(R(-1,-1,2,0),x)*x
          + 128*H(R(-1,-1,2,1),x)*x
          + 2240*H(R(-1,-1,3),x)*x
          + 183184/75*H(R(-1,0),x)
          + 2112/5*H(R(-1,0),x)*z2*x^-2
          + 7984/3*H(R(-1,0),x)*z2*x
          - 3168/5*H(R(-1,0),x)*z2*x^3
          + 2720*H(R(-1,0),x)*z2
          + 1440*H(R(-1,0),x)*z3*x
          + 30352/225*H(R(-1,0),x)*x^-2
          - 42464/225*H(R(-1,0),x)*x^-1
          + 303112/225*H(R(-1,0),x)*x
          + 18832/75*H(R(-1,0),x)*x^2
          - 7272/25*H(R(-1,0),x)*x^3
          - 1760/3*H(R(-1,0,0),x)
          + 128*H(R(-1,0,0),x)*[1-x]^-1
          + 1792*H(R(-1,0,0),x)*z2*x
          - 13664/225*H(R(-1,0,0),x)*x^-2
          - 384*H(R(-1,0,0),x)*x^-1
          - 6784/9*H(R(-1,0,0),x)*x
          + 576*H(R(-1,0,0),x)*x^2
          + 7312/75*H(R(-1,0,0),x)*x^3
          - 896*H(R(-1,0,0,0),x)
          - 512/5*H(R(-1,0,0,0),x)*x^-2
          - 304*H(R(-1,0,0,0),x)*x
          + 768/5*H(R(-1,0,0,0),x)*x^3
          - 576*H(R(-1,0,0,0,0),x)*x
          - 4672/3*H(R(-1,2),x)
          + 256*H(R(-1,2),x)*[1-x]^-1
          - 64*H(R(-1,2),x)*z2*x
          - 48224/225*H(R(-1,2),x)*x^-2
          - 224/3*H(R(-1,2),x)*x^-1
          - 28688/9*H(R(-1,2),x)*x
          - 512/3*H(R(-1,2),x)*x^2
          + 24592/75*H(R(-1,2),x)*x^3
          - 128*H(R(-1,2,0),x)
          - 128/5*H(R(-1,2,0),x)*x^-2
          - 64*H(R(-1,2,0),x)*x
          + 192/5*H(R(-1,2,0),x)*x^3
          + 256*H(R(-1,2,0,0),x)*x
          - 128*H(R(-1,2,1),x)
          - 128/5*H(R(-1,2,1),x)*x^-2
          - 64*H(R(-1,2,1),x)*x
          + 192/5*H(R(-1,2,1),x)*x^3
          - 2208*H(R(-1,3),x)
          - 384*H(R(-1,3),x)*x^-2
          - 2064*H(R(-1,3),x)*x
          + 576*H(R(-1,3),x)*x^3
          - 64*H(R(-1,3,0),x)*x
          - 64*H(R(-1,3,1),x)*x
          - 1344*H(R(-1,4),x)*x
          - 11192/75*H(R(0),x)
          + 192*H(R(0),x)*[1-x]^-2*z3
          + 192*H(R(0),x)*[1-x]^-1*z2
          - 192*H(R(0),x)*[1-x]^-1*z3
          - 128*H(R(0),x)*[1+x]^-2*z3
          - 64*H(R(0),x)*[1+x]^-1*z2
          + 128*H(R(0),x)*[1+x]^-1*z3
          - 12544/15*H(R(0),x)*z2*x^-1
          - 172904/45*H(R(0),x)*z2*x
          - 6176/5*H(R(0),x)*z2*x^2
          + 27184/75*H(R(0),x)*z2*x^3
          - 896/15*H(R(0),x)*z2
          + 96/5*H(R(0),x)*z2^2*x
          - 3088/3*H(R(0),x)*z3*x
          + 896*H(R(0),x)*z3*x^2
          + 736/5*H(R(0),x)*z3*x^3
          - 24272/75*H(R(0),x)*x^-1
          - 2757916/675*H(R(0),x)*x
          + 91016/75*H(R(0),x)*x^2
          + 50348/225*H(R(0,0),x)
          + 192*H(R(0,0),x)*[1-x]^-2*z2
          - 192*H(R(0,0),x)*[1-x]^-1*z2
          - 64*H(R(0,0),x)*[1+x]^-2*z2
          + 64*H(R(0,0),x)*[1+x]^-1*z2
          - 1504/3*H(R(0,0),x)*z2*x
          - 896*H(R(0,0),x)*z2*x^2
          + 6272/5*H(R(0,0),x)*z2*x^3
          - 64*H(R(0,0),x)*z3*x
          - 3616/225*H(R(0,0),x)*x^-1
          - 293392/225*H(R(0,0),x)*x
          + 69488/75*H(R(0,0),x)*x^2
          + 7272/25*H(R(0,0),x)*x^3
          - 192/5*H(R(0,0,0),x)
          - 64*H(R(0,0,0),x)*[1-x]^-1
          + 64*H(R(0,0,0),x)*[1+x]^-1
          + 128*H(R(0,0,0),x)*x^-1
          + 12380/9*H(R(0,0,0),x)*x
          - 576/5*H(R(0,0,0),x)*x^2
          - 7312/75*H(R(0,0,0),x)*x^3
          - 64*H(R(0,0,0,0),x)*[1-x]^-2
          + 64*H(R(0,0,0,0),x)*[1-x]^-1
          + 64*H(R(0,0,0,0),x)*[1+x]^-2
          - 64*H(R(0,0,0,0),x)*[1+x]^-1
          + 1072/3*H(R(0,0,0,0),x)*x
          - 192*H(R(0,0,0,0),x)*x^3
          + 216376/225*H(R(1),x)
          + 24112/225*H(R(1),x)*z2*x^-2
          - 4432/15*H(R(1),x)*z2*x^-1
          + 1352/5*H(R(1),x)*z2*x
          - 10528/15*H(R(1),x)*z2*x^2
          - 9704/75*H(R(1),x)*z2*x^3
          + 9424/15*H(R(1),x)*z2
          - 976/5*H(R(1),x)*z2^2*x
          - 6208/15*H(R(1),x)*z3*x^-2
          + 448*H(R(1),x)*z3*x^-1
          - 5944/3*H(R(1),x)*z3*x
          + 896*H(R(1),x)*z3*x^2
          - 3104/5*H(R(1),x)*z3*x^3
          + 528*H(R(1),x)*z3
          + 99616/225*H(R(1),x)*x^-1
          - 2012228/675*H(R(1),x)*x
          + 27328/75*H(R(1),x)*x^2
          - 320*H(R(1,-3,0),x)*x
          + 1472*H(R(1,-2),x)*z2*x
          - 128*H(R(1,-2,-1,0),x)*x
          + 768*H(R(1,-2,0),x)
          + 256/5*H(R(1,-2,0),x)*x^-2
          - 5152/3*H(R(1,-2,0),x)*x
          + 384/5*H(R(1,-2,0),x)*x^3
          - 704*H(R(1,-2,0,0),x)*x
          - 1536*H(R(1,-2,2),x)*x
          - 3064/15*H(R(1,0),x)
          + 6208/15*H(R(1,0),x)*z2*x^-2
          - 448*H(R(1,0),x)*z2*x^-1
          + 1232/3*H(R(1,0),x)*z2*x
          - 896*H(R(1,0),x)*z2*x^2
          + 3104/5*H(R(1,0),x)*z2*x^3
          + 672*H(R(1,0),x)*z2
          - 1888*H(R(1,0),x)*z3*x
          - 128/5*H(R(1,0),x)*x^-1
          + 9692/45*H(R(1,0),x)*x
          + 3824/15*H(R(1,0),x)*x^2
          + 784/15*H(R(1,0,0),x)
          - 1344*H(R(1,0,0),x)*z2*x
          - 5632/15*H(R(1,0,0),x)*x^-1
          - 27272/45*H(R(1,0,0),x)*x
          - 2816/5*H(R(1,0,0),x)*x^2
          - 512*H(R(1,0,0,0),x)
          - 128/5*H(R(1,0,0,0),x)*x^-2
          + 112*H(R(1,0,0,0),x)*x
          - 192/5*H(R(1,0,0,0),x)*x^3
          + 576*H(R(1,0,0,0,0),x)*x
          - 3064/15*H(R(1,1),x)
          + 64/5*H(R(1,1),x)*z2*x^-2
          + 512/3*H(R(1,1),x)*z2*x
          + 96/5*H(R(1,1),x)*z2*x^3
          + 128*H(R(1,1),x)*z2
          - 1120*H(R(1,1),x)*z3*x
          - 128/5*H(R(1,1),x)*x^-1
          + 6772/45*H(R(1,1),x)*x
          - 192/5*H(R(1,1),x)*x^2
          - 768*H(R(1,1,-2,0),x)*x
          + 16*H(R(1,1,0),x)
          - 384*H(R(1,1,0),x)*z2*x
          + 528*H(R(1,1,0),x)*x
          - 352/3*H(R(1,1,0),x)*x^2
          - 880/3*H(R(1,1,0),x)*x^3
          + 96*H(R(1,1,0,0),x)
          + 5632/15*H(R(1,1,0,0),x)*x^-2
          - 448*H(R(1,1,0,0),x)*x^-1
          + 2416/3*H(R(1,1,0,0),x)*x
          - 896*H(R(1,1,0,0),x)*x^2
          + 2816/5*H(R(1,1,0,0),x)*x^3
          + 640*H(R(1,1,0,0,0),x)*x
          - 192*H(R(1,1,1),x)*z2*x
          + 1280/3*H(R(1,1,1),x)*x
          + 256/3*H(R(1,1,1,0),x)*x
          + 320*H(R(1,1,1,0,0),x)*x
          - 256/3*H(R(1,1,2),x)*x
          - 192*H(R(1,1,3),x)*x
          - 16*H(R(1,2),x)
          - 192*H(R(1,2),x)*z2*x
          + 384*H(R(1,2),x)*x
          + 352/3*H(R(1,2),x)*x^2
          + 880/3*H(R(1,2),x)*x^3
          + 352/3*H(R(1,2,0),x)*x
          + 192*H(R(1,2,0,0),x)*x
          - 160*H(R(1,3),x)
          - 5632/15*H(R(1,3),x)*x^-2
          + 448*H(R(1,3),x)*x^-1
          - 1008*H(R(1,3),x)*x
          + 896*H(R(1,3),x)*x^2
          - 2816/5*H(R(1,3),x)*x^3
          + 64*H(R(1,3,0),x)*x
          + 64*H(R(1,3,1),x)*x
          + 896*H(R(1,4),x)*x
          + 146288/225*H(R(2),x)
          + 128/5*H(R(2),x)*z2*x^-2
          + 2480/3*H(R(2),x)*z2*x
          + 96/5*H(R(2),x)*z2*x^3
          + 192*H(R(2),x)*z2
          - 816*H(R(2),x)*z3*x
          - 111136/225*H(R(2),x)*x^-1
          + 4452/25*H(R(2),x)*x
          + 24448/75*H(R(2),x)*x^2
          - 64/5*H(R(2,0),x)
          + 160*H(R(2,0),x)*z2*x
          + 128/5*H(R(2,0),x)*x^-1
          + 8648/15*H(R(2,0),x)*x
          - 2336/15*H(R(2,0),x)*x^2
          - 880/3*H(R(2,0),x)*x^3
          + 896/3*H(R(2,0,0),x)*x
          - 896*H(R(2,0,0),x)*x^2
          + 2816/5*H(R(2,0,0),x)*x^3
          + 192*H(R(2,0,0,0),x)*x
          - 64/5*H(R(2,1),x)
          - 192*H(R(2,1),x)*z2*x
          + 128/5*H(R(2,1),x)*x^-1
          + 9848/15*H(R(2,1),x)*x
          - 192/5*H(R(2,1),x)*x^2
          - 16*H(R(2,1,0),x)*x
          + 480*H(R(2,1,0,0),x)*x
          + 16*H(R(2,2),x)*x
          - 288*H(R(2,3),x)*x
          + 896/15*H(R(3),x)
          - 128*H(R(3),x)*[1-x]^-1
          - 64*H(R(3),x)*z2*x
          + 11392/15*H(R(3),x)*x^-1
          + 122872/45*H(R(3),x)*x
          + 6176/5*H(R(3),x)*x^2
          - 864/25*H(R(3),x)*x^3
          + 64*H(R(3,0),x)*x
          - 192/5*H(R(3,0),x)*x^3
          + 32*H(R(3,0,0),x)*x
          + 64*H(R(3,1),x)*x
          - 192/5*H(R(3,1),x)*x^3
          - 128*H(R(4),x)*[1-x]^-2
          + 128*H(R(4),x)*[1-x]^-1
          + 256*H(R(4),x)*x
          + 896*H(R(4),x)*x^2
          - 5696/5*H(R(4),x)*x^3
          )

       + cf^3 * (
          + 22576/225
          - 128/5*[1-x]^-2*z2^2
          + 128/5*[1-x]^-1*z2^2
          - 192*[1-x]^-1*z3
          + 672/5*[1+x]^-2*z2^2
          - 672/5*[1+x]^-1*z2^2
          + 128*[1+x]^-1*z3
          - 960*z2*z3*x
          + 1472/75*z2*x^-1
          + 273332/225*z2*x
          + 6112/25*z2*x^2
          - 5392/25*z2*x^3
          + 39632/75*z2
          + 1824/5*z2^2*x
          - 1280/3*z2^2*x^2
          + 14496/25*z2^2*x^3
          + 2624/15*z3*x^-1
          + 71408/15*z3*x
          - 3968/5*z3*x^2
          - 6304/5*z3*x^3
          + 2912/15*z3
          - 1968*z5*x
          - 33376/225*x^-1
          + 98921/150*x
          - 7216/25*x^2
          - 256*H(R(-3,-1,0),x)*x
          + 256*H(R(-3,0),x)
          + 128*H(R(-3,0),x)*[1+x]^-2
          - 128*H(R(-3,0),x)*[1+x]^-1
          + 640/3*H(R(-3,0),x)*x
          - 128*H(R(-3,0),x)*x^3
          + 64*H(R(-3,0,0),x)*x
          - 128*H(R(-3,2),x)*x
          + 256*H(R(-2),x)*[1-x]^-2*z2
          - 256*H(R(-2),x)*[1-x]^-1*z2
          - 768/5*H(R(-2),x)*z2*x^-2
          - 5824/3*H(R(-2),x)*z2*x
          + 4672/5*H(R(-2),x)*z2*x^3
          - 1152*H(R(-2),x)*z2
          - 672*H(R(-2),x)*z3*x
          - 512*H(R(-2,-2,0),x)*x
          + 768*H(R(-2,-1),x)*z2*x
          + 768*H(R(-2,-1,-1,0),x)*x
          - 768*H(R(-2,-1,0),x)
          - 512/5*H(R(-2,-1,0),x)*x^-2
          + 512*H(R(-2,-1,0),x)*x
          + 384/5*H(R(-2,-1,0),x)*x^3
          - 832*H(R(-2,-1,0,0),x)*x
          - 384*H(R(-2,-1,2),x)*x
          + 1792/15*H(R(-2,0),x)
          + 128*H(R(-2,0),x)*[1+x]^-1
          - 448*H(R(-2,0),x)*z2*x
          + 1024/15*H(R(-2,0),x)*x^-2
          + 256/3*H(R(-2,0),x)*x^-1
          + 1344*H(R(-2,0),x)*x
          - 4928/5*H(R(-2,0),x)*x^2
          - 12608/25*H(R(-2,0),x)*x^3
          + 1024*H(R(-2,0,0),x)
          - 128*H(R(-2,0,0),x)*[1-x]^-2
          + 128*H(R(-2,0,0),x)*[1-x]^-1
          + 512/5*H(R(-2,0,0),x)*x^-2
          + 3104/3*H(R(-2,0,0),x)*x
          - 640*H(R(-2,0,0),x)*x^3
          + 384*H(R(-2,0,0,0),x)*x
          + 768*H(R(-2,2),x)
          - 256*H(R(-2,2),x)*[1-x]^-2
          + 256*H(R(-2,2),x)*[1-x]^-1
          + 512/5*H(R(-2,2),x)*x^-2
          + 6592/3*H(R(-2,2),x)*x
          - 896*H(R(-2,2),x)*x^3
          + 192*H(R(-2,3),x)*x
          + 256*H(R(-1),x)*[1-x]^-1*z2
          - 12288/25*H(R(-1),x)*z2*x^-2
          - 5744/15*H(R(-1),x)*z2*x^-1
          - 17456/5*H(R(-1),x)*z2*x
          + 2272/5*H(R(-1),x)*z2*x^2
          + 18912/25*H(R(-1),x)*z2*x^3
          - 48128/15*H(R(-1),x)*z2
          + 1888/5*H(R(-1),x)*z2^2*x
          - 512*H(R(-1),x)*z3*x^-2
          - 3504*H(R(-1),x)*z3*x
          + 768*H(R(-1),x)*z3*x^3
          - 3040*H(R(-1),x)*z3
          - 640*H(R(-1,-3,0),x)*x
          + 2432*H(R(-1,-2),x)*z2*x
          + 768*H(R(-1,-2,-1,0),x)*x
          - 512*H(R(-1,-2,0),x)
          - 256/5*H(R(-1,-2,0),x)*x^-2
          - 576*H(R(-1,-2,0),x)*x
          + 384/5*H(R(-1,-2,0),x)*x^3
          - 1920*H(R(-1,-2,0,0),x)*x
          - 2048*H(R(-1,-2,2),x)*x
          + 9344/15*H(R(-1,-1),x)*z2*x^-2
          + 13120/3*H(R(-1,-1),x)*z2*x
          - 4672/5*H(R(-1,-1),x)*z2*x^3
          + 3712*H(R(-1,-1),x)*z2
          + 3264*H(R(-1,-1),x)*z3*x
          + 768*H(R(-1,-1,-2,0),x)*x
          - 3968*H(R(-1,-1,-1),x)*z2*x
          - 768*H(R(-1,-1,-1,-1,0),x)*x
          + 512*H(R(-1,-1,-1,0),x)
          + 256/5*H(R(-1,-1,-1,0),x)*x^-2
          + 1024*H(R(-1,-1,-1,0),x)*x
          - 384/5*H(R(-1,-1,-1,0),x)*x^3
          + 3200*H(R(-1,-1,-1,0,0),x)*x
          + 3584*H(R(-1,-1,-1,2),x)*x
          - 9472/5*H(R(-1,-1,0),x)
          + 3072*H(R(-1,-1,0),x)*z2*x
          - 8192/25*H(R(-1,-1,0),x)*x^-2
          - 2656/5*H(R(-1,-1,0),x)*x^-1
          - 1312/5*H(R(-1,-1,0),x)*x
          + 5184/5*H(R(-1,-1,0),x)*x^2
          + 12608/25*H(R(-1,-1,0),x)*x^3
          - 2752*H(R(-1,-1,0,0),x)
          - 1280/3*H(R(-1,-1,0,0),x)*x^-2
          - 8096/3*H(R(-1,-1,0,0),x)*x
          + 640*H(R(-1,-1,0,0),x)*x^3
          - 1536*H(R(-1,-1,0,0,0),x)*x
          - 3456*H(R(-1,-1,2),x)
          - 1792/3*H(R(-1,-1,2),x)*x^-2
          - 11584/3*H(R(-1,-1,2),x)*x
          + 896*H(R(-1,-1,2),x)*x^3
          - 256*H(R(-1,-1,2,0),x)*x
          - 256*H(R(-1,-1,2,1),x)*x
          - 2432*H(R(-1,-1,3),x)*x
          - 21568/75*H(R(-1,0),x)
          - 1408/3*H(R(-1,0),x)*z2*x^-2
          - 8992/3*H(R(-1,0),x)*z2*x
          + 704*H(R(-1,0),x)*z2*x^3
          - 2880*H(R(-1,0),x)*z2
          - 1344*H(R(-1,0),x)*z3*x
          + 51872/225*H(R(-1,0),x)*x^-2
          + 25856/75*H(R(-1,0),x)*x^-1
          + 50576/225*H(R(-1,0),x)*x
          - 11328/25*H(R(-1,0),x)*x^2
          - 5392/25*H(R(-1,0),x)*x^3
          + 7040/3*H(R(-1,0,0),x)
          - 128*H(R(-1,0,0),x)*[1-x]^-1
          - 1792*H(R(-1,0,0),x)*z2*x
          + 29696/75*H(R(-1,0,0),x)*x^-2
          + 1280/3*H(R(-1,0,0),x)*x^-1
          + 7136/3*H(R(-1,0,0),x)*x
          - 640*H(R(-1,0,0),x)*x^2
          - 15168/25*H(R(-1,0,0),x)*x^3
          + 1280*H(R(-1,0,0,0),x)
          + 512/3*H(R(-1,0,0,0),x)*x^-2
          + 3296/3*H(R(-1,0,0,0),x)*x
          - 256*H(R(-1,0,0,0),x)*x^3
          + 640*H(R(-1,0,0,0,0),x)*x
          + 6784/3*H(R(-1,2),x)
          - 256*H(R(-1,2),x)*[1-x]^-1
          + 128*H(R(-1,2),x)*z2*x
          + 8192/25*H(R(-1,2),x)*x^-2
          + 352/3*H(R(-1,2),x)*x^-1
          + 3360*H(R(-1,2),x)*x
          + 64*H(R(-1,2),x)*x^2
          - 12608/25*H(R(-1,2),x)*x^3
          + 256*H(R(-1,2,0),x)
          + 256/5*H(R(-1,2,0),x)*x^-2
          + 128*H(R(-1,2,0),x)*x
          - 384/5*H(R(-1,2,0),x)*x^3
          - 256*H(R(-1,2,0,0),x)*x
          + 256*H(R(-1,2,1),x)
          + 256/5*H(R(-1,2,1),x)*x^-2
          + 128*H(R(-1,2,1),x)*x
          - 384/5*H(R(-1,2,1),x)*x^3
          + 2368*H(R(-1,3),x)
          + 1280/3*H(R(-1,3),x)*x^-2
          + 6752/3*H(R(-1,3),x)*x
          - 640*H(R(-1,3),x)*x^3
          + 128*H(R(-1,3,0),x)*x
          + 128*H(R(-1,3,1),x)*x
          + 1408*H(R(-1,4),x)*x
          + 7208/45*H(R(0),x)
          - 192*H(R(0),x)*[1-x]^-2*z3
          - 192*H(R(0),x)*[1-x]^-1*z2
          + 192*H(R(0),x)*[1-x]^-1*z3
          + 128*H(R(0),x)*[1+x]^-2*z3
          + 64*H(R(0),x)*[1+x]^-1*z2
          - 128*H(R(0),x)*[1+x]^-1*z3
          + 12608/15*H(R(0),x)*z2*x^-1
          + 65776/15*H(R(0),x)*z2*x
          + 4064/5*H(R(0),x)*z2*x^2
          - 25216/25*H(R(0),x)*z2*x^3
          + 3424/15*H(R(0),x)*z2
          - 192/5*H(R(0),x)*z2^2*x
          + 4336/3*H(R(0),x)*z3*x
          - 1600/3*H(R(0),x)*z3*x^2
          - 1312/5*H(R(0),x)*z3*x^3
          + 25696/225*H(R(0),x)*x^-1
          + 161464/75*H(R(0),x)*x
          - 15248/25*H(R(0),x)*x^2
          - 9632/75*H(R(0,0),x)
          - 192*H(R(0,0),x)*[1-x]^-2*z2
          + 192*H(R(0,0),x)*[1-x]^-1*z2
          + 64*H(R(0,0),x)*[1+x]^-2*z2
          - 64*H(R(0,0),x)*[1+x]^-1*z2
          + 1648/3*H(R(0,0),x)*z2*x
          + 1600/3*H(R(0,0),x)*z2*x^2
          - 6304/5*H(R(0,0),x)*z2*x^3
          + 128*H(R(0,0),x)*z3*x
          - 23296/75*H(R(0,0),x)*x^-1
          - 267356/225*H(R(0,0),x)*x
          - 7392/25*H(R(0,0),x)*x^2
          + 5392/25*H(R(0,0),x)*x^3
          + 184/5*H(R(0,0,0),x)
          + 64*H(R(0,0,0),x)*[1-x]^-1
          - 64*H(R(0,0,0),x)*[1+x]^-1
          - 2816/15*H(R(0,0,0),x)*x^-1
          - 32632/15*H(R(0,0,0),x)*x
          + 1152/5*H(R(0,0,0),x)*x^2
          + 15168/25*H(R(0,0,0),x)*x^3
          + 64*H(R(0,0,0,0),x)*[1-x]^-2
          - 64*H(R(0,0,0,0),x)*[1-x]^-1
          - 64*H(R(0,0,0,0),x)*[1+x]^-2
          + 64*H(R(0,0,0,0),x)*[1+x]^-1
          - 1048/3*H(R(0,0,0,0),x)*x
          + 1408/5*H(R(0,0,0,0),x)*x^3
          - 85864/75*H(R(1),x)
          - 4096/25*H(R(1),x)*z2*x^-2
          + 1328/5*H(R(1),x)*z2*x^-1
          + 2576/5*H(R(1),x)*z2*x
          + 2592/5*H(R(1),x)*z2*x^2
          - 6304/25*H(R(1),x)*z2*x^3
          - 4256/5*H(R(1),x)*z2
          - 864/5*H(R(1),x)*z2^2*x
          + 5056/15*H(R(1),x)*z3*x^-2
          - 800/3*H(R(1),x)*z3*x^-1
          + 5392/3*H(R(1),x)*z3*x
          - 1600/3*H(R(1),x)*z3*x^2
          + 2528/5*H(R(1),x)*z3*x^3
          - 416*H(R(1),x)*z3
          - 5568/25*H(R(1),x)*x^-1
          + 146464/75*H(R(1),x)*x
          - 8032/25*H(R(1),x)*x^2
          + 128*H(R(1,-3,0),x)*x
          - 896*H(R(1,-2),x)*z2*x
          + 256*H(R(1,-2,-1,0),x)*x
          - 512*H(R(1,-2,0),x)
          - 512/15*H(R(1,-2,0),x)*x^-2
          + 2752/3*H(R(1,-2,0),x)*x
          - 256/5*H(R(1,-2,0),x)*x^3
          + 384*H(R(1,-2,0,0),x)*x
          + 1024*H(R(1,-2,2),x)*x
          + 896/5*H(R(1,0),x)
          - 1856/5*H(R(1,0),x)*z2*x^-2
          + 800/3*H(R(1,0),x)*z2*x^-1
          + 160*H(R(1,0),x)*z2*x
          + 1600/3*H(R(1,0),x)*z2*x^2
          - 2784/5*H(R(1,0),x)*z2*x^3
          - 960*H(R(1,0),x)*z2
          + 1600*H(R(1,0),x)*z3*x
          + 256/5*H(R(1,0),x)*x^-1
          - 1916/5*H(R(1,0),x)*x
          + 384/5*H(R(1,0),x)*x^2
          - 272/5*H(R(1,0,0),x)
          + 1536*H(R(1,0,0),x)*z2*x
          + 4928/15*H(R(1,0,0),x)*x^-1
          + 5656/15*H(R(1,0,0),x)*x
          + 2464/5*H(R(1,0,0),x)*x^2
          + 512*H(R(1,0,0,0),x)
          + 256/15*H(R(1,0,0,0),x)*x^-2
          - 1664/3*H(R(1,0,0,0),x)*x
          + 128/5*H(R(1,0,0,0),x)*x^3
          - 640*H(R(1,0,0,0,0),x)*x
          + 736/5*H(R(1,1),x)
          - 128/5*H(R(1,1),x)*z2*x^-2
          + 320*H(R(1,1),x)*z2*x
          - 192/5*H(R(1,1),x)*z2*x^3
          - 256*H(R(1,1),x)*z2
          + 960*H(R(1,1),x)*z3*x
          + 256/5*H(R(1,1),x)*x^-1
          - 1716/5*H(R(1,1),x)*x
          + 384/5*H(R(1,1),x)*x^2
          + 512*H(R(1,1,-2,0),x)*x
          - 128*H(R(1,1,0),x)
          + 1024*H(R(1,1,0),x)*z2*x
          - 304*H(R(1,1,0),x)*x
          - 320*H(R(1,1,0,0),x)
          - 4928/15*H(R(1,1,0,0),x)*x^-2
          + 800/3*H(R(1,1,0,0),x)*x^-1
          - 1856/3*H(R(1,1,0,0),x)*x
          + 1600/3*H(R(1,1,0,0),x)*x^2
          - 2464/5*H(R(1,1,0,0),x)*x^3
          - 768*H(R(1,1,0,0,0),x)*x
          - 96*H(R(1,1,1),x)
          + 384*H(R(1,1,1),x)*z2*x
          - 336*H(R(1,1,1),x)*x
          + 256*H(R(1,1,1,0),x)*x
          + 128*H(R(1,1,1,0,0),x)*x
          + 192*H(R(1,1,1,1),x)*x
          + 192*H(R(1,1,2),x)*x
          - 384*H(R(1,1,3),x)*x
          - 96*H(R(1,2),x)
          + 384*H(R(1,2),x)*z2*x
          - 384*H(R(1,2),x)*x
          + 192*H(R(1,2,0),x)*x
          + 224*H(R(1,2,1),x)*x
          + 448*H(R(1,3),x)
          + 4928/15*H(R(1,3),x)*x^-2
          - 800/3*H(R(1,3),x)*x^-1
          + 1760/3*H(R(1,3),x)*x
          - 1600/3*H(R(1,3),x)*x^2
          + 2464/5*H(R(1,3),x)*x^3
          - 128*H(R(1,3,0),x)*x
          - 128*H(R(1,3,1),x)*x
          - 1152*H(R(1,4),x)*x
          - 39632/75*H(R(2),x)
          - 256/5*H(R(2),x)*z2*x^-2
          - 544*H(R(2),x)*z2*x
          - 192/5*H(R(2),x)*z2*x^3
          - 384*H(R(2),x)*z2
          + 992*H(R(2),x)*z3*x
          + 8128/25*H(R(2),x)*x^-1
          - 74252/75*H(R(2),x)*x
          - 6112/25*H(R(2),x)*x^2
          - 272/5*H(R(2,0),x)
          + 320*H(R(2,0),x)*z2*x
          - 256/5*H(R(2,0),x)*x^-1
          - 1792/5*H(R(2,0),x)*x
          + 384/5*H(R(2,0),x)*x^2
          - 944/3*H(R(2,0,0),x)*x
          + 1600/3*H(R(2,0,0),x)*x^2
          - 2464/5*H(R(2,0,0),x)*x^3
          - 384*H(R(2,0,0,0),x)*x
          - 352/5*H(R(2,1),x)
          + 384*H(R(2,1),x)*z2*x
          - 256/5*H(R(2,1),x)*x^-1
          - 2512/5*H(R(2,1),x)*x
          + 384/5*H(R(2,1),x)*x^2
          + 320*H(R(2,1,0),x)*x
          - 320*H(R(2,1,0,0),x)*x
          + 288*H(R(2,1,1),x)*x
          + 288*H(R(2,2),x)*x
          - 64*H(R(2,3),x)*x
          - 3424/15*H(R(3),x)
          + 128*H(R(3),x)*[1-x]^-1
          + 128*H(R(3),x)*z2*x
          - 3776/5*H(R(3),x)*x^-1
          - 45616/15*H(R(3),x)*x
          - 4064/5*H(R(3),x)*x^2
          + 12608/25*H(R(3),x)*x^3
          + 112*H(R(3,0),x)*x
          + 384/5*H(R(3,0),x)*x^3
          - 64*H(R(3,0,0),x)*x
          + 192*H(R(3,1),x)*x
          + 384/5*H(R(3,1),x)*x^3
          + 128*H(R(4),x)*[1-x]^-2
          - 128*H(R(4),x)*[1-x]^-1
          - 336*H(R(4),x)*x
          - 1600/3*H(R(4),x)*x^2
          + 5664/5*H(R(4),x)*x^3
          )

       + [dabc^2/n] * (
          + 256*z2*z3*fl11*x
          + 2048/3*z2*fl11*x^-1
          + 10112/15*z2*fl11*x
          - 512*z2*fl11*x^2
          - 3328/5*z2*fl11*x^3
          - 9088/15*z2*fl11
          + 576/5*z2^2*fl11*x
          + 2048/5*z2^2*fl11*x^2
          - 3072/25*z2^2*fl11*x^3
          + 4096/15*z3*fl11*x^-1
          - 23488/15*z3*fl11*x
          + 896/5*z3*fl11*x^2
          - 1280*z3*fl11*x^3
          - 4864/15*z3*fl11
          + 2560*z5*fl11*x
          + 512/5*fl11*x^-1
          - 1152/5*fl11*x
          + 768/5*fl11*x^2
          - 768/5*fl11
          - 896/3*H(R(-2),x)*z2*fl11*x
          + 2048/5*H(R(-2),x)*z2*fl11*x^3
          + 256*H(R(-2,-1,0),x)*fl11*x
          + 256/3*H(R(-2,0),x)*fl11*x
          - 768*H(R(-2,0),x)*fl11*x^2
          - 512*H(R(-2,0),x)*fl11*x^3
          + 256/3*H(R(-2,0,0),x)*fl11*x
          - 1024/5*H(R(-2,0,0),x)*fl11*x^3
          + 1280/3*H(R(-2,2),x)*fl11*x
          - 2048/5*H(R(-2,2),x)*fl11*x^3
          - 512*H(R(-1),x)*z2*fl11*x^-2
          - 1216/15*H(R(-1),x)*z2*fl11*x^-1
          + 3136/5*H(R(-1),x)*z2*fl11*x
          + 128/5*H(R(-1),x)*z2*fl11*x^2
          + 768*H(R(-1),x)*z2*fl11*x^3
          - 3712/15*H(R(-1),x)*z2*fl11
          - 2048/5*H(R(-1),x)*z2^2*fl11*x
          - 1024/5*H(R(-1),x)*z3*fl11*x^-2
          - 512*H(R(-1),x)*z3*fl11*x
          + 1536/5*H(R(-1),x)*z3*fl11*x^3
          + 4096/15*H(R(-1,-1),x)*z2*fl11*x^-2
          + 2048/3*H(R(-1,-1),x)*z2*fl11*x
          - 2048/5*H(R(-1,-1),x)*z2*fl11*x^3
          - 1024/3*H(R(-1,-1,0),x)*fl11*x^-2
          - 384*H(R(-1,-1,0),x)*fl11*x^-1
          + 128/3*H(R(-1,-1,0),x)*fl11*x
          + 768*H(R(-1,-1,0),x)*fl11*x^2
          + 512*H(R(-1,-1,0),x)*fl11*x^3
          - 256*H(R(-1,-1,0),x)*fl11
          - 2048/15*H(R(-1,-1,0,0),x)*fl11*x^-2
          - 1024/3*H(R(-1,-1,0,0),x)*fl11*x
          + 1024/5*H(R(-1,-1,0,0),x)*fl11*x^3
          - 4096/15*H(R(-1,-1,2),x)*fl11*x^-2
          - 2048/3*H(R(-1,-1,2),x)*fl11*x
          + 2048/5*H(R(-1,-1,2),x)*fl11*x^3
          - 2048/15*H(R(-1,0),x)*z2*fl11*x^-2
          - 1408/3*H(R(-1,0),x)*z2*fl11*x
          + 1024/5*H(R(-1,0),x)*z2*fl11*x^3
          - 512*H(R(-1,0),x)*z3*fl11*x
          + 6656/15*H(R(-1,0),x)*fl11*x^-2
          + 1024/3*H(R(-1,0),x)*fl11*x^-1
          - 1664/3*H(R(-1,0),x)*fl11*x
          - 512*H(R(-1,0),x)*fl11*x^2
          - 3328/5*H(R(-1,0),x)*fl11*x^3
          + 256/3*H(R(-1,0),x)*fl11
          + 512*H(R(-1,0,0),x)*z2*fl11*x
          + 1024/3*H(R(-1,0,0),x)*fl11*x^-2
          + 2048/15*H(R(-1,0,0),x)*fl11*x^-1
          - 4864/15*H(R(-1,0,0),x)*fl11*x
          - 1024/5*H(R(-1,0,0),x)*fl11*x^2
          - 512*H(R(-1,0,0),x)*fl11*x^3
          + 2816/15*H(R(-1,0,0),x)*fl11
          + 128*H(R(-1,0,0,0),x)*fl11*x
          + 1024/3*H(R(-1,2),x)*fl11*x^-2
          - 1664/15*H(R(-1,2),x)*fl11*x^-1
          - 9088/15*H(R(-1,2),x)*fl11*x
          + 1792/5*H(R(-1,2),x)*fl11*x^2
          - 512*H(R(-1,2),x)*fl11*x^3
          + 1792/15*H(R(-1,2),x)*fl11
          + 512*H(R(-1,2,0,0),x)*fl11*x
          + 2048/15*H(R(-1,3),x)*fl11*x^-2
          + 1024/3*H(R(-1,3),x)*fl11*x
          - 1024/5*H(R(-1,3),x)*fl11*x^3
          - 512*H(R(-1,4),x)*fl11*x
          - 640/3*H(R(0),x)*z2*fl11*x
          + 1792/5*H(R(0),x)*z2*fl11*x^2
          - 1024*H(R(0),x)*z2*fl11*x^3
          + 1792/15*H(R(0),x)*z2*fl11
          + 512/3*H(R(0),x)*z3*fl11*x
          + 512*H(R(0),x)*z3*fl11*x^2
          - 2048/5*H(R(0),x)*z3*fl11*x^3
          - 512/5*H(R(0),x)*fl11*x^-1
          - 896/5*H(R(0),x)*fl11*x
          + 3328/5*H(R(0),x)*fl11*x^2
          - 512/15*H(R(0),x)*fl11
          - 512*H(R(0,0),x)*z2*fl11*x^2
          - 1024/3*H(R(0,0),x)*fl11*x^-1
          - 6272/15*H(R(0,0),x)*fl11*x
          + 512*H(R(0,0),x)*fl11*x^2
          + 3328/5*H(R(0,0),x)*fl11*x^3
          + 512/3*H(R(0,0),x)*fl11
          - 256/3*H(R(0,0,0),x)*fl11*x
          + 512*H(R(0,0,0),x)*fl11*x^3
          - 512/3*H(R(1),x)*z2*fl11*x^-2
          + 192*H(R(1),x)*z2*fl11*x^-1
          - 64/3*H(R(1),x)*z2*fl11*x
          + 384*H(R(1),x)*z2*fl11*x^2
          - 256*H(R(1),x)*z2*fl11*x^3
          - 128*H(R(1),x)*z2*fl11
          - 1024/15*H(R(1),x)*z3*fl11*x^-2
          + 256*H(R(1),x)*z3*fl11*x^-1
          + 896/3*H(R(1),x)*z3*fl11*x
          + 512*H(R(1),x)*z3*fl11*x^2
          - 512/5*H(R(1),x)*z3*fl11*x^3
          - 512*H(R(1),x)*z3*fl11
          + 1024/3*H(R(1),x)*fl11*x^-1
          - 1152/5*H(R(1),x)*fl11*x
          + 512*H(R(1),x)*fl11*x^2
          - 9344/15*H(R(1),x)*fl11
          + 256*H(R(1,-2,0),x)*fl11*x
          + 2048/15*H(R(1,0),x)*z2*fl11*x^-2
          - 256*H(R(1,0),x)*z2*fl11*x^-1
          + 128/3*H(R(1,0),x)*z2*fl11*x
          - 512*H(R(1,0),x)*z2*fl11*x^2
          + 1024/5*H(R(1,0),x)*z2*fl11*x^3
          + 512*H(R(1,0),x)*z2*fl11
          - 2048/15*H(R(1,0,0),x)*fl11*x^-1
          + 128/5*H(R(1,0,0),x)*fl11*x
          - 1024/5*H(R(1,0,0),x)*fl11*x^2
          + 2816/15*H(R(1,0,0),x)*fl11
          - 128*H(R(1,0,0,0),x)*fl11*x
          + 2048/15*H(R(1,1,0,0),x)*fl11*x^-2
          - 256*H(R(1,1,0,0),x)*fl11*x^-1
          - 256/3*H(R(1,1,0,0),x)*fl11*x
          - 512*H(R(1,1,0,0),x)*fl11*x^2
          + 1024/5*H(R(1,1,0,0),x)*fl11*x^3
          + 512*H(R(1,1,0,0),x)*fl11
          - 2048/15*H(R(1,3),x)*fl11*x^-2
          + 256*H(R(1,3),x)*fl11*x^-1
          + 256/3*H(R(1,3),x)*fl11*x
          + 512*H(R(1,3),x)*fl11*x^2
          - 1024/5*H(R(1,3),x)*fl11*x^3
          - 512*H(R(1,3),x)*fl11
          - 128*H(R(2),x)*z2*fl11*x
          - 512*H(R(2),x)*z3*fl11*x
          - 1024/3*H(R(2),x)*fl11*x^-1
          - 6144/5*H(R(2),x)*fl11*x
          + 512*H(R(2),x)*fl11*x^2
          + 9088/15*H(R(2),x)*fl11
          + 512*H(R(2,0),x)*z2*fl11*x
          - 256/3*H(R(2,0,0),x)*fl11*x
          - 512*H(R(2,0,0),x)*fl11*x^2
          + 1024/5*H(R(2,0,0),x)*fl11*x^3
          + 512*H(R(2,1,0,0),x)*fl11*x
          - 512*H(R(2,3),x)*fl11*x
          + 896/3*H(R(3),x)*fl11*x
          - 1792/5*H(R(3),x)*fl11*x^2
          + 512*H(R(3),x)*fl11*x^3
          - 1792/15*H(R(3),x)*fl11
          + 512*H(R(4),x)*fl11*x^2
          );

L   XcLgg3 =

       + flg11*[dabc^2/n]*cOlNA^-1*cOlNR * (
          - 17152/225
          - 512/75*[1-x]^-3*z2^2
          + 512/75*[1-x]^-2*z2^2
          - 256/5*[1-x]^-2*z3
          - 128/15*[1-x]^-1*z2
          + 128/5*[1-x]^-1*z3
          + 896/25*[1+x]^-3*z2^2
          - 896/25*[1+x]^-2*z2^2
          + 512/15*[1+x]^-2*z3
          + 128/15*[1+x]^-1*z2
          - 256/15*[1+x]^-1*z3
          + 28672/225*z2*x^-1
          - 6144/25*z2*x
          - 128768/75*z2*x^2
          - 768/5*z2*x^3
          + 36352/225*z2
          + 36992/75*z2^2*x
          - 60928/75*z2^2*x^2
          + 28672/25*z2^2*x^3
          + 3584/15*z3*x^-1
          - 8576/45*z3*x
          - 57472/45*z3*x^2
          - 12544/15*z3*x^3
          + 384*z3
          + 6784/225*x^-1
          - 20352/25*x
          + 21504/25*x^2
          + 512/15*H(R(-3,0),x)*[1+x]^-3
          - 512/15*H(R(-3,0),x)*[1+x]^-2
          - 2048/15*H(R(-3,0),x)*x
          + 16384/15*H(R(-3,0),x)*x^2
          + 1024/15*H(R(-2),x)*[1-x]^-3*z2
          - 1024/15*H(R(-2),x)*[1-x]^-2*z2
          - 4096/5*H(R(-2),x)*z2*x
          + 15872/15*H(R(-2),x)*z2*x^2
          + 2048/15*H(R(-2,-1,0),x)*x
          - 1024/15*H(R(-2,-1,0),x)*x^2
          - 256/15*H(R(-2,0),x)
          + 512/15*H(R(-2,0),x)*[1+x]^-2
          - 256/15*H(R(-2,0),x)*[1+x]^-1
          - 6656/45*H(R(-2,0),x)*x
          - 18944/9*H(R(-2,0),x)*x^2
          - 25088/75*H(R(-2,0),x)*x^3
          - 512/15*H(R(-2,0,0),x)*[1-x]^-3
          + 512/15*H(R(-2,0,0),x)*[1-x]^-2
          + 5632/15*H(R(-2,0,0),x)*x
          - 512*H(R(-2,0,0),x)*x^2
          - 1024/15*H(R(-2,2),x)*[1-x]^-3
          + 1024/15*H(R(-2,2),x)*[1-x]^-2
          + 13312/15*H(R(-2,2),x)*x
          - 16384/15*H(R(-2,2),x)*x^2
          + 1024/15*H(R(-1),x)*[1-x]^-2*z2
          - 512/15*H(R(-1),x)*[1-x]^-1*z2
          + 6272/75*H(R(-1),x)*z2*x^-2
          + 4096/45*H(R(-1),x)*z2*x^-1
          + 1408/15*H(R(-1),x)*z2*x
          - 256/9*H(R(-1),x)*z2*x^2
          + 12544/25*H(R(-1),x)*z2*x^3
          + 9472/15*H(R(-1),x)*z2
          + 512*H(R(-1),x)*z3*x
          + 512*H(R(-1),x)*z3*x^2
          + 512*H(R(-1,-2,0),x)*x
          + 512*H(R(-1,-2,0),x)*x^2
          - 512*H(R(-1,-1),x)*z2*x
          - 512*H(R(-1,-1),x)*z2*x^2
          - 1024*H(R(-1,-1,-1,0),x)*x
          - 1024*H(R(-1,-1,-1,0),x)*x^2
          + 6656/15*H(R(-1,-1,0),x)
          + 12544/225*H(R(-1,-1,0),x)*x^-2
          - 8192/45*H(R(-1,-1,0),x)*x^-1
          + 110336/45*H(R(-1,-1,0),x)*x
          + 18944/9*H(R(-1,-1,0),x)*x^2
          + 25088/75*H(R(-1,-1,0),x)*x^3
          + 512*H(R(-1,-1,0,0),x)*x
          + 512*H(R(-1,-1,0,0),x)*x^2
          - 71936/75*H(R(-1,0),x)
          + 256/15*H(R(-1,0),x)*[1+x]^-1
          + 512*H(R(-1,0),x)*z2*x
          + 512*H(R(-1,0),x)*z2*x^2
          - 128/5*H(R(-1,0),x)*x^-2
          - 12544/225*H(R(-1,0),x)*x^-1
          - 316928/225*H(R(-1,0),x)*x
          - 47488/75*H(R(-1,0),x)*x^2
          - 768/5*H(R(-1,0),x)*x^3
          - 1280/3*H(R(-1,0,0),x)
          - 512/15*H(R(-1,0,0),x)*[1-x]^-2
          + 256/15*H(R(-1,0,0),x)*[1-x]^-1
          - 12544/225*H(R(-1,0,0),x)*x^-2
          - 29696/45*H(R(-1,0,0),x)*x
          - 512*H(R(-1,0,0),x)*x^2
          - 25088/75*H(R(-1,0,0),x)*x^3
          - 512*H(R(-1,0,0,0),x)*x
          - 512*H(R(-1,0,0,0),x)*x^2
          - 2048/5*H(R(-1,2),x)
          - 1024/15*H(R(-1,2),x)*[1-x]^-2
          + 512/15*H(R(-1,2),x)*[1-x]^-1
          - 12544/225*H(R(-1,2),x)*x^-2
          - 8192/45*H(R(-1,2),x)*x^-1
          + 50944/45*H(R(-1,2),x)*x
          + 9728/9*H(R(-1,2),x)*x^2
          - 25088/75*H(R(-1,2),x)*x^3
          - 1664/75*H(R(0),x)
          - 256/5*H(R(0),x)*[1-x]^-3*z3
          - 256/5*H(R(0),x)*[1-x]^-2*z2
          + 256/5*H(R(0),x)*[1-x]^-2*z3
          + 128/5*H(R(0),x)*[1-x]^-1*z2
          + 512/15*H(R(0),x)*[1+x]^-3*z3
          + 256/15*H(R(0),x)*[1+x]^-2*z2
          - 512/15*H(R(0),x)*[1+x]^-2*z3
          - 128/15*H(R(0),x)*[1+x]^-1*z2
          - 128/15*H(R(0),x)*[1+x]^-1
          - 3584/15*H(R(0),x)*z2*x^-1
          - 50176/45*H(R(0),x)*z2*x
          + 113152/45*H(R(0),x)*z2*x^2
          - 50176/75*H(R(0),x)*z2*x^3
          - 1792/5*H(R(0),x)*z2
          + 768*H(R(0),x)*z3*x
          - 27392/15*H(R(0),x)*z3*x^2
          + 7168/5*H(R(0),x)*z3*x^3
          - 6784/225*H(R(0),x)*x^-1
          - 147968/225*H(R(0),x)*x
          + 25472/15*H(R(0),x)*x^2
          + 22528/225*H(R(0,0),x)
          - 256/5*H(R(0,0),x)*[1-x]^-3*z2
          + 256/5*H(R(0,0),x)*[1-x]^-2*z2
          + 256/15*H(R(0,0),x)*[1+x]^-3*z2
          - 256/15*H(R(0,0),x)*[1+x]^-2*z2
          - 128/15*H(R(0,0),x)*[1+x]^-1
          - 1792/5*H(R(0,0),x)*z2*x
          + 25856/15*H(R(0,0),x)*z2*x^2
          - 7168/5*H(R(0,0),x)*z2*x^3
          + 12544/225*H(R(0,0),x)*x^-1
          + 82816/75*H(R(0,0),x)*x
          + 45568/75*H(R(0,0),x)*x^2
          + 768/5*H(R(0,0),x)*x^3
          + 256/15*H(R(0,0,0),x)*[1-x]^-2
          - 128/15*H(R(0,0,0),x)*[1-x]^-1
          - 256/15*H(R(0,0,0),x)*[1+x]^-2
          + 128/15*H(R(0,0,0),x)*[1+x]^-1
          + 6656/45*H(R(0,0,0),x)*x
          + 25088/75*H(R(0,0,0),x)*x^3
          + 256/15*H(R(0,0,0,0),x)*[1-x]^-3
          - 256/15*H(R(0,0,0,0),x)*[1-x]^-2
          - 256/15*H(R(0,0,0,0),x)*[1+x]^-3
          + 256/15*H(R(0,0,0,0),x)*[1+x]^-2
          + 2048/15*H(R(0,0,0,0),x)*x
          + 2944/25*H(R(1),x)
          + 6272/225*H(R(1),x)*z2*x^-2
          + 4096/45*H(R(1),x)*z2*x^-1
          - 55168/45*H(R(1),x)*z2*x
          + 9472/9*H(R(1),x)*z2*x^2
          - 12544/75*H(R(1),x)*z2*x^3
          + 3328/15*H(R(1),x)*z2
          + 6144/5*H(R(1),x)*z2^2*x
          - 6144/5*H(R(1),x)*z2^2*x^2
          - 3584/15*H(R(1),x)*z3*x^-2
          - 256*H(R(1),x)*z3*x^-1
          + 1792/3*H(R(1),x)*z3*x
          - 768*H(R(1),x)*z3*x^2
          + 7168/5*H(R(1),x)*z3*x^3
          - 768*H(R(1),x)*z3
          + 41216/225*H(R(1),x)*x^-1
          - 490496/225*H(R(1),x)*x
          + 46976/25*H(R(1),x)*x^2
          - 512*H(R(1,-2,0),x)*x
          + 512*H(R(1,-2,0),x)*x^2
          + 3584/15*H(R(1,0),x)*z2*x^-2
          + 256*H(R(1,0),x)*z2*x^-1
          - 9472/3*H(R(1,0),x)*z2*x
          + 3328*H(R(1,0),x)*z2*x^2
          - 7168/5*H(R(1,0),x)*z2*x^3
          + 768*H(R(1,0),x)*z2
          + 1536*H(R(1,0),x)*z3*x
          - 1536*H(R(1,0),x)*z3*x^2
          - 1408*H(R(1,0),x)*x
          + 1408*H(R(1,0),x)*x^2
          - 5632/15*H(R(1,0,0),x)
          - 1536*H(R(1,0,0),x)*z2*x
          + 1536*H(R(1,0,0),x)*z2*x^2
          - 3584/15*H(R(1,0,0),x)*x^-1
          - 1536/5*H(R(1,0,0),x)*x
          + 4608/5*H(R(1,0,0),x)*x^2
          + 512*H(R(1,0,0,0),x)*x
          - 512*H(R(1,0,0,0),x)*x^2
          - 512*H(R(1,1),x)*z2*x
          + 512*H(R(1,1),x)*z2*x^2
          + 3072*H(R(1,1),x)*z3*x
          - 3072*H(R(1,1),x)*z3*x^2
          - 2816*H(R(1,1),x)*x
          + 2816*H(R(1,1),x)*x^2
          - 3072*H(R(1,1,0),x)*z2*x
          + 3072*H(R(1,1,0),x)*z2*x^2
          + 768*H(R(1,1,0,0),x)
          + 3584/15*H(R(1,1,0,0),x)*x^-2
          + 256*H(R(1,1,0,0),x)*x^-1
          - 6400/3*H(R(1,1,0,0),x)*x
          + 2304*H(R(1,1,0,0),x)*x^2
          - 7168/5*H(R(1,1,0,0),x)*x^3
          - 3072*H(R(1,1,1,0,0),x)*x
          + 3072*H(R(1,1,1,0,0),x)*x^2
          + 3072*H(R(1,1,3),x)*x
          - 3072*H(R(1,1,3),x)*x^2
          - 1536*H(R(1,2,0,0),x)*x
          + 1536*H(R(1,2,0,0),x)*x^2
          - 768*H(R(1,3),x)
          - 3584/15*H(R(1,3),x)*x^-2
          - 256*H(R(1,3),x)*x^-1
          + 7936/3*H(R(1,3),x)*x
          - 2816*H(R(1,3),x)*x^2
          + 7168/5*H(R(1,3),x)*x^3
          + 1536*H(R(1,4),x)*x
          - 1536*H(R(1,4),x)*x^2
          - 36352/225*H(R(2),x)
          - 1024/15*H(R(2),x)*z2*x
          - 512/15*H(R(2),x)*z2*x^2
          + 1536*H(R(2),x)*z3*x
          - 1536*H(R(2),x)*z3*x^2
          - 41216/225*H(R(2),x)*x^-1
          - 261632/225*H(R(2),x)*x
          + 128768/75*H(R(2),x)*x^2
          - 1536*H(R(2,0),x)*z2*x
          + 1536*H(R(2,0),x)*z2*x^2
          - 1792/3*H(R(2,0,0),x)*x
          + 2304*H(R(2,0,0),x)*x^2
          - 7168/5*H(R(2,0,0),x)*x^3
          - 1536*H(R(2,1,0,0),x)*x
          + 1536*H(R(2,1,0,0),x)*x^2
          + 1536*H(R(2,3),x)*x
          - 1536*H(R(2,3),x)*x^2
          + 1792/5*H(R(3),x)
          + 512/15*H(R(3),x)*[1-x]^-2
          - 256/15*H(R(3),x)*[1-x]^-1
          + 3584/15*H(R(3),x)*x^-1
          + 8704/9*H(R(3),x)*x
          - 113152/45*H(R(3),x)*x^2
          + 25088/75*H(R(3),x)*x^3
          + 512/15*H(R(4),x)*[1-x]^-3
          - 512/15*H(R(4),x)*[1-x]^-2
          + 3328/15*H(R(4),x)*x
          - 25856/15*H(R(4),x)*x^2
          + 7168/5*H(R(4),x)*x^3
          )

       + nf*cf*ca * (
          - 137812/675
          + 256*z2*z3*x
          + 20896/225*z2*x^-1
          - 123824/675*z2*x
          - 38208/25*z2*x^2
          + 117472/225*z2*x^3
          - 46304/225*z2
          - 3712/15*z2^2*x
          + 14176/15*z2^2*x^2
          + 320*z2^2*x^3
          + 1984/15*z3*x^-1
          - 121616/45*z3*x
          + 69248/45*z3*x^2
          + 7648/15*z3*x^3
          - 416/5*z3
          + 3920*z5*x
          + 100592/675*x^-1
          - 84264/25*x
          + 2312348/675*x^2
          - 256*H(R(-3,-1,0),x)*x
          - 128*H(R(-3,0),x)
          - 128*H(R(-3,0),x)*x
          + 2432/3*H(R(-3,0),x)*x^2
          + 1024/5*H(R(-3,0),x)*x^3
          + 64*H(R(-3,0,0),x)*x
          - 128*H(R(-3,2),x)*x
          - 128/5*H(R(-2),x)*z2*x^-2
          - 1056*H(R(-2),x)*z2*x
          - 800/3*H(R(-2),x)*z2*x^2
          - 2688/5*H(R(-2),x)*z2*x^3
          + 192*H(R(-2),x)*z2
          - 224*H(R(-2),x)*z3*x
          - 256*H(R(-2,-2,0),x)*x
          + 256*H(R(-2,-1),x)*z2*x
          + 256*H(R(-2,-1,-1,0),x)*x
          + 128*H(R(-2,-1,0),x)
          - 256/15*H(R(-2,-1,0),x)*x^-2
          - 1856*H(R(-2,-1,0),x)*x
          - 1472/3*H(R(-2,-1,0),x)*x^2
          - 256/5*H(R(-2,-1,0),x)*x^3
          - 448*H(R(-2,-1,0,0),x)*x
          - 128*H(R(-2,-1,2),x)*x
          - 3264/5*H(R(-2,0),x)
          - 192*H(R(-2,0),x)*z2*x
          + 1792/45*H(R(-2,0),x)*x^-2
          + 512/15*H(R(-2,0),x)*x^-1
          - 17728/45*H(R(-2,0),x)*x
          + 51392/45*H(R(-2,0),x)*x^2
          + 25856/75*H(R(-2,0),x)*x^3
          - 256*H(R(-2,0,0),x)
          + 256/15*H(R(-2,0,0),x)*x^-2
          + 2656/3*H(R(-2,0,0),x)*x
          + 512*H(R(-2,0,0),x)*x^2
          + 384*H(R(-2,0,0),x)*x^3
          + 256*H(R(-2,0,0,0),x)*x
          - 128*H(R(-2,2),x)
          + 256/15*H(R(-2,2),x)*x^-2
          + 128*H(R(-2,2),x)*x
          + 64/3*H(R(-2,2),x)*x^2
          + 512*H(R(-2,2),x)*x^3
          + 64*H(R(-2,3),x)*x
          - 5584/75*H(R(-1),x)*z2*x^-2
          - 2192/45*H(R(-1),x)*z2*x^-1
          + 26032/15*H(R(-1),x)*z2*x
          + 10048/45*H(R(-1),x)*z2*x^2
          - 12928/25*H(R(-1),x)*z2*x^3
          + 5104/5*H(R(-1),x)*z2
          - 3072/5*H(R(-1),x)*z2^2*x
          - 3072/5*H(R(-1),x)*z2^2*x^2
          - 224/3*H(R(-1),x)*z3*x^-2
          + 112/3*H(R(-1),x)*z3*x
          - 448*H(R(-1),x)*z3*x^2
          - 448*H(R(-1),x)*z3*x^3
          + 112*H(R(-1),x)*z3
          + 128*H(R(-1,-2,0),x)
          - 128/15*H(R(-1,-2,0),x)*x^-2
          - 640/3*H(R(-1,-2,0),x)*x
          - 384*H(R(-1,-2,0),x)*x^2
          - 256/5*H(R(-1,-2,0),x)*x^3
          + 448/5*H(R(-1,-1),x)*z2*x^-2
          - 64*H(R(-1,-1),x)*z2*x
          + 512*H(R(-1,-1),x)*z2*x^2
          + 2688/5*H(R(-1,-1),x)*z2*x^3
          - 128*H(R(-1,-1),x)*z2
          - 128*H(R(-1,-1,-1,0),x)
          + 128/15*H(R(-1,-1,-1,0),x)*x^-2
          + 1024/3*H(R(-1,-1,-1,0),x)*x
          + 512*H(R(-1,-1,-1,0),x)*x^2
          + 256/5*H(R(-1,-1,-1,0),x)*x^3
          + 13664/15*H(R(-1,-1,0),x)
          - 11168/225*H(R(-1,-1,0),x)*x^-2
          - 224/45*H(R(-1,-1,0),x)*x^-1
          - 6688/45*H(R(-1,-1,0),x)*x
          - 61184/45*H(R(-1,-1,0),x)*x^2
          - 25856/75*H(R(-1,-1,0),x)*x^3
          + 224*H(R(-1,-1,0,0),x)
          - 64*H(R(-1,-1,0,0),x)*x^-2
          - 96*H(R(-1,-1,0,0),x)*x
          - 640*H(R(-1,-1,0,0),x)*x^2
          - 384*H(R(-1,-1,0,0),x)*x^3
          + 64*H(R(-1,-1,2),x)
          - 256/3*H(R(-1,-1,2),x)*x^-2
          + 704/3*H(R(-1,-1,2),x)*x
          - 256*H(R(-1,-1,2),x)*x^2
          - 512*H(R(-1,-1,2),x)*x^3
          - 388144/225*H(R(-1,0),x)
          - 1216/15*H(R(-1,0),x)*z2*x^-2
          + 1216/3*H(R(-1,0),x)*z2*x
          - 96*H(R(-1,0),x)*z2*x^2
          - 2432/5*H(R(-1,0),x)*z2*x^3
          + 96*H(R(-1,0),x)*z2
          - 768*H(R(-1,0),x)*z3*x
          - 768*H(R(-1,0),x)*z3*x^2
          + 62416/675*H(R(-1,0),x)*x^-2
          + 4928/225*H(R(-1,0),x)*x^-1
          - 1862192/675*H(R(-1,0),x)*x
          - 43664/75*H(R(-1,0),x)*x^2
          + 117472/225*H(R(-1,0),x)*x^3
          - 992*H(R(-1,0,0),x)
          + 768*H(R(-1,0,0),x)*z2*x
          + 768*H(R(-1,0,0),x)*z2*x^2
          + 20128/225*H(R(-1,0,0),x)*x^-2
          + 128/3*H(R(-1,0,0),x)*x^-1
          - 12512/9*H(R(-1,0,0),x)*x
          + 416/3*H(R(-1,0,0),x)*x^2
          + 14592/25*H(R(-1,0,0),x)*x^3
          - 128*H(R(-1,0,0,0),x)
          + 192/5*H(R(-1,0,0,0),x)*x^-2
          - 224*H(R(-1,0,0,0),x)*x
          + 96*H(R(-1,0,0,0),x)*x^2
          + 1152/5*H(R(-1,0,0,0),x)*x^3
          - 1696/3*H(R(-1,2),x)
          + 11168/225*H(R(-1,2),x)*x^-2
          + 416/9*H(R(-1,2),x)*x^-1
          - 16288/9*H(R(-1,2),x)*x
          - 8128/9*H(R(-1,2),x)*x^2
          + 25856/75*H(R(-1,2),x)*x^3
          + 128/15*H(R(-1,2,0),x)*x^-2
          - 128/3*H(R(-1,2,0),x)*x
          + 256/5*H(R(-1,2,0),x)*x^3
          + 768*H(R(-1,2,0,0),x)*x
          + 768*H(R(-1,2,0,0),x)*x^2
          + 128/15*H(R(-1,2,1),x)*x^-2
          - 128/3*H(R(-1,2,1),x)*x
          + 256/5*H(R(-1,2,1),x)*x^3
          - 32*H(R(-1,3),x)
          + 64*H(R(-1,3),x)*x^-2
          - 224*H(R(-1,3),x)*x
          + 128*H(R(-1,3),x)*x^2
          + 384*H(R(-1,3),x)*x^3
          - 768*H(R(-1,4),x)*x
          - 768*H(R(-1,4),x)*x^2
          - 6572/135*H(R(0),x)
          + 448/15*H(R(0),x)*z2*x^-1
          - 3824/15*H(R(0),x)*z2*x
          - 33488/45*H(R(0),x)*z2*x^2
          + 60512/75*H(R(0),x)*z2*x^3
          - 1232/15*H(R(0),x)*z2
          - 192/5*H(R(0),x)*z2^2*x
          + 2208*H(R(0),x)*z3*x
          + 2624/3*H(R(0),x)*z3*x^2
          + 5248/5*H(R(0),x)*z3*x^3
          - 40432/675*H(R(0),x)*x^-1
          - 231856/75*H(R(0),x)*x
          + 703408/225*H(R(0),x)*x^2
          - 1336/225*H(R(0,0),x)
          + 224*H(R(0,0),x)*z2*x
          - 2240/3*H(R(0,0),x)*z2*x^2
          + 896/5*H(R(0,0),x)*z2*x^3
          + 128*H(R(0,0),x)*z3*x
          - 12448/225*H(R(0,0),x)*x^-1
          - 123328/675*H(R(0,0),x)*x
          + 41728/25*H(R(0,0),x)*x^2
          - 117472/225*H(R(0,0),x)*x^3
          + 464/5*H(R(0,0,0),x)
          - 256/5*H(R(0,0,0),x)*x^-1
          - 2352/5*H(R(0,0,0),x)*x
          + 192/5*H(R(0,0,0),x)*x^2
          - 14592/25*H(R(0,0,0),x)*x^3
          - 1312/3*H(R(0,0,0,0),x)*x
          - 1536/5*H(R(0,0,0,0),x)*x^3
          - 28892/225*H(R(1),x)
          - 5584/225*H(R(1),x)*z2*x^-2
          + 112/45*H(R(1),x)*z2*x^-1
          + 10064/45*H(R(1),x)*z2*x
          - 43312/45*H(R(1),x)*z2*x^2
          + 21728/75*H(R(1),x)*z2*x^3
          + 7072/15*H(R(1),x)*z2
          - 1504/15*H(R(1),x)*z3*x^-2
          + 128*H(R(1),x)*z3*x^-1
          - 2800/3*H(R(1),x)*z3*x
          + 544*H(R(1),x)*z3*x^2
          + 3008/5*H(R(1),x)*z3*x^3
          - 240*H(R(1),x)*z3
          + 7936/75*H(R(1),x)*x^-1
          - 737108/225*H(R(1),x)*x
          + 742192/225*H(R(1),x)*x^2
          - 128/5*H(R(1,-2,0),x)*x^-2
          - 576*H(R(1,-2,0),x)*x
          + 448*H(R(1,-2,0),x)*x^2
          + 768/5*H(R(1,-2,0),x)*x^3
          - 864/5*H(R(1,0),x)
          + 256/5*H(R(1,0),x)*z2*x^-2
          - 128*H(R(1,0),x)*z2*x^-1
          + 448*H(R(1,0),x)*z2*x
          - 608*H(R(1,0),x)*z2*x^2
          - 1536/5*H(R(1,0),x)*z2*x^3
          + 544*H(R(1,0),x)*z2
          + 608/15*H(R(1,0),x)*x^-1
          - 17968/15*H(R(1,0),x)*x
          + 19952/15*H(R(1,0),x)*x^2
          - 3392/15*H(R(1,0,0),x)
          - 704/15*H(R(1,0,0),x)*x^-1
          - 2176/5*H(R(1,0,0),x)*x
          + 10624/15*H(R(1,0,0),x)*x^2
          - 128*H(R(1,0,0,0),x)
          + 64/5*H(R(1,0,0,0),x)*x^-2
          + 96*H(R(1,0,0,0),x)*x
          + 96*H(R(1,0,0,0),x)*x^2
          - 384/5*H(R(1,0,0,0),x)*x^3
          - 864/5*H(R(1,1),x)
          - 64/15*H(R(1,1),x)*z2*x^-2
          + 512/3*H(R(1,1),x)*z2*x
          - 256*H(R(1,1),x)*z2*x^2
          + 128/5*H(R(1,1),x)*z2*x^3
          + 64*H(R(1,1),x)*z2
          + 608/15*H(R(1,1),x)*x^-1
          - 22208/15*H(R(1,1),x)*x
          + 8064/5*H(R(1,1),x)*x^2
          - 48*H(R(1,1,0),x)
          - 896/3*H(R(1,1,0),x)*x
          + 688/3*H(R(1,1,0),x)*x^2
          + 352/3*H(R(1,1,0),x)*x^3
          + 416*H(R(1,1,0,0),x)
          + 1024/15*H(R(1,1,0,0),x)*x^-2
          - 128*H(R(1,1,0,0),x)*x^-1
          + 1312/3*H(R(1,1,0,0),x)*x
          - 384*H(R(1,1,0,0),x)*x^2
          - 2048/5*H(R(1,1,0,0),x)*x^3
          - 16*H(R(1,1,1),x)
          - 208*H(R(1,1,1),x)*x
          + 224*H(R(1,1,1),x)*x^2
          - 16*H(R(1,2),x)
          - 448/3*H(R(1,2),x)*x
          + 848/3*H(R(1,2),x)*x^2
          - 352/3*H(R(1,2),x)*x^3
          - 480*H(R(1,3),x)
          - 1024/15*H(R(1,3),x)*x^-2
          + 128*H(R(1,3),x)*x^-1
          - 1888/3*H(R(1,3),x)*x
          + 640*H(R(1,3),x)*x^2
          + 2048/5*H(R(1,3),x)*x^3
          + 46304/225*H(R(2),x)
          - 128/15*H(R(2),x)*z2*x^-2
          + 960*H(R(2),x)*z2*x
          - 736/3*H(R(2),x)*z2*x^2
          + 128/5*H(R(2),x)*z2*x^3
          + 64*H(R(2),x)*z2
          - 480*H(R(2),x)*z3*x
          - 768*H(R(2),x)*z3*x^2
          - 15968/225*H(R(2),x)*x^-1
          - 64384/25*H(R(2),x)*x
          + 38208/25*H(R(2),x)*x^2
          + 64/15*H(R(2,0),x)
          + 1088*H(R(2,0),x)*z2*x
          + 768*H(R(2,0),x)*z2*x^2
          - 128/15*H(R(2,0),x)*x^-1
          - 4192/5*H(R(2,0),x)*x
          + 1232/15*H(R(2,0),x)*x^2
          + 352/3*H(R(2,0),x)*x^3
          - 3488/3*H(R(2,0,0),x)*x
          - 512*H(R(2,0,0),x)*x^2
          - 2048/5*H(R(2,0,0),x)*x^3
          - 256*H(R(2,0,0,0),x)*x
          + 64/15*H(R(2,1),x)
          + 128*H(R(2,1),x)*z2*x
          - 128/15*H(R(2,1),x)*x^-1
          - 12656/15*H(R(2,1),x)*x
          + 1024/5*H(R(2,1),x)*x^2
          - 96*H(R(2,1,0),x)*x
          + 832*H(R(2,1,0,0),x)*x
          + 768*H(R(2,1,0,0),x)*x^2
          - 32*H(R(2,1,1),x)*x
          - 32*H(R(2,2),x)*x
          - 960*H(R(2,3),x)*x
          - 768*H(R(2,3),x)*x^2
          + 1232/15*H(R(3),x)
          + 128*H(R(3),x)*z2*x
          + 64/15*H(R(3),x)*x^-1
          - 6256/45*H(R(3),x)*x
          + 33488/45*H(R(3),x)*x^2
          - 11552/25*H(R(3),x)*x^3
          - 640/3*H(R(3,0),x)*x
          - 256/5*H(R(3,0),x)*x^3
          - 64*H(R(3,0,0),x)*x
          - 640/3*H(R(3,1),x)*x
          - 256/5*H(R(3,1),x)*x^3
          - 352*H(R(4),x)*x
          + 2240/3*H(R(4),x)*x^2
          + 128/5*H(R(4),x)*x^3
          )

       + nf*cf^2 * (
          + 1504/75
          - 128*z2*z3*x
          - 2368/45*z2*x^-1
          + 56872/45*z2*x
          - 2944/15*z2*x^2
          - 17056/75*z2*x^3
          + 3856/15*z2
          + 1888/5*z2^2*x
          - 2624/3*z2^2*x^2
          - 8448/25*z2^2*x^3
          - 1472/15*z3*x^-1
          + 127408/45*z3*x
          - 63008/45*z3*x^2
          - 704/3*z3*x^3
          + 4448/15*z3
          - 4000*z5*x
          - 1392/25*x^-1
          + 134096/75*x
          - 43808/25*x^2
          + 512*H(R(-3,-1,0),x)*x
          + 256*H(R(-3,0),x)
          - 256/3*H(R(-3,0),x)*x
          - 2816/3*H(R(-3,0),x)*x^2
          - 512/5*H(R(-3,0),x)*x^3
          - 128*H(R(-3,0,0),x)*x
          + 256*H(R(-3,2),x)*x
          + 3904/3*H(R(-2),x)*z2*x
          + 2048/3*H(R(-2),x)*z2*x^2
          + 1024/5*H(R(-2),x)*z2*x^3
          - 384*H(R(-2),x)*z2
          + 448*H(R(-2),x)*z3*x
          + 512*H(R(-2,-2,0),x)*x
          - 512*H(R(-2,-1),x)*z2*x
          - 512*H(R(-2,-1,-1,0),x)*x
          - 256*H(R(-2,-1,0),x)
          + 4736/3*H(R(-2,-1,0),x)*x
          + 2048/3*H(R(-2,-1,0),x)*x^2
          + 896*H(R(-2,-1,0,0),x)*x
          + 256*H(R(-2,-1,2),x)*x
          + 12352/15*H(R(-2,0),x)
          + 384*H(R(-2,0),x)*z2*x
          - 256/15*H(R(-2,0),x)*x^-2
          - 256/15*H(R(-2,0),x)*x^-1
          + 2944/45*H(R(-2,0),x)*x
          - 51392/45*H(R(-2,0),x)*x^2
          - 1408/15*H(R(-2,0),x)*x^3
          + 512*H(R(-2,0,0),x)
          - 3904/3*H(R(-2,0,0),x)*x
          - 1024*H(R(-2,0,0),x)*x^2
          - 512/5*H(R(-2,0,0),x)*x^3
          - 512*H(R(-2,0,0,0),x)*x
          + 256*H(R(-2,2),x)
          - 512*H(R(-2,2),x)*x
          - 1024/3*H(R(-2,2),x)*x^2
          - 1024/5*H(R(-2,2),x)*x^3
          - 128*H(R(-2,3),x)*x
          + 352/15*H(R(-1),x)*z2*x^-2
          + 896/45*H(R(-1),x)*z2*x^-1
          - 28256/15*H(R(-1),x)*z2*x
          - 21664/45*H(R(-1),x)*z2*x^2
          + 704/5*H(R(-1),x)*z2*x^3
          - 18976/15*H(R(-1),x)*z2
          + 3072/5*H(R(-1),x)*z2^2*x
          + 3072/5*H(R(-1),x)*z2^2*x^2
          + 128/5*H(R(-1),x)*z3*x^-2
          + 288*H(R(-1),x)*z3*x
          + 640*H(R(-1),x)*z3*x^2
          + 768/5*H(R(-1),x)*z3*x^3
          - 224*H(R(-1),x)*z3
          - 256*H(R(-1,-2,0),x)
          + 256*H(R(-1,-2,0),x)*x
          + 512*H(R(-1,-2,0),x)*x^2
          - 512/15*H(R(-1,-1),x)*z2*x^-2
          - 1024/3*H(R(-1,-1),x)*z2*x
          - 768*H(R(-1,-1),x)*z2*x^2
          - 1024/5*H(R(-1,-1),x)*z2*x^3
          + 256*H(R(-1,-1),x)*z2
          + 256*H(R(-1,-1,-1,0),x)
          - 256*H(R(-1,-1,-1,0),x)*x
          - 512*H(R(-1,-1,-1,0),x)*x^2
          - 2752/3*H(R(-1,-1,0),x)
          + 704/45*H(R(-1,-1,0),x)*x^-2
          + 256/9*H(R(-1,-1,0),x)*x^-1
          + 1984/9*H(R(-1,-1,0),x)*x
          + 11200/9*H(R(-1,-1,0),x)*x^2
          + 1408/15*H(R(-1,-1,0),x)*x^3
          - 448*H(R(-1,-1,0,0),x)
          + 256/15*H(R(-1,-1,0,0),x)*x^-2
          + 1472/3*H(R(-1,-1,0,0),x)*x
          + 1024*H(R(-1,-1,0,0),x)*x^2
          + 512/5*H(R(-1,-1,0,0),x)*x^3
          - 128*H(R(-1,-1,2),x)
          + 512/15*H(R(-1,-1,2),x)*x^-2
          + 640/3*H(R(-1,-1,2),x)*x
          + 512*H(R(-1,-1,2),x)*x^2
          + 1024/5*H(R(-1,-1,2),x)*x^3
          + 78944/45*H(R(-1,0),x)
          + 128/5*H(R(-1,0),x)*z2*x^-2
          + 64*H(R(-1,0),x)*z2*x
          + 384*H(R(-1,0),x)*z2*x^2
          + 768/5*H(R(-1,0),x)*z2*x^3
          - 192*H(R(-1,0),x)*z2
          + 768*H(R(-1,0),x)*z3*x
          + 768*H(R(-1,0),x)*z3*x^2
          - 8368/225*H(R(-1,0),x)*x^-2
          + 64/45*H(R(-1,0),x)*x^-1
          + 107024/45*H(R(-1,0),x)*x
          + 2176/5*H(R(-1,0),x)*x^2
          - 17056/75*H(R(-1,0),x)*x^3
          + 22528/15*H(R(-1,0,0),x)
          - 768*H(R(-1,0,0),x)*z2*x
          - 768*H(R(-1,0,0),x)*z2*x^2
          - 1472/45*H(R(-1,0,0),x)*x^-2
          - 256/15*H(R(-1,0,0),x)*x^-1
          + 66784/45*H(R(-1,0,0),x)*x
          - 992/5*H(R(-1,0,0),x)*x^2
          - 2944/15*H(R(-1,0,0),x)*x^3
          + 256*H(R(-1,0,0,0),x)
          - 128/15*H(R(-1,0,0,0),x)*x^-2
          - 256/3*H(R(-1,0,0,0),x)*x
          - 384*H(R(-1,0,0,0),x)*x^2
          - 256/5*H(R(-1,0,0,0),x)*x^3
          + 4032/5*H(R(-1,2),x)
          - 704/45*H(R(-1,2),x)*x^-2
          - 256/45*H(R(-1,2),x)*x^-1
          + 89728/45*H(R(-1,2),x)*x
          + 49664/45*H(R(-1,2),x)*x^2
          - 1408/15*H(R(-1,2),x)*x^3
          - 768*H(R(-1,2,0,0),x)*x
          - 768*H(R(-1,2,0,0),x)*x^2
          + 64*H(R(-1,3),x)
          - 256/15*H(R(-1,3),x)*x^-2
          - 320/3*H(R(-1,3),x)*x
          - 256*H(R(-1,3),x)*x^2
          - 512/5*H(R(-1,3),x)*x^3
          + 768*H(R(-1,4),x)*x
          + 768*H(R(-1,4),x)*x^2
          + 2296/225*H(R(0),x)
          + 64/3*H(R(0),x)*z2*x^-1
          + 8224/9*H(R(0),x)*z2*x
          + 30656/45*H(R(0),x)*z2*x^2
          - 2816/15*H(R(0),x)*z2*x^3
          + 64/15*H(R(0),x)*z2
          + 384/5*H(R(0),x)*z2^2*x
          - 1696*H(R(0),x)*z3*x
          - 2624/3*H(R(0),x)*z3*x^2
          - 2944/5*H(R(0),x)*z3*x^3
          + 2896/75*H(R(0),x)*x^-1
          + 294116/225*H(R(0),x)*x
          - 32768/25*H(R(0),x)*x^2
          - 500/9*H(R(0,0),x)
          - 32*H(R(0,0),x)*z2*x
          + 2240/3*H(R(0,0),x)*z2*x^2
          + 128*H(R(0,0),x)*z2*x^3
          - 256*H(R(0,0),x)*z3*x
          + 704/45*H(R(0,0),x)*x^-1
          - 8900/9*H(R(0,0),x)*x
          - 48*H(R(0,0),x)*x^2
          + 17056/75*H(R(0,0),x)*x^3
          - 40*H(R(0,0,0),x)
          + 256/15*H(R(0,0,0),x)*x^-1
          - 16864/45*H(R(0,0,0),x)*x
          + 352*H(R(0,0,0),x)*x^2
          + 2944/15*H(R(0,0,0),x)*x^3
          + 496/3*H(R(0,0,0,0),x)*x
          + 512/5*H(R(0,0,0,0),x)*x^3
          + 6604/45*H(R(1),x)
          + 352/45*H(R(1),x)*z2*x^-2
          - 128/9*H(R(1),x)*z2*x^-1
          - 128/9*H(R(1),x)*z2*x
          + 3872/9*H(R(1),x)*z2*x^2
          - 704/15*H(R(1),x)*z2*x^3
          - 1088/3*H(R(1),x)*z2
          + 1088/15*H(R(1),x)*z3*x^-2
          - 128*H(R(1),x)*z3*x^-1
          + 2144/3*H(R(1),x)*z3*x
          - 320*H(R(1),x)*z3*x^2
          - 2176/5*H(R(1),x)*z3*x^3
          + 96*H(R(1),x)*z3
          - 2432/45*H(R(1),x)*x^-1
          + 70036/45*H(R(1),x)*x
          - 24736/15*H(R(1),x)*x^2
          + 256/15*H(R(1,-2,0),x)*x^-2
          + 1024/3*H(R(1,-2,0),x)*x
          - 256*H(R(1,-2,0),x)*x^2
          - 512/5*H(R(1,-2,0),x)*x^3
          + 104*H(R(1,0),x)
          - 704/15*H(R(1,0),x)*z2*x^-2
          + 128*H(R(1,0),x)*z2*x^-1
          - 1856/3*H(R(1,0),x)*z2*x
          + 960*H(R(1,0),x)*z2*x^2
          + 1408/5*H(R(1,0),x)*z2*x^3
          - 704*H(R(1,0),x)*z2
          - 56*H(R(1,0),x)*x
          - 48*H(R(1,0),x)*x^2
          - 1264/15*H(R(1,0,0),x)
          + 832/15*H(R(1,0,0),x)*x^-1
          + 528/5*H(R(1,0,0),x)*x
          - 384/5*H(R(1,0,0),x)*x^2
          + 256*H(R(1,0,0,0),x)
          - 128/15*H(R(1,0,0,0),x)*x^-2
          + 256/3*H(R(1,0,0,0),x)*x
          - 384*H(R(1,0,0,0),x)*x^2
          + 256/5*H(R(1,0,0,0),x)*x^3
          + 88*H(R(1,1),x)
          - 128*H(R(1,1),x)*z2*x
          + 256*H(R(1,1),x)*z2*x^2
          - 128*H(R(1,1),x)*z2
          + 40*H(R(1,1),x)*x
          - 128*H(R(1,1),x)*x^2
          - 64*H(R(1,1,0),x)
          - 64*H(R(1,1,0),x)*x
          + 128*H(R(1,1,0),x)*x^2
          - 448*H(R(1,1,0,0),x)
          - 832/15*H(R(1,1,0,0),x)*x^-2
          + 128*H(R(1,1,0,0),x)*x^-1
          - 1600/3*H(R(1,1,0,0),x)*x
          + 576*H(R(1,1,0,0),x)*x^2
          + 1664/5*H(R(1,1,0,0),x)*x^3
          - 80*H(R(1,1,1),x)
          - 80*H(R(1,1,1),x)*x
          + 160*H(R(1,1,1),x)*x^2
          - 96*H(R(1,2),x)
          - 96*H(R(1,2),x)*x
          + 192*H(R(1,2),x)*x^2
          + 576*H(R(1,3),x)
          + 832/15*H(R(1,3),x)*x^-2
          - 128*H(R(1,3),x)*x^-1
          + 1984/3*H(R(1,3),x)*x
          - 832*H(R(1,3),x)*x^2
          - 1664/5*H(R(1,3),x)*x^3
          - 3856/15*H(R(2),x)
          - 1792/3*H(R(2),x)*z2*x
          + 1024/3*H(R(2),x)*z2*x^2
          - 128*H(R(2),x)*z2
          + 192*H(R(2),x)*z3*x
          + 768*H(R(2),x)*z3*x^2
          + 2432/45*H(R(2),x)*x^-1
          + 50152/45*H(R(2),x)*x
          + 2944/15*H(R(2),x)*x^2
          - 48*H(R(2,0),x)
          - 1408*H(R(2,0),x)*z2*x
          - 768*H(R(2,0),x)*z2*x^2
          + 64*H(R(2,0),x)*x
          + 128*H(R(2,0),x)*x^2
          + 1952/3*H(R(2,0,0),x)*x
          + 576*H(R(2,0,0),x)*x^2
          + 1664/5*H(R(2,0,0),x)*x^3
          + 512*H(R(2,0,0,0),x)*x
          - 64*H(R(2,1),x)
          - 256*H(R(2,1),x)*z2*x
          + 80*H(R(2,1),x)*x
          + 160*H(R(2,1),x)*x^2
          - 128*H(R(2,1,0),x)*x
          - 896*H(R(2,1,0,0),x)*x
          - 768*H(R(2,1,0,0),x)*x^2
          - 160*H(R(2,1,1),x)*x
          - 192*H(R(2,2),x)*x
          + 1152*H(R(2,3),x)*x
          + 768*H(R(2,3),x)*x^2
          - 64/15*H(R(3),x)
          - 256*H(R(3),x)*z2*x
          - 192/5*H(R(3),x)*x^-1
          - 38176/45*H(R(3),x)*x
          - 30656/45*H(R(3),x)*x^2
          + 1408/15*H(R(3),x)*x^3
          - 224*H(R(3,0),x)*x
          + 128*H(R(3,0,0),x)*x
          - 256*H(R(3,1),x)*x
          - 160/3*H(R(4),x)*x
          - 2240/3*H(R(4),x)*x^2
          - 1152/5*H(R(4),x)*x^3
          )

       + nf*ca^2 * (
          + 6472/27
          - 96*z2*z3*x
          + 5248/45*z2*x^-1
          - 210824/45*z2*x
          + 319184/45*z2*x^2
          + 152/5*z2*x^3
          - 56/9*z2
          - 192/5*z2^2*x
          - 7672/15*z2^2*x^2
          - 3456/25*z2^2*x^3
          + 64*z3*x^-1
          - 1720*z3*x
          + 146308/45*z3*x^2
          + 40*z3*x^3
          - 4928/15*z3
          - 960*z5*x
          - 222964/405*x^-1
          + 301316/27*x
          - 4393856/405*x^2
          + 992/3*H(R(-3,0),x)*x
          - 608/3*H(R(-3,0),x)*x^2
          - 256/5*H(R(-3,0),x)*x^3
          - 1648/3*H(R(-2),x)*z2*x
          - 2080/3*H(R(-2),x)*z2*x^2
          + 512/5*H(R(-2),x)*z2*x^3
          + 160*H(R(-2,-1,0),x)*x
          - 1216/3*H(R(-2,-1,0),x)*x^2
          - 1264/15*H(R(-2,0),x)
          + 64/5*H(R(-2,0),x)*x^-1
          + 5504/15*H(R(-2,0),x)*x
          + 76024/45*H(R(-2,0),x)*x^2
          + 16*H(R(-2,0),x)*x^3
          + 3008/3*H(R(-2,0,0),x)*x
          + 448*H(R(-2,0,0),x)*x^2
          - 256/5*H(R(-2,0,0),x)*x^3
          + 1888/3*H(R(-2,2),x)*x
          + 1472/3*H(R(-2,2),x)*x^2
          - 512/5*H(R(-2,2),x)*x^3
          - 4*H(R(-1),x)*z2*x^-2
          + 2768/45*H(R(-1),x)*z2*x^-1
          - 9416/5*H(R(-1),x)*z2*x
          - 71332/45*H(R(-1),x)*z2*x^2
          - 24*H(R(-1),x)*z2*x^3
          - 3848/15*H(R(-1),x)*z2
          + 768/5*H(R(-1),x)*z2^2*x
          + 768/5*H(R(-1),x)*z2^2*x^2
          + 64/5*H(R(-1),x)*z3*x^-2
          - 704*H(R(-1),x)*z3*x
          - 640*H(R(-1),x)*z3*x^2
          + 384/5*H(R(-1),x)*z3*x^3
          - 192*H(R(-1,-2,0),x)*x
          - 192*H(R(-1,-2,0),x)*x^2
          - 256/15*H(R(-1,-1),x)*z2*x^-2
          + 2368/3*H(R(-1,-1),x)*z2*x
          + 704*H(R(-1,-1),x)*z2*x^2
          - 512/5*H(R(-1,-1),x)*z2*x^3
          + 128*H(R(-1,-1,-1,0),x)*x
          + 128*H(R(-1,-1,-1,0),x)*x^2
          - 272*H(R(-1,-1,0),x)
          - 8/3*H(R(-1,-1,0),x)*x^-2
          - 32/9*H(R(-1,-1,0),x)*x^-1
          - 752*H(R(-1,-1,0),x)*x
          - 4472/9*H(R(-1,-1,0),x)*x^2
          - 16*H(R(-1,-1,0),x)*x^3
          + 128/15*H(R(-1,-1,0,0),x)*x^-2
          - 2432/3*H(R(-1,-1,0,0),x)*x
          - 768*H(R(-1,-1,0,0),x)*x^2
          + 256/5*H(R(-1,-1,0,0),x)*x^3
          + 256/15*H(R(-1,-1,2),x)*x^-2
          - 2176/3*H(R(-1,-1,2),x)*x
          - 640*H(R(-1,-1,2),x)*x^2
          + 512/5*H(R(-1,-1,2),x)*x^3
          + 19876/45*H(R(-1,0),x)
          + 64/5*H(R(-1,0),x)*z2*x^-2
          - 816*H(R(-1,0),x)*z2*x
          - 752*H(R(-1,0),x)*z2*x^2
          + 384/5*H(R(-1,0),x)*z2*x^3
          + 192*H(R(-1,0),x)*z3*x
          + 192*H(R(-1,0),x)*z3*x^2
          + 76/15*H(R(-1,0),x)*x^-2
          + 1688/15*H(R(-1,0),x)*x^-1
          + 3536/45*H(R(-1,0),x)*x
          - 10136/45*H(R(-1,0),x)*x^2
          + 152/5*H(R(-1,0),x)*x^3
          + 64/15*H(R(-1,0,0),x)
          - 192*H(R(-1,0,0),x)*z2*x
          - 192*H(R(-1,0,0),x)*z2*x^2
          + 8/3*H(R(-1,0,0),x)*x^-2
          - 1408/15*H(R(-1,0,0),x)*x^-1
          + 34864/15*H(R(-1,0,0),x)*x
          + 33592/15*H(R(-1,0,0),x)*x^2
          + 16*H(R(-1,0,0),x)*x^3
          - 64/15*H(R(-1,0,0,0),x)*x^-2
          + 1648/3*H(R(-1,0,0,0),x)*x
          + 528*H(R(-1,0,0,0),x)*x^2
          - 128/5*H(R(-1,0,0,0),x)*x^3
          + 1808/15*H(R(-1,2),x)
          + 8/3*H(R(-1,2),x)*x^-2
          - 2848/45*H(R(-1,2),x)*x^-1
          + 7536/5*H(R(-1,2),x)*x
          + 60152/45*H(R(-1,2),x)*x^2
          + 16*H(R(-1,2),x)*x^3
          + 128*H(R(-1,2,0),x)*x
          + 128*H(R(-1,2,0),x)*x^2
          - 192*H(R(-1,2,0,0),x)*x
          - 192*H(R(-1,2,0,0),x)*x^2
          + 128*H(R(-1,2,1),x)*x
          + 128*H(R(-1,2,1),x)*x^2
          - 128/15*H(R(-1,3),x)*x^-2
          + 2048/3*H(R(-1,3),x)*x
          + 640*H(R(-1,3),x)*x^2
          - 256/5*H(R(-1,3),x)*x^3
          + 192*H(R(-1,4),x)*x
          + 192*H(R(-1,4),x)*x^2
          - 20944/45*H(R(0),x)
          + 128/5*H(R(0),x)*z2*x^-1
          - 49792/15*H(R(0),x)*z2*x
          + 99416/45*H(R(0),x)*z2*x^2
          + 32*H(R(0),x)*z2*x^3
          + 1544/15*H(R(0),x)*z2
          - 5888/3*H(R(0),x)*z3*x
          - 752/3*H(R(0),x)*z3*x^2
          - 256*H(R(0),x)*z3*x^3
          - 10052/135*H(R(0),x)*x^-1
          + 1012088/135*H(R(0),x)*x
          - 24628/45*H(R(0),x)*x^2
          + 2764/15*H(R(0,0),x)
          - 5392/3*H(R(0,0),x)*z2*x
          + 800/3*H(R(0,0),x)*z2*x^2
          + 128/5*H(R(0,0),x)*z2*x^3
          - 56/5*H(R(0,0),x)*x^-1
          + 197672/45*H(R(0,0),x)*x
          - 385064/45*H(R(0,0),x)*x^2
          - 152/5*H(R(0,0),x)*x^3
          - 160*H(R(0,0,0),x)
          + 128/15*H(R(0,0,0),x)*x^-1
          + 45296/15*H(R(0,0,0),x)*x
          - 704*H(R(0,0,0),x)*x^2
          - 16*H(R(0,0,0),x)*x^3
          + 4768/3*H(R(0,0,0,0),x)*x
          + 256/5*H(R(0,0,0,0),x)*x^3
          - 356*H(R(1),x)
          - 4/3*H(R(1),x)*z2*x^-2
          + 688/9*H(R(1),x)*z2*x^-1
          - 1512*H(R(1),x)*z2*x
          + 16100/9*H(R(1),x)*z2*x^2
          + 8*H(R(1),x)*z2*x^3
          - 360*H(R(1),x)*z2
          + 448/15*H(R(1),x)*z3*x^-2
          - 32*H(R(1),x)*z3*x^-1
          - 752/3*H(R(1),x)*z3*x
          + 336*H(R(1),x)*z3*x^2
          - 896/5*H(R(1),x)*z3*x^3
          + 96*H(R(1),x)*z3
          - 1432/15*H(R(1),x)*x^-1
          + 122360/27*H(R(1),x)*x
          - 550852/135*H(R(1),x)*x^2
          + 128/15*H(R(1,-2,0),x)*x^-2
          + 224/3*H(R(1,-2,0),x)*x
          - 32*H(R(1,-2,0),x)*x^2
          - 256/5*H(R(1,-2,0),x)*x^3
          + 688/3*H(R(1,0),x)
          - 256/15*H(R(1,0),x)*z2*x^-2
          + 32*H(R(1,0),x)*z2*x^-1
          - 1360/3*H(R(1,0),x)*z2*x
          + 432*H(R(1,0),x)*z2*x^2
          + 512/5*H(R(1,0),x)*z2*x^3
          - 96*H(R(1,0),x)*z2
          - 1712/9*H(R(1,0),x)*x^-1
          + 40064/9*H(R(1,0),x)*x
          - 13472/3*H(R(1,0),x)*x^2
          + 1112/3*H(R(1,0,0),x)
          - 64*H(R(1,0,0),x)*x^-1
          + 5008/3*H(R(1,0,0),x)*x
          - 1976*H(R(1,0,0),x)*x^2
          - 64/15*H(R(1,0,0,0),x)*x^-2
          + 464/3*H(R(1,0,0,0),x)*x
          - 176*H(R(1,0,0,0),x)*x^2
          + 128/5*H(R(1,0,0,0),x)*x^3
          + 896/3*H(R(1,1),x)
          - 384*H(R(1,1),x)*z2*x
          + 384*H(R(1,1),x)*z2*x^2
          - 1792/9*H(R(1,1),x)*x^-1
          + 43040/9*H(R(1,1),x)*x
          - 43936/9*H(R(1,1),x)*x^2
          + 224*H(R(1,1,0),x)
          - 224/3*H(R(1,1,0),x)*x^-1
          + 6368/3*H(R(1,1,0),x)*x
          - 2272*H(R(1,1,0),x)*x^2
          - 96*H(R(1,1,0,0),x)
          - 64/3*H(R(1,1,0,0),x)*x^-2
          + 32*H(R(1,1,0,0),x)*x^-1
          + 928/3*H(R(1,1,0,0),x)*x
          - 352*H(R(1,1,0,0),x)*x^2
          + 128*H(R(1,1,0,0),x)*x^3
          + 192*H(R(1,1,1),x)
          - 64*H(R(1,1,1),x)*x^-1
          + 5536/3*H(R(1,1,1),x)*x
          - 5920/3*H(R(1,1,1),x)*x^2
          + 448*H(R(1,1,1,0),x)*x
          - 448*H(R(1,1,1,0),x)*x^2
          + 384*H(R(1,1,1,1),x)*x
          - 384*H(R(1,1,1,1),x)*x^2
          + 448*H(R(1,1,2),x)*x
          - 448*H(R(1,1,2),x)*x^2
          + 224*H(R(1,2),x)
          - 224/3*H(R(1,2),x)*x^-1
          + 1888*H(R(1,2),x)*x
          - 6112/3*H(R(1,2),x)*x^2
          + 384*H(R(1,2,0),x)*x
          - 384*H(R(1,2,0),x)*x^2
          + 448*H(R(1,2,1),x)*x
          - 448*H(R(1,2,1),x)*x^2
          + 96*H(R(1,3),x)
          + 64/3*H(R(1,3),x)*x^-2
          - 32*H(R(1,3),x)*x^-1
          + 1760/3*H(R(1,3),x)*x
          - 544*H(R(1,3),x)*x^2
          - 128*H(R(1,3),x)*x^3
          + 56/9*H(R(2),x)
          - 1360*H(R(2),x)*z2*x
          + 544/3*H(R(2),x)*z2*x^2
          + 192*H(R(2),x)*z3*x
          + 192*H(R(2),x)*z3*x^2
          - 184/45*H(R(2),x)*x^-1
          + 42872/9*H(R(2),x)*x
          - 319184/45*H(R(2),x)*x^2
          + 64*H(R(2,0),x)
          - 192*H(R(2,0),x)*z2*x
          - 192*H(R(2,0),x)*z2*x^2
          - 128/3*H(R(2,0),x)*x^-1
          + 3264*H(R(2,0),x)*x
          - 2048*H(R(2,0),x)*x^2
          + 4432/3*H(R(2,0,0),x)*x
          - 32*H(R(2,0,0),x)*x^2
          + 128*H(R(2,0,0),x)*x^3
          + 96*H(R(2,1),x)
          - 160/3*H(R(2,1),x)*x^-1
          + 3680*H(R(2,1),x)*x
          - 6752/3*H(R(2,1),x)*x^2
          + 1280*H(R(2,1,0),x)*x
          - 384*H(R(2,1,0),x)*x^2
          - 192*H(R(2,1,0,0),x)*x
          - 192*H(R(2,1,0,0),x)*x^2
          + 1152*H(R(2,1,1),x)*x
          - 384*H(R(2,1,1),x)*x^2
          + 1280*H(R(2,2),x)*x
          - 384*H(R(2,2),x)*x^2
          + 192*H(R(2,3),x)*x
          + 192*H(R(2,3),x)*x^2
          - 1544/15*H(R(3),x)
          - 64/5*H(R(3),x)*x^-1
          + 18432/5*H(R(3),x)*x
          - 99416/45*H(R(3),x)*x^2
          - 16*H(R(3),x)*x^3
          + 1792*H(R(3,0),x)*x
          - 128*H(R(3,0),x)*x^2
          + 2048*H(R(3,1),x)*x
          - 256*H(R(3,1),x)*x^2
          + 2128*H(R(4),x)*x
          - 800/3*H(R(4),x)*x^2
          - 384/5*H(R(4),x)*x^3
          )

       + nf^2*cf * (
          + 393496/675
          - 448/45*z2*x^-1
          + 27152/135*z2*x
          - 1568/15*z2*x^2
          - 6848/225*z2*x^3
          - 6208/45*z2
          + 32/5*z2^2*x
          + 3712/9*z3*x
          - 224/3*z3*x^2
          + 128/3*z3*x^3
          - 32*z3
          + 31888/2025*x^-1
          - 771296/675*x
          + 1101512/2025*x^2
          - 128/45*H(R(-2,0),x)*x^-2
          + 1216/9*H(R(-2,0),x)*x
          - 128/3*H(R(-2,0),x)*x^2
          - 128/15*H(R(-2,0),x)*x^3
          + 32/15*H(R(-1),x)*z2*x^-2
          - 32/3*H(R(-1),x)*z2*x
          + 64/5*H(R(-1),x)*z2*x^3
          + 64/45*H(R(-1,-1,0),x)*x^-2
          - 64/9*H(R(-1,-1,0),x)*x
          + 128/15*H(R(-1,-1,0),x)*x^3
          - 2848/45*H(R(-1,0),x)
          - 4544/675*H(R(-1,0),x)*x^-2
          - 128/15*H(R(-1,0),x)*x^-1
          + 10976/135*H(R(-1,0),x)*x
          + 5056/45*H(R(-1,0),x)*x^2
          - 6848/225*H(R(-1,0),x)*x^3
          - 64/15*H(R(-1,0,0),x)*x^-2
          + 64/3*H(R(-1,0,0),x)*x
          - 128/5*H(R(-1,0,0),x)*x^3
          - 64/45*H(R(-1,2),x)*x^-2
          + 64/9*H(R(-1,2),x)*x
          - 128/15*H(R(-1,2),x)*x^3
          + 254648/675*H(R(0),x)
          + 3008/9*H(R(0),x)*z2*x
          + 416/3*H(R(0),x)*z2*x^2
          - 192/5*H(R(0),x)*z2*x^3
          - 64*H(R(0),x)*z2
          + 128*H(R(0),x)*z3*x
          + 3584/675*H(R(0),x)*x^-1
          - 105824/225*H(R(0),x)*x
          - 8512/225*H(R(0),x)*x^2
          + 2288/15*H(R(0,0),x)
          + 192*H(R(0,0),x)*z2*x
          + 64/15*H(R(0,0),x)*x^-1
          - 57008/135*H(R(0,0),x)*x
          + 1024/15*H(R(0,0),x)*x^2
          + 6848/225*H(R(0,0),x)*x^3
          + 80*H(R(0,0,0),x)
          - 1648/3*H(R(0,0,0),x)*x
          - 256*H(R(0,0,0),x)*x^2
          + 128/5*H(R(0,0,0),x)*x^3
          - 352*H(R(0,0,0,0),x)*x
          + 1464/5*H(R(1),x)
          + 32/45*H(R(1),x)*z2*x^-2
          + 128/9*H(R(1),x)*z2*x
          + 32/3*H(R(1),x)*z2*x^2
          - 128/5*H(R(1),x)*z2*x^3
          - 352/135*H(R(1),x)*x^-1
          - 16696/45*H(R(1),x)*x
          + 10912/135*H(R(1),x)*x^2
          + 224/3*H(R(1,0),x)
          + 64/9*H(R(1,0),x)*x^-1
          - 544/3*H(R(1,0),x)*x
          + 896/9*H(R(1,0),x)*x^2
          + 224/3*H(R(1,1),x)
          + 64/9*H(R(1,1),x)*x^-1
          - 512/3*H(R(1,1),x)*x
          + 800/9*H(R(1,1),x)*x^2
          + 32/3*H(R(1,1,0),x)*x
          + 32/3*H(R(1,1,0),x)*x^2
          - 64/3*H(R(1,1,0),x)*x^3
          - 32/3*H(R(1,2),x)*x
          - 32/3*H(R(1,2),x)*x^2
          + 64/3*H(R(1,2),x)*x^3
          + 6208/45*H(R(2),x)
          + 64/45*H(R(2),x)*x^-1
          - 5392/45*H(R(2),x)*x
          + 1568/15*H(R(2),x)*x^2
          + 32*H(R(2,0),x)
          - 32*H(R(2,0),x)*x^2
          - 64/3*H(R(2,0),x)*x^3
          + 32*H(R(2,1),x)
          - 32/3*H(R(2,1),x)*x
          - 128/3*H(R(2,1),x)*x^2
          + 64*H(R(3),x)
          - 1792/9*H(R(3),x)*x
          - 416/3*H(R(3),x)*x^2
          + 448/15*H(R(3),x)*x^3
          - 64*H(R(3,0),x)*x
          - 64*H(R(3,1),x)*x
          - 192*H(R(4),x)*x
          )

       + nf^2*ca * (
          - 6364/135
          - 32/9*z2*x^-1
          + 2128/9*z2*x
          - 512/3*z2*x^2
          - 32/5*z2*x^3
          + 224/3*z3*x
          - 48*z3*x^2
          + 3896/135*x^-1
          - 97376/135*x
          + 99844/135*x^2
          - 32/3*H(R(-2,0),x)*x
          - 128/3*H(R(-2,0),x)*x^2
          + 32*H(R(-1),x)*z2*x
          + 32*H(R(-1),x)*z2*x^2
          + 64/3*H(R(-1,-1,0),x)*x
          + 64/3*H(R(-1,-1,0),x)*x^2
          - 16/3*H(R(-1,0),x)
          - 16/15*H(R(-1,0),x)*x^-2
          - 32/9*H(R(-1,0),x)*x^-1
          - 512/9*H(R(-1,0),x)*x
          - 544/9*H(R(-1,0),x)*x^2
          - 32/5*H(R(-1,0),x)*x^3
          - 64*H(R(-1,0,0),x)*x
          - 64*H(R(-1,0,0),x)*x^2
          - 64/3*H(R(-1,2),x)*x
          - 64/3*H(R(-1,2),x)*x^2
          - 424/45*H(R(0),x)
          + 96*H(R(0),x)*z2*x
          - 64/3*H(R(0),x)*z2*x^2
          + 16/15*H(R(0),x)*x^-1
          - 86912/135*H(R(0),x)*x
          + 51584/135*H(R(0),x)*x^2
          + 16/3*H(R(0,0),x)
          - 3040/9*H(R(0,0),x)*x
          + 416/3*H(R(0,0),x)*x^2
          + 32/5*H(R(0,0),x)*x^3
          - 128*H(R(0,0,0),x)*x
          - 64/3*H(R(1),x)
          - 32/3*H(R(1),x)*z2*x
          + 32/3*H(R(1),x)*z2*x^2
          + 400/27*H(R(1),x)*x^-1
          - 12032/27*H(R(1),x)*x
          + 12208/27*H(R(1),x)*x^2
          - 32/3*H(R(1,0),x)
          + 32/9*H(R(1,0),x)*x^-1
          - 1184/9*H(R(1,0),x)*x
          + 416/3*H(R(1,0),x)*x^2
          - 64/3*H(R(1,0,0),x)*x
          + 64/3*H(R(1,0,0),x)*x^2
          - 32/3*H(R(1,1),x)
          + 32/9*H(R(1,1),x)*x^-1
          - 1184/9*H(R(1,1),x)*x
          + 416/3*H(R(1,1),x)*x^2
          - 128/3*H(R(1,1,0),x)*x
          + 128/3*H(R(1,1,0),x)*x^2
          - 64/3*H(R(1,1,1),x)*x
          + 64/3*H(R(1,1,1),x)*x^2
          - 880/3*H(R(2),x)*x
          + 512/3*H(R(2),x)*x^2
          - 64*H(R(2,0),x)*x
          + 64/3*H(R(2,0),x)*x^2
          - 64*H(R(2,1),x)*x
          + 64/3*H(R(2,1),x)*x^2
          - 320/3*H(R(3),x)*x
          + 64/3*H(R(3),x)*x^2
          );

L   XcLqqps3 =

       + nf*cf*ca * (
          + 6272/9
          + 5296/45*z2*x^-1
          - 1024/15*z2*x
          + 3408/5*z2*x^2
          + 32/15*z2*x^3
          - 992/9*z2
          - 1384/15*z2^2*x
          + 512/15*z2^2*x^2
          - 512/25*z2^2*x^3
          + 1856/15*z3*x^-1
          - 4384/45*z3*x
          + 2208/5*z3*x^2
          + 64/3*z3*x^3
          - 1824/5*z3
          - 71344/135*x^-1
          + 30944/27*x
          - 59152/45*x^2
          + 224/3*H(R(-3,0),x)*x
          - 64*H(R(-2),x)*z2*x
          + 256/3*H(R(-2,-1,0),x)*x
          - 96*H(R(-2,0),x)
          + 64/3*H(R(-2,0),x)*x^-1
          - 1664/9*H(R(-2,0),x)*x
          + 704/3*H(R(-2,0),x)*x^2
          + 128/15*H(R(-2,0),x)*x^3
          + 608/3*H(R(-2,0,0),x)*x
          + 320/3*H(R(-2,2),x)*x
          + 128/15*H(R(-1),x)*z2*x^-2
          + 80*H(R(-1),x)*z2*x^-1
          - 464/3*H(R(-1),x)*z2*x
          - 160*H(R(-1),x)*z2*x^2
          - 64/5*H(R(-1),x)*z2*x^3
          + 64*H(R(-1),x)*z2
          - 256/3*H(R(-1,-1,0),x)
          + 256/45*H(R(-1,-1,0),x)*x^-2
          + 32/3*H(R(-1,-1,0),x)*x^-1
          - 928/9*H(R(-1,-1,0),x)*x
          - 64/3*H(R(-1,-1,0),x)*x^2
          - 128/15*H(R(-1,-1,0),x)*x^3
          + 9728/45*H(R(-1,0),x)
          - 64/45*H(R(-1,0),x)*x^-2
          + 4144/45*H(R(-1,0),x)*x^-1
          - 10192/45*H(R(-1,0),x)*x
          - 15616/45*H(R(-1,0),x)*x^2
          + 32/15*H(R(-1,0),x)*x^3
          - 608/3*H(R(-1,0,0),x)
          - 256/45*H(R(-1,0,0),x)*x^-2
          - 320/3*H(R(-1,0,0),x)*x^-1
          + 928/9*H(R(-1,0,0),x)*x
          + 640/3*H(R(-1,0,0),x)*x^2
          + 128/15*H(R(-1,0,0),x)*x^3
          - 320/3*H(R(-1,2),x)
          - 256/45*H(R(-1,2),x)*x^-2
          - 224/3*H(R(-1,2),x)*x^-1
          + 928/9*H(R(-1,2),x)*x
          + 448/3*H(R(-1,2),x)*x^2
          + 128/15*H(R(-1,2),x)*x^3
          - 6832/45*H(R(0),x)
          + 64/15*H(R(0),x)*z2*x^-1
          - 7376/45*H(R(0),x)*z2*x
          + 512/5*H(R(0),x)*z2*x^2
          + 256/15*H(R(0),x)*z2*x^3
          + 624/5*H(R(0),x)*z2
          - 1568/3*H(R(0),x)*z3*x
          + 128/3*H(R(0),x)*z3*x^2
          - 128/5*H(R(0),x)*z3*x^3
          - 11456/135*H(R(0),x)*x^-1
          + 101824/135*H(R(0),x)*x
          + 161648/135*H(R(0),x)*x^2
          + 15376/45*H(R(0,0),x)
          - 976/3*H(R(0,0),x)*z2*x
          - 128/3*H(R(0,0),x)*z2*x^2
          + 128/5*H(R(0,0),x)*z2*x^3
          + 256/45*H(R(0,0),x)*x^-1
          + 8192/15*H(R(0,0),x)*x
          - 61472/45*H(R(0,0),x)*x^2
          - 32/15*H(R(0,0),x)*x^3
          - 160*H(R(0,0,0),x)
          + 3536/9*H(R(0,0,0),x)*x
          - 128/15*H(R(0,0,0),x)*x^3
          + 1216/3*H(R(0,0,0,0),x)*x
          - 2528/9*H(R(1),x)
          + 128/45*H(R(1),x)*z2*x^-2
          + 48*H(R(1),x)*z2*x^-1
          + 464/9*H(R(1),x)*z2*x
          + 96*H(R(1),x)*z2*x^2
          + 64/15*H(R(1),x)*z2*x^3
          - 608/3*H(R(1),x)*z2
          - 256/15*H(R(1),x)*z3*x^-2
          + 64/3*H(R(1),x)*z3*x^-1
          - 64/3*H(R(1),x)*z3*x
          + 128/3*H(R(1),x)*z3*x^2
          - 128/5*H(R(1),x)*z3*x^3
          + 8176/135*H(R(1),x)*x^-1
          - 3424/9*H(R(1),x)*x
          + 81104/135*H(R(1),x)*x^2
          + 256/3*H(R(1,0),x)
          + 256/15*H(R(1,0),x)*z2*x^-2
          - 64/3*H(R(1,0),x)*z2*x^-1
          + 64/3*H(R(1,0),x)*z2*x
          - 128/3*H(R(1,0),x)*z2*x^2
          + 128/5*H(R(1,0),x)*z2*x^3
          - 1264/9*H(R(1,0),x)*x^-1
          + 752/3*H(R(1,0),x)*x
          - 1760/9*H(R(1,0),x)*x^2
          + 1424/5*H(R(1,0,0),x)
          - 1216/15*H(R(1,0,0),x)*x^-1
          - 752/15*H(R(1,0,0),x)*x
          - 768/5*H(R(1,0,0),x)*x^2
          + 224/3*H(R(1,1),x)
          - 1168/9*H(R(1,1),x)*x^-1
          + 704/3*H(R(1,1),x)*x
          - 1616/9*H(R(1,1),x)*x^2
          + 160*H(R(1,1,0),x)
          - 160/3*H(R(1,1,0),x)*x^-1
          - 320/3*H(R(1,1,0),x)*x^2
          + 256/15*H(R(1,1,0,0),x)*x^-2
          - 64/3*H(R(1,1,0,0),x)*x^-1
          + 64/3*H(R(1,1,0,0),x)*x
          - 128/3*H(R(1,1,0,0),x)*x^2
          + 128/5*H(R(1,1,0,0),x)*x^3
          + 160*H(R(1,1,1),x)
          - 160/3*H(R(1,1,1),x)*x^-1
          - 320/3*H(R(1,1,1),x)*x^2
          + 160*H(R(1,2),x)
          - 160/3*H(R(1,2),x)*x^-1
          - 320/3*H(R(1,2),x)*x^2
          - 256/15*H(R(1,3),x)*x^-2
          + 64/3*H(R(1,3),x)*x^-1
          - 64/3*H(R(1,3),x)*x
          + 128/3*H(R(1,3),x)*x^2
          - 128/5*H(R(1,3),x)*x^3
          + 992/9*H(R(2),x)
          - 608/3*H(R(2),x)*z2*x
          - 128/5*H(R(2),x)*x^-1
          - 1424/9*H(R(2),x)*x
          - 3408/5*H(R(2),x)*x^2
          - 128/3*H(R(2,0),x)*x^-1
          + 32*H(R(2,0),x)*x
          - 448/3*H(R(2,0),x)*x^2
          + 880/3*H(R(2,0,0),x)*x
          - 128/3*H(R(2,0,0),x)*x^2
          + 128/5*H(R(2,0,0),x)*x^3
          + 32*H(R(2,1),x)
          - 160/3*H(R(2,1),x)*x^-1
          + 16/3*H(R(2,1),x)*x
          - 448/3*H(R(2,1),x)*x^2
          + 160*H(R(2,1,0),x)*x
          + 160*H(R(2,1,1),x)*x
          + 160*H(R(2,2),x)*x
          - 624/5*H(R(3),x)
          + 256/15*H(R(3),x)*x^-1
          - 944/45*H(R(3),x)*x
          - 512/5*H(R(3),x)*x^2
          - 128/15*H(R(3),x)*x^3
          + 320*H(R(3,0),x)*x
          + 352*H(R(3,1),x)*x
          + 400*H(R(4),x)*x
          + 128/3*H(R(4),x)*x^2
          - 128/5*H(R(4),x)*x^3
          )

       + nf*cf^2 * (
          + 25648/225
          - 352/9*z2*x^-1
          - 80176/135*z2*x
          + 1984/15*z2*x^2
          + 1088/225*z2*x^3
          - 11488/45*z2
          + 1424/15*z2^2*x
          - 1024/15*z2^2*x^2
          + 1024/25*z2^2*x^3
          - 384/5*z3*x^-1
          - 23152/45*z3*x
          - 128/15*z3*x^2
          - 32/3*z3*x^3
          + 128/5*z3
          + 30464/675*x^-1
          - 108544/675*x
          + 1136/675*x^2
          - 64/3*H(R(-3,0),x)*x
          - 96*H(R(-2),x)*z2*x
          - 704/3*H(R(-2,-1,0),x)*x
          - 640/3*H(R(-2,0),x)
          - 512/45*H(R(-2,0),x)*x^-2
          + 320/9*H(R(-2,0),x)*x
          + 128/3*H(R(-2,0),x)*x^2
          - 64/15*H(R(-2,0),x)*x^3
          + 64*H(R(-2,0,0),x)*x
          - 64/3*H(R(-2,2),x)*x
          - 64/15*H(R(-1),x)*z2*x^-2
          - 32/3*H(R(-1),x)*z2*x^-1
          + 352/3*H(R(-1),x)*z2*x
          + 64/3*H(R(-1),x)*z2*x^2
          + 32/5*H(R(-1),x)*z2*x^3
          + 96*H(R(-1),x)*z2
          + 704/3*H(R(-1,-1,0),x)
          - 128/45*H(R(-1,-1,0),x)*x^-2
          + 64/3*H(R(-1,-1,0),x)*x^-1
          + 1472/9*H(R(-1,-1,0),x)*x
          - 128/3*H(R(-1,-1,0),x)*x^2
          + 64/15*H(R(-1,-1,0),x)*x^3
          - 2176/5*H(R(-1,0),x)
          - 4736/675*H(R(-1,0),x)*x^-2
          - 352/45*H(R(-1,0),x)*x^-1
          - 56992/135*H(R(-1,0),x)*x
          + 256/15*H(R(-1,0),x)*x^2
          + 1088/225*H(R(-1,0),x)*x^3
          - 64*H(R(-1,0,0),x)
          - 128/15*H(R(-1,0,0),x)*x^-2
          - 256/3*H(R(-1,0,0),x)*x
          + 64/5*H(R(-1,0,0),x)*x^3
          + 64/3*H(R(-1,2),x)
          + 128/45*H(R(-1,2),x)*x^-2
          + 64/3*H(R(-1,2),x)*x^-1
          - 320/9*H(R(-1,2),x)*x
          - 128/3*H(R(-1,2),x)*x^2
          - 64/15*H(R(-1,2),x)*x^3
          + 67952/675*H(R(0),x)
          + 512/15*H(R(0),x)*z2*x^-1
          - 5696/15*H(R(0),x)*z2*x
          + 1536/5*H(R(0),x)*z2*x^2
          - 128/15*H(R(0),x)*z2*x^3
          - 1408/5*H(R(0),x)*z2
          + 736/3*H(R(0),x)*z3*x
          - 256/3*H(R(0),x)*z3*x^2
          + 256/5*H(R(0),x)*z3*x^3
          + 6656/675*H(R(0),x)*x^-1
          - 11904/25*H(R(0),x)*x
          - 12944/675*H(R(0),x)*x^2
          - 112/3*H(R(0,0),x)
          - 1024/3*H(R(0,0),x)*z2*x
          + 256/3*H(R(0,0),x)*z2*x^2
          - 256/5*H(R(0,0),x)*z2*x^3
          + 128/15*H(R(0,0),x)*x^-1
          + 4544/27*H(R(0,0),x)*x
          - 64*H(R(0,0),x)*x^2
          - 1088/225*H(R(0,0),x)*x^3
          + 160*H(R(0,0,0),x)
          + 2000/9*H(R(0,0,0),x)*x
          - 256*H(R(0,0,0),x)*x^2
          - 64/5*H(R(0,0,0),x)*x^3
          + 64*H(R(0,0,0,0),x)*x
          + 3344/5*H(R(1),x)
          - 64/45*H(R(1),x)*z2*x^-2
          + 32/3*H(R(1),x)*z2*x^-1
          - 736/9*H(R(1),x)*z2*x
          + 64/3*H(R(1),x)*z2*x^2
          - 32/15*H(R(1),x)*z2*x^3
          + 160/3*H(R(1),x)*z2
          + 512/15*H(R(1),x)*z3*x^-2
          - 128/3*H(R(1),x)*z3*x^-1
          + 128/3*H(R(1),x)*z3*x
          - 256/3*H(R(1),x)*z3*x^2
          + 256/5*H(R(1),x)*z3*x^3
          - 19904/135*H(R(1),x)*x^-1
          - 13856/45*H(R(1),x)*x
          - 28816/135*H(R(1),x)*x^2
          + 544/3*H(R(1,0),x)
          - 512/15*H(R(1,0),x)*z2*x^-2
          + 128/3*H(R(1,0),x)*z2*x^-1
          - 128/3*H(R(1,0),x)*z2*x
          + 256/3*H(R(1,0),x)*z2*x^2
          - 256/5*H(R(1,0),x)*z2*x^3
          - 64/9*H(R(1,0),x)*x^-1
          - 544/3*H(R(1,0),x)*x
          + 64/9*H(R(1,0),x)*x^2
          - 768/5*H(R(1,0,0),x)
          + 512/15*H(R(1,0,0),x)*x^-1
          + 1024/15*H(R(1,0,0),x)*x
          + 256/5*H(R(1,0,0),x)*x^2
          + 752/3*H(R(1,1),x)
          - 208/9*H(R(1,1),x)*x^-1
          - 512/3*H(R(1,1),x)*x
          - 512/9*H(R(1,1),x)*x^2
          + 64*H(R(1,1,0),x)
          - 64/3*H(R(1,1,0),x)*x^-1
          - 128/3*H(R(1,1,0),x)*x^2
          - 512/15*H(R(1,1,0,0),x)*x^-2
          + 128/3*H(R(1,1,0,0),x)*x^-1
          - 128/3*H(R(1,1,0,0),x)*x
          + 256/3*H(R(1,1,0,0),x)*x^2
          - 256/5*H(R(1,1,0,0),x)*x^3
          + 32*H(R(1,1,1),x)
          - 32/3*H(R(1,1,1),x)*x^-1
          - 64/3*H(R(1,1,1),x)*x^2
          + 64*H(R(1,2),x)
          - 64/3*H(R(1,2),x)*x^-1
          - 128/3*H(R(1,2),x)*x^2
          + 512/15*H(R(1,3),x)*x^-2
          - 128/3*H(R(1,3),x)*x^-1
          + 128/3*H(R(1,3),x)*x
          - 256/3*H(R(1,3),x)*x^2
          + 256/5*H(R(1,3),x)*x^3
          + 11488/45*H(R(2),x)
          + 160/3*H(R(2),x)*z2*x
          + 1408/45*H(R(2),x)*x^-1
          + 2576/15*H(R(2),x)*x
          - 1984/15*H(R(2),x)*x^2
          + 128*H(R(2,0),x)
          + 96*H(R(2,0),x)*x
          - 128*H(R(2,0),x)*x^2
          - 512/3*H(R(2,0,0),x)*x
          + 256/3*H(R(2,0,0),x)*x^2
          - 256/5*H(R(2,0,0),x)*x^3
          + 128*H(R(2,1),x)
          + 208*H(R(2,1),x)*x
          - 320/3*H(R(2,1),x)*x^2
          + 64*H(R(2,1,0),x)*x
          + 32*H(R(2,1,1),x)*x
          + 64*H(R(2,2),x)*x
          + 1408/5*H(R(3),x)
          - 512/15*H(R(3),x)*x^-1
          + 18688/45*H(R(3),x)*x
          - 1536/5*H(R(3),x)*x^2
          + 64/15*H(R(3),x)*x^3
          + 128*H(R(3,0),x)*x
          + 128*H(R(3,1),x)*x
          + 320*H(R(4),x)*x
          - 256/3*H(R(4),x)*x^2
          + 256/5*H(R(4),x)*x^3
          )

       + nf^2*cf * (
          - 5248/45
          - 64/9*z2*x^-1
          + 160/3*z2*x
          + 64/9*z2*x^2
          + 64/15*z2*x^3
          - 32/3*z3*x
          + 15808/405*x^-1
          + 3584/135*x
          + 20672/405*x^2
          - 128/45*H(R(-1,0),x)*x^-2
          - 64/9*H(R(-1,0),x)*x^-1
          + 128/9*H(R(-1,0),x)*x
          + 128/9*H(R(-1,0),x)*x^2
          + 64/15*H(R(-1,0),x)*x^3
          - 256/5*H(R(0),x)
          + 128/45*H(R(0),x)*x^-1
          - 8992/135*H(R(0),x)*x
          + 8224/135*H(R(0),x)*x^2
          - 64/3*H(R(0,0),x)
          - 128*H(R(0,0),x)*x
          + 128/3*H(R(0,0),x)*x^2
          - 64/15*H(R(0,0),x)*x^3
          - 64*H(R(0,0,0),x)*x
          - 224/9*H(R(1),x)
          + 160/27*H(R(1),x)*x^-1
          - 32/9*H(R(1),x)*x
          + 608/27*H(R(1),x)*x^2
          + 32/3*H(R(1,1),x)
          - 32/9*H(R(1,1),x)*x^-1
          - 64/9*H(R(1,1),x)*x^2
          - 352/9*H(R(2),x)*x
          - 64/9*H(R(2),x)*x^2
          + 32/3*H(R(2,1),x)*x
          );





==> xc2gl3e.f <==
*
* ..File: xc2gl3e.f    F2_G
*
*
* ..The exact 3-loop MS(bar) gluonic coefficient functions for the 
*    structure function F_2 in electromagnetic DIS at mu_r = mu_f = Q. 
*    Expansion parameter: alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication).
*
* ..Reference: J. Vermaseren, A. Vogt and S. Moch
*              hep-ph/0504242
*
* =====================================================================
*
*
* ..There is only a regular piece. 
*
       FUNCTION X2G3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
       DIMENSION FLG(6)
       DATA FLG / 1.d0, 0.1d0, 0.d0, 0.1d0, 0.01818181818d0, 0.1d0 /
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
       DABC2A = 5./48.D0 * NF2
* 
       FLG11 = FLG(NF)
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL  = LOG(X)
       DL1 = LOG(1.D0-X)
*
* ...Harmonic polylogs (HPLs) up to weight 5 by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the HPLs, flg11 part
*
      c2gg3 =
     &  + flg11*dabc2a * (  - 4288.D0/225.D0 - 45184.D0/75.D0*x + 51968.
     &    D0/75.D0*x**2 - 3808.D0/15.D0*z4 + 53248.D0/15.D0*z4*x - 
     &    56576.D0/15.D0*z4*x**2 + 21504.D0/5.D0*z4*x**3 + 1696.D0/225.D
     &    0*dx + 1568.D0/5.D0*dp*z4 - 896.D0/15.D0*dm*z4 + 448.D0/15.D0
     &    *z3 - 20608.D0/15.D0*z3*x - 63392.D0/45.D0*z3*x**2 - 6272.D0/
     &    5.D0*z3*x**3 + 896.D0/15.D0*z3*dx + 10048.D0/225.D0*z2 - 
     &    50048.D0/75.D0*z2*x - 167552.D0/75.D0*z2*x**2 - 1152.D0/5.D0*
     &    z2*x**3 + 7168.D0/225.D0*z2*dx - 1024.D0/45.D0*z2*dp + 1024.D0
     &    /3.D0*Hr1(-1)*z3 + 3584.D0/3.D0*Hr1(-1)*z3*x + 3328.D0/3.D0*
     &    Hr1(-1)*z3*x**2 + 25024.D0/15.D0*Hr1(-1)*z2 + 9344.D0/15.D0*
     &    Hr1(-1)*z2*x - 13216.D0/45.D0*Hr1(-1)*z2*x**2 + 18816.D0/25.D0
     &    *Hr1(-1)*z2*x**3 + 1568.D0/75.D0*Hr1(-1)*z2*dx**2 + 832.D0/
     &    225.D0*Hr1(0) - 86272.D0/225.D0*Hr1(0)*x + 28928.D0/15.D0*
     &    Hr1(0)*x**2 - 1696.D0/225.D0*Hr1(0)*dx - 512.D0/45.D0*Hr1(0)*
     &    dp + 896.D0/15.D0*Hr1(0)*z3 + 5632.D0/3.D0*Hr1(0)*z3*x - 
     &    38528.D0/15.D0*Hr1(0)*z3*x**2 )
      c2gg3 = c2gg3 + flg11*dabc2a * ( 10752.D0/5.D0*Hr1(0)*z3*x**3 + 
     &    1792.D0/15.D0*Hr1(0)*z3*dp - 896.D0/5.D0*Hr1(0)*z3*dm - 448.D0
     &    /15.D0*Hr1(0)*z2 - 36224.D0/15.D0*Hr1(0)*z2*x + 36160.D0/9.D0
     &    *Hr1(0)*z2*x**2 - 25088.D0/25.D0*Hr1(0)*z2*x**3 - 896.D0/15.D0
     &    *Hr1(0)*z2*dx + 80704.D0/225.D0*Hr1(1) - 600064.D0/225.D0*
     &    Hr1(1)*x + 164992.D0/75.D0*Hr1(1)*x**2 - 1024.D0*Hr1(1)*z4 + 
     &    5120.D0*Hr1(1)*z4*x - 4608.D0*Hr1(1)*z4*x**2 + 10304.D0/225.D0
     &    *Hr1(1)*dx - 896.D0*Hr1(1)*z3 + 2560.D0/3.D0*Hr1(1)*z3*x - 
     &    640.D0*Hr1(1)*z3*x**2 + 10752.D0/5.D0*Hr1(1)*z3*x**3 - 896.D0/
     &    15.D0*Hr1(1)*z3*dx**2 + 34624.D0/45.D0*Hr1(1)*z2 - 11136.D0/5.
     &    D0*Hr1(1)*z2*x + 70816.D0/45.D0*Hr1(1)*z2*x**2 - 6272.D0/25.D0
     &    *Hr1(1)*z2*x**3 + 1568.D0/225.D0*Hr1(1)*z2*dx**2 - 1024.D0/3.D
     &    0*Hr2(-1,-1)*z2 - 3584.D0/3.D0*Hr2(-1,-1)*z2*x - 3328.D0/3.D0
     &    *Hr2(-1,-1)*z2*x**2 - 468832.D0/225.D0*Hr2(-1,0) - 569152.D0/
     &    225.D0*Hr2(-1,0)*x - 84032.D0/75.D0*Hr2(-1,0)*x**2 - 1152.D0/
     &    5.D0*Hr2(-1,0)*x**3 )
      c2gg3 = c2gg3 + flg11*dabc2a * (  - 3136.D0/225.D0*Hr2(-1,0)*dx
     &     - 32.D0/5.D0*Hr2(-1,0)*dx**2 + 512.D0/3.D0*Hr2(-1,0)*z2 + 
     &    2560.D0/3.D0*Hr2(-1,0)*z2*x + 2816.D0/3.D0*Hr2(-1,0)*z2*x**2
     &     + 6784.D0/15.D0*Hr2(0,-1)*z2 - 22784.D0/15.D0*Hr2(0,-1)*z2*x
     &     + 28928.D0/15.D0*Hr2(0,-1)*z2*x**2 + 3584.D0/15.D0*Hr2(0,-1)
     &    *z2*dm + 288.D0/25.D0*Hr2(0,0) + 154624.D0/75.D0*Hr2(0,0)*x
     &     + 22784.D0/25.D0*Hr2(0,0)*x**2 + 1152.D0/5.D0*Hr2(0,0)*x**3
     &     + 3136.D0/225.D0*Hr2(0,0)*dx + 512.D0/45.D0*Hr2(0,0)*dp + 
     &    1792.D0/15.D0*Hr2(0,0)*z2 - 5888.D0/15.D0*Hr2(0,0)*z2*x + 
     &    43904.D0/15.D0*Hr2(0,0)*z2*x**2 - 10752.D0/5.D0*Hr2(0,0)*z2*
     &    x**3 + 896.D0/15.D0*Hr2(0,0)*z2*dp - 896.D0/5.D0*Hr2(0,0)*z2*
     &    dm - 10048.D0/225.D0*Hr2(0,1) - 419008.D0/225.D0*Hr2(0,1)*x
     &     + 167552.D0/75.D0*Hr2(0,1)*x**2 - 10304.D0/225.D0*Hr2(0,1)*
     &    dx + 1024.D0/45.D0*Hr2(0,1)*dp - 512.D0*Hr2(0,1)*z3 + 2560.D0
     &    *Hr2(0,1)*z3*x - 2304.D0*Hr2(0,1)*z3*x**2 + 1152.D0/5.D0*Hr2(
     &    0,1)*z2 )
      c2gg3 = c2gg3 + flg11*dabc2a * (  - 4352.D0/15.D0*Hr2(0,1)*z2*x
     &     + 4352.D0/15.D0*Hr2(0,1)*z2*x**2 + 1216.D0/3.D0*Hr2(1,0) - 
     &    6656.D0/3.D0*Hr2(1,0)*x + 5824.D0/3.D0*Hr2(1,0)*x**2 - 512.D0
     &    *Hr2(1,0)*z3 + 2560.D0*Hr2(1,0)*z3*x - 2304.D0*Hr2(1,0)*z3*
     &    x**2 + 1920.D0*Hr2(1,0)*z2 - 16384.D0/3.D0*Hr2(1,0)*z2*x + 
     &    5504.D0*Hr2(1,0)*z2*x**2 - 10752.D0/5.D0*Hr2(1,0)*z2*x**3 + 
     &    896.D0/15.D0*Hr2(1,0)*z2*dx**2 + 2432.D0/3.D0*Hr2(1,1) - 
     &    13312.D0/3.D0*Hr2(1,1)*x + 11648.D0/3.D0*Hr2(1,1)*x**2 - 1024.
     &    D0*Hr2(1,1)*z3 + 5120.D0*Hr2(1,1)*z3*x - 4608.D0*Hr2(1,1)*z3*
     &    x**2 + 1024.D0/3.D0*Hr2(1,1)*z2 - 3584.D0/3.D0*Hr2(1,1)*z2*x
     &     + 3328.D0/3.D0*Hr2(1,1)*z2*x**2 + 69248.D0/45.D0*Hr3(-1,-1,0
     &    ) + 22272.D0/5.D0*Hr3(-1,-1,0)*x + 141632.D0/45.D0*Hr3(-1,-1,
     &    0)*x**2 + 12544.D0/25.D0*Hr3(-1,-1,0)*x**3 + 3136.D0/225.D0*
     &    Hr3(-1,-1,0)*dx**2 - 54848.D0/45.D0*Hr3(-1,0,0) - 21376.D0/15.
     &    D0*Hr3(-1,0,0)*x - 640.D0*Hr3(-1,0,0)*x**2 - 12544.D0/25.D0*
     &    Hr3(-1,0,0)*x**3 )
      c2gg3 = c2gg3 + flg11*dabc2a * (  - 3136.D0/225.D0*Hr3(-1,0,0)*
     &    dx**2 - 40448.D0/45.D0*Hr3(-1,0,1) + 24064.D0/15.D0*Hr3(-1,0,
     &    1)*x + 84032.D0/45.D0*Hr3(-1,0,1)*x**2 - 12544.D0/25.D0*Hr3(
     &    -1,0,1)*x**3 - 3136.D0/225.D0*Hr3(-1,0,1)*dx**2 - 640.D0*Hr3(
     &    0,-1,0) - 7936.D0/15.D0*Hr3(0,-1,0)*x - 141632.D0/45.D0*Hr3(0
     &    ,-1,0)*x**2 - 12544.D0/25.D0*Hr3(0,-1,0)*x**3 + 7936.D0/15.D0
     &    *Hr3(0,0,0)*x + 12544.D0/25.D0*Hr3(0,0,0)*x**3 + 448.D0/15.D0
     &    *Hr3(0,0,1) + 28288.D0/15.D0*Hr3(0,0,1)*x - 36160.D0/9.D0*
     &    Hr3(0,0,1)*x**2 + 12544.D0/25.D0*Hr3(0,0,1)*x**3 + 896.D0/15.D
     &    0*Hr3(0,0,1)*dx + 512.D0*Hr3(0,1,0)*z2 - 2560.D0*Hr3(0,1,0)*
     &    z2*x + 2304.D0*Hr3(0,1,0)*z2*x**2 - 5248.D0/15.D0*Hr3(1,0,0)
     &     - 2304.D0/5.D0*Hr3(1,0,0)*x + 7552.D0/5.D0*Hr3(1,0,0)*x**2
     &     - 896.D0/15.D0*Hr3(1,0,0)*dx + 512.D0*Hr3(1,0,0)*z2 - 2560.D0
     &    *Hr3(1,0,0)*z2*x + 2304.D0*Hr3(1,0,0)*z2*x**2 + 1024.D0*Hr3(1
     &    ,1,0)*z2 - 5120.D0*Hr3(1,1,0)*z2*x + 4608.D0*Hr3(1,1,0)*z2*
     &    x**2 )
      c2gg3 = c2gg3 + flg11*dabc2a * (  - 2048.D0/3.D0*Hr4(-1,-1,-1,0)
     &     - 7168.D0/3.D0*Hr4(-1,-1,-1,0)*x - 6656.D0/3.D0*Hr4(-1,-1,-1
     &    ,0)*x**2 + 1024.D0/3.D0*Hr4(-1,-1,0,0) + 3584.D0/3.D0*Hr4(-1,
     &    -1,0,0)*x + 3328.D0/3.D0*Hr4(-1,-1,0,0)*x**2 + 1024.D0/3.D0*
     &    Hr4(-1,0,-1,0) + 3584.D0/3.D0*Hr4(-1,0,-1,0)*x + 3328.D0/3.D0
     &    *Hr4(-1,0,-1,0)*x**2 - 512.D0/3.D0*Hr4(-1,0,0,0) - 2560.D0/3.D
     &    0*Hr4(-1,0,0,0)*x - 2816.D0/3.D0*Hr4(-1,0,0,0)*x**2 + 2304.D0/
     &    5.D0*Hr4(0,-1,-1,0) + 8704.D0/15.D0*Hr4(0,-1,-1,0)*x + 8704.D0
     &    /15.D0*Hr4(0,-1,-1,0)*x**2 - 1024.D0/3.D0*Hr4(0,-1,0,0) + 
     &    3072.D0/5.D0*Hr4(0,-1,0,0)*x - 3328.D0/3.D0*Hr4(0,-1,0,0)*
     &    x**2 - 1792.D0/15.D0*Hr4(0,-1,0,0)*dm - 3328.D0/15.D0*Hr4(0,
     &    -1,0,1) + 27136.D0/15.D0*Hr4(0,-1,0,1)*x - 8192.D0/5.D0*Hr4(0
     &    ,-1,0,1)*x**2 - 3584.D0/15.D0*Hr4(0,-1,0,1)*dm - 1792.D0/15.D0
     &    *Hr4(0,0,-1,0) + 512.D0/5.D0*Hr4(0,0,-1,0)*x + 19456.D0/15.D0
     &    *Hr4(0,0,-1,0)*x**2 + 1792.D0/15.D0*Hr4(0,0,-1,0)*dp - 512.D0/
     &    5.D0*Hr4(0,0,0,0)*x )
      c2gg3 = c2gg3 + flg11*dabc2a * (  - 896.D0/15.D0*Hr4(0,0,0,0)*dp
     &     + 896.D0/15.D0*Hr4(0,0,0,0)*dm - 1792.D0/15.D0*Hr4(0,0,0,1)
     &     + 7424.D0/15.D0*Hr4(0,0,0,1)*x - 43904.D0/15.D0*Hr4(0,0,0,1)
     &    *x**2 + 10752.D0/5.D0*Hr4(0,0,0,1)*x**3 + 1792.D0/15.D0*Hr4(0
     &    ,0,0,1)*dm - 3328.D0/3.D0*Hr4(0,1,0,0)*x + 3456.D0*Hr4(0,1,0,
     &    0)*x**2 - 10752.D0/5.D0*Hr4(0,1,0,0)*x**3 - 512.D0*Hr4(1,0,-1
     &    ,0)*x + 768.D0*Hr4(1,0,-1,0)*x**2 - 512.D0/3.D0*Hr4(1,0,0,0)
     &     + 2560.D0/3.D0*Hr4(1,0,0,0)*x - 2816.D0/3.D0*Hr4(1,0,0,0)*
     &    x**2 - 5248.D0/3.D0*Hr4(1,0,0,1) + 4608.D0*Hr4(1,0,0,1)*x - 
     &    13696.D0/3.D0*Hr4(1,0,0,1)*x**2 + 10752.D0/5.D0*Hr4(1,0,0,1)*
     &    x**3 - 896.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 1408.D0*Hr4(1,1,0,0)
     &     - 10240.D0/3.D0*Hr4(1,1,0,0)*x + 3456.D0*Hr4(1,1,0,0)*x**2
     &     - 10752.D0/5.D0*Hr4(1,1,0,0)*x**3 + 896.D0/15.D0*Hr4(1,1,0,0
     &    )*dx**2 - 512.D0*Hr5(0,1,0,0,1) + 2560.D0*Hr5(0,1,0,0,1)*x - 
     &    2304.D0*Hr5(0,1,0,0,1)*x**2 + 512.D0*Hr5(0,1,1,0,0) - 2560.D0
     &    *Hr5(0,1,1,0,0)*x )
      c2gg3 = c2gg3 + flg11*dabc2a * ( 2304.D0*Hr5(0,1,1,0,0)*x**2 - 
     &    512.D0*Hr5(1,0,0,0,1) + 2560.D0*Hr5(1,0,0,0,1)*x - 2304.D0*
     &    Hr5(1,0,0,0,1)*x**2 + 512.D0*Hr5(1,0,1,0,0) - 2560.D0*Hr5(1,0
     &    ,1,0,0)*x + 2304.D0*Hr5(1,0,1,0,0)*x**2 - 1024.D0*Hr5(1,1,0,0
     &    ,1) + 5120.D0*Hr5(1,1,0,0,1)*x - 4608.D0*Hr5(1,1,0,0,1)*x**2
     &     + 1024.D0*Hr5(1,1,1,0,0) - 5120.D0*Hr5(1,1,1,0,0)*x + 4608.D0
     &    *Hr5(1,1,1,0,0)*x**2 )
*
* ...The `special' contributions to the flg11 part.
*
      SP1 =
     &  + dm * (  - 6.D0*z3 + 4.D0/5.D0*z2**2 + 8.D0*Hr1(-1)*z2 + 6.D0*
     &    Hr1(0)*z3 - 6.D0*Hr1(0)*z2 - 8.D0*Hr2(0,-1)*z2 + 6.D0*Hr2(0,0
     &    )*z2 - 4.D0*Hr3(-1,0,0) - 8.D0*Hr3(-1,0,1) + 2.D0*Hr3(0,0,0)
     &     + 4.D0*Hr3(0,0,1) + 4.D0*Hr4(0,-1,0,0) + 8.D0*Hr4(0,-1,0,1)
     &     - 2.D0*Hr4(0,0,0,0) - 4.D0*Hr4(0,0,0,1) )
      SP1 = SP1 + dm**2 * (  - 4.D0/5.D0*z2**2 - 6.D0*Hr1(0)*z3 + 8.D0*
     &    Hr2(0,-1)*z2 - 6.D0*Hr2(0,0)*z2 - 4.D0*Hr4(0,-1,0,0) - 8.D0*
     &    Hr4(0,-1,0,1) + 2.D0*Hr4(0,0,0,0) + 4.D0*Hr4(0,0,0,1) )
      SP1 = SP1 + 2.D0*z3 + 4.D0*z3*dp - 21.D0/5.D0*z2**2*dp + 21.D0/5.D
     &    0*z2**2*dp**2 - 8.D0*Hr1(-1)*z2 - 4.D0*Hr1(0)*z3*dp + 4.D0*
     &    Hr1(0)*z3*dp**2 + 4.D0*Hr1(0)*z2 + 2.D0*Hr1(0)*z2*dp - 2.D0*
     &    Hr2(0,0)*z2*dp + 2.D0*Hr2(0,0)*z2*dp**2 + 4.D0*Hr3(-1,0,0) +
     &    8.D0*Hr3(-1,0,1) - 4.D0*Hr3(0,-1,0) + 4.D0*Hr3(0,-1,0)*dp - 2.
     &    D0*Hr3(0,0,0)*dp - 4.D0*Hr3(0,0,1) - 4.D0*Hr4(0,0,-1,0)*dp +
     &    4.D0*Hr4(0,0,-1,0)*dp**2 + 2.D0*Hr4(0,0,0,0)*dp - 2.D0*Hr4(0,
     &    0,0,0)*dp**2
       if (x .gt. 0.99995D0) then 
         SP1 = x*(z2+z3) 
* ...For 5-digit accuracy down to x=0.9
c    ,         + (1.-x)**2 * (-0.5*DL1-0.25*z2-0.5*z3+5./8.d0)
       endif
*
      SP2 =
     &  + dm * (  - 18.D0*z3 + 2.D0*z2 + 8.D0/5.D0*z2**2 + 24.D0*Hr1(-1
     &    )*z2 + 12.D0*Hr1(0)*z3 - 18.D0*Hr1(0)*z2 - 16.D0*Hr2(0,-1)*z2
     &     + 12.D0*Hr2(0,0)*z2 - 12.D0*Hr3(-1,0,0) - 24.D0*Hr3(-1,0,1)
     &     + 6.D0*Hr3(0,0,0) + 12.D0*Hr3(0,0,1) + 8.D0*Hr4(0,-1,0,0) +
     &    16.D0*Hr4(0,-1,0,1) - 4.D0*Hr4(0,0,0,0) - 8.D0*Hr4(0,0,0,1) )
      SP2 = SP2 + dm**2 * ( 12.D0*z3 - 16.D0/5.D0*z2**2 - 16.D0*Hr1(-1)
     &    *z2 - 24.D0*Hr1(0)*z3 + 12.D0*Hr1(0)*z2 + 32.D0*Hr2(0,-1)*z2
     &     - 24.D0*Hr2(0,0)*z2 + 8.D0*Hr3(-1,0,0) + 16.D0*Hr3(-1,0,1)
     &     - 4.D0*Hr3(0,0,0) - 8.D0*Hr3(0,0,1) - 16.D0*Hr4(0,-1,0,0) -
     &    32.D0*Hr4(0,-1,0,1) + 8.D0*Hr4(0,0,0,0) + 16.D0*Hr4(0,0,0,1)
     &     )
      SP2 = SP2 + dm**3 * ( 8.D0/5.D0*z2**2 + 12.D0*Hr1(0)*z3 - 16.D0*
     &    Hr2(0,-1)*z2 + 12.D0*Hr2(0,0)*z2 + 8.D0*Hr4(0,-1,0,0) + 16.D0
     &    *Hr4(0,-1,0,1) - 4.D0*Hr4(0,0,0,0) - 8.D0*Hr4(0,0,0,1) )
      SP2 = SP2 + 2.D0*z3 + 12.D0*z3*dp - 8.D0*z3*dp**2 + 4.D0*z2 - 6.D0
     &    *z2*dp - 42.D0/5.D0*z2**2*dp + 84.D0/5.D0*z2**2*dp**2 - 42.D0/
     &    5.D0*z2**2*dp**3 - 8.D0*Hr1(-1)*z2 - 8.D0*Hr1(0)*z3*dp + 16.D0
     &    *Hr1(0)*z3*dp**2 - 8.D0*Hr1(0)*z3*dp**3 + 4.D0*Hr1(0)*z2 + 6.D
     &    0*Hr1(0)*z2*dp - 4.D0*Hr1(0)*z2*dp**2 + 4.D0*Hr2(-1,0) - 4.D0
     &    *Hr2(-1,0)*dp - 4.D0*Hr2(0,0) + 4.D0*Hr2(0,0)*dp - 4.D0*Hr2(0
     &    ,0)*z2*dp + 8.D0*Hr2(0,0)*z2*dp**2 - 4.D0*Hr2(0,0)*z2*dp**3
     &     - 4.D0*Hr2(0,1) + 4.D0*Hr2(0,1)*dp + 4.D0*Hr3(-1,0,0) + 8.D0
     &    *Hr3(-1,0,1) - 4.D0*Hr3(0,-1,0) + 12.D0*Hr3(0,-1,0)*dp - 8.D0
     &    *Hr3(0,-1,0)*dp**2 - 6.D0*Hr3(0,0,0)*dp + 4.D0*Hr3(0,0,0)*
     &    dp**2 - 4.D0*Hr3(0,0,1) - 8.D0*Hr4(0,0,-1,0)*dp + 16.D0*Hr4(0
     &    ,0,-1,0)*dp**2 - 8.D0*Hr4(0,0,-1,0)*dp**3 + 4.D0*Hr4(0,0,0,0)
     &    *dp - 8.D0*Hr4(0,0,0,0)*dp**2 + 4.D0*Hr4(0,0,0,0)*dp**3
       if (x .gt. 0.995D0) then
         SP2 =    (1.-x)* (-DL1-0.5*z2-z3+0.75D0)
     ,          + (1.-x)**2 * (-0.5)
* ...For 5-digit accuracy down to x=0.9
c    ,          + (1.-x)**3 * (DL1/3.d0+z2/18.d0+z3/3.d0-0.75)
c    ,          + (1.-x)**4 * (DL1/3.d0+z2/18.d0+z3/3.d0-0.5)
c    ,          + (1.-x)**5 * (31./120.d0*DL1+17./360.d0*z2+7./30.d0*z3
c    ,                         -1103./4800.d0)
       endif
*
      SP3 =
     &  + dm * ( 66.D0*z3 - 8.D0*z2 - 24.D0/5.D0*z2**2 - 88.D0*Hr1(-1)*
     &    z2 - 36.D0*Hr1(0)*z3 + 66.D0*Hr1(0)*z2 + 48.D0*Hr2(0,-1)*z2
     &     - 2.D0*Hr2(0,0) - 36.D0*Hr2(0,0)*z2 - 4.D0*Hr2(0,1) + 44.D0*
     &    Hr3(-1,0,0) + 88.D0*Hr3(-1,0,1) - 22.D0*Hr3(0,0,0) - 44.D0*
     &    Hr3(0,0,1) - 24.D0*Hr4(0,-1,0,0) - 48.D0*Hr4(0,-1,0,1) + 12.D0
     &    *Hr4(0,0,0,0) + 24.D0*Hr4(0,0,0,1) )
      SP3 = SP3 + dm**2 * (  - 90.D0*z3 + 6.D0*z2 + 72.D0/5.D0*z2**2 +
     &    120.D0*Hr1(-1)*z2 + 108.D0*Hr1(0)*z3 - 90.D0*Hr1(0)*z2 - 144.D
     &    0*Hr2(0,-1)*z2 + 108.D0*Hr2(0,0)*z2 - 60.D0*Hr3(-1,0,0) - 120.
     &    D0*Hr3(-1,0,1) + 30.D0*Hr3(0,0,0) + 60.D0*Hr3(0,0,1) + 72.D0*
     &    Hr4(0,-1,0,0) + 144.D0*Hr4(0,-1,0,1) - 36.D0*Hr4(0,0,0,0) -
     &    72.D0*Hr4(0,0,0,1) )
      SP3 = SP3 + dm**3 * ( 36.D0*z3 - 72.D0/5.D0*z2**2 - 48.D0*Hr1(-1)
     &    *z2 - 108.D0*Hr1(0)*z3 + 36.D0*Hr1(0)*z2 + 144.D0*Hr2(0,-1)*
     &    z2 - 108.D0*Hr2(0,0)*z2 + 24.D0*Hr3(-1,0,0) + 48.D0*Hr3(-1,0,
     &    1) - 12.D0*Hr3(0,0,0) - 24.D0*Hr3(0,0,1) - 72.D0*Hr4(0,-1,0,0
     &    ) - 144.D0*Hr4(0,-1,0,1) + 36.D0*Hr4(0,0,0,0) + 72.D0*Hr4(0,0
     &    ,0,1) )
      SP3 = SP3 + dm**4 * ( 24.D0/5.D0*z2**2 + 36.D0*Hr1(0)*z3 - 48.D0*
     &    Hr2(0,-1)*z2 + 36.D0*Hr2(0,0)*z2 + 24.D0*Hr4(0,-1,0,0) + 48.D0
     &    *Hr4(0,-1,0,1) - 12.D0*Hr4(0,0,0,0) - 24.D0*Hr4(0,0,0,1) )
      SP3 = SP3 - 4.D0*z3 - 44.D0*z3*dp + 60.D0*z3*dp**2 - 24.D0*z3*
     &    dp**3 - 12.D0*z2 + 24.D0*z2*dp - 10.D0*z2*dp**2 + 126.D0/5.D0
     &    *z2**2*dp - 378.D0/5.D0*z2**2*dp**2 + 378.D0/5.D0*z2**2*dp**3
     &     - 126.D0/5.D0*z2**2*dp**4 + 16.D0*Hr1(-1)*z2 - 4.D0*Hr1(0)*
     &    dp + 4.D0*Hr1(0)*dp**2 + 24.D0*Hr1(0)*z3*dp - 72.D0*Hr1(0)*z3
     &    *dp**2 + 72.D0*Hr1(0)*z3*dp**3 - 24.D0*Hr1(0)*z3*dp**4 - 8.D0
     &    *Hr1(0)*z2 - 22.D0*Hr1(0)*z2*dp + 30.D0*Hr1(0)*z2*dp**2 - 12.D
     &    0*Hr1(0)*z2*dp**3 - 4.D0*Hr1(1) + 4.D0*Hr1(1)*dp - 12.D0*Hr2(
     &    -1,0) + 24.D0*Hr2(-1,0)*dp - 12.D0*Hr2(-1,0)*dp**2 + 12.D0*
     &    Hr2(0,0) - 18.D0*Hr2(0,0)*dp + 8.D0*Hr2(0,0)*dp**2 + 12.D0*
     &    Hr2(0,0)*z2*dp - 36.D0*Hr2(0,0)*z2*dp**2 + 36.D0*Hr2(0,0)*z2*
     &    dp**3 - 12.D0*Hr2(0,0)*z2*dp**4 + 12.D0*Hr2(0,1) - 12.D0*Hr2(
     &    0,1)*dp + 4.D0*Hr2(0,1)*dp**2 - 8.D0*Hr3(-1,0,0) - 16.D0*Hr3(
     &    -1,0,1) + 8.D0*Hr3(0,-1,0) - 44.D0*Hr3(0,-1,0)*dp + 60.D0*
     &    Hr3(0,-1,0)*dp**2 - 24.D0*Hr3(0,-1,0)*dp**3 + 22.D0*Hr3(0,0,0
     &    )*dp
      SP3 = SP3 - 30.D0*Hr3(0,0,0)*dp**2 + 12.D0*Hr3(0,0,0)*dp**3 + 8.D0
     &    *Hr3(0,0,1) + 24.D0*Hr4(0,0,-1,0)*dp - 72.D0*Hr4(0,0,-1,0)*
     &    dp**2 + 72.D0*Hr4(0,0,-1,0)*dp**3 - 24.D0*Hr4(0,0,-1,0)*dp**4
     &     - 12.D0*Hr4(0,0,0,0)*dp + 36.D0*Hr4(0,0,0,0)*dp**2 - 36.D0*
     &    Hr4(0,0,0,0)*dp**3 + 12.D0*Hr4(0,0,0,0)*dp**4
       if (x .gt. 0.992D0) then
         SP3 = - (-DL1-0.5*z2-z3-0.25) 
     ,         - (1.-x) * (-DL1-0.5*z2-z3+0.75)
     ,         - (1.-x)**2 * (DL1+z2/6.d0+z3-23./12.d0)
* ...For 5-digit accuracy down to x=0.9
c    ,         - (1.-x)**3 * (DL1+z2/6.d0+z3-5./4.d0)
c    ,         - (1.-x)**4 * (5./8.d0*DL1+z2/8.d0+z3/2.d0-43./192.d0)
       endif
      SPX =
     &  + 2.D0 - 2.D0*dp + 4.D0*z2*dp - 4.D0*z2*dp**2 - 2.D0*Hr1(0) + 4.
     &    D0*Hr1(0)*dp - 2.D0*Hr1(0)*dp**2 - 4.D0*Hr1(1) + 4.D0*Hr1(1)*
     &    dp - 2.D0*Hr2(0,0)*dp + 2.D0*Hr2(0,0)*dp**2 - 4.D0*Hr2(0,1)*
     &    dp + 4.D0*Hr2(0,1)*dp**2
*
       C2GG3 = 64./45.D0 * (27.* SP1 - 6.* SP2 - SP3 + SPX)* 
     ,         DABC2A * FLG11 + C2GG3
       X2G3A = C2GG3
*
* ...The coefficient function in terms of the HPLs, standard parts
*
      c2gg3 = c2gg3 + nf*ca**2 * ( 271171.D0/486.D0 + 2812798.D0/243.D0
     &    *x - 79819747.D0/7290.D0*x**2 - 2612.D0/3.D0*z5 - 1624.D0*z5*
     &    x - 1744.D0/3.D0*z5*x**2 + 227.D0/3.D0*z4 + 17690.D0/9.D0*z4*
     &    x - 4936.D0/3.D0*z4*x**2 - 2592.D0/5.D0*z4*x**3 - 5017249.D0/
     &    3645.D0*dx + 1984.D0/9.D0*dx*z4 - 5302.D0/15.D0*z3 - 30292.D0/
     &    9.D0*z3*x + 82799.D0/15.D0*z3*x**2 + 60.D0*z3*x**3 + 1904.D0/
     &    27.D0*z3*dx - 1628.D0/3.D0*z2 - 3029684.D0/405.D0*z2*x + 
     &    2479774.D0/405.D0*z2*x**2 + 228.D0/5.D0*z2*x**3 + 80588.D0/
     &    405.D0*z2*dx + 644.D0/3.D0*z2*z3 + 1448.D0*z2*z3*x - 688.D0/3.
     &    D0*z2*z3*x**2 + 340.D0/3.D0*Hr1(-1)*z4 + 1832.D0/3.D0*Hr1(-1)
     &    *z4*x + 1484.D0/3.D0*Hr1(-1)*z4*x**2 + 2120.D0/3.D0*Hr1(-1)*
     &    z3 + 772.D0/3.D0*Hr1(-1)*z3*x - 532.D0*Hr1(-1)*z3*x**2 + 576.D
     &    0/5.D0*Hr1(-1)*z3*x**3 + 48.D0*Hr1(-1)*z3*dx + 16.D0/5.D0*
     &    Hr1(-1)*z3*dx**2 - 8836.D0/45.D0*Hr1(-1)*z2 - 15512.D0/15.D0*
     &    Hr1(-1)*z2*x - 105449.D0/135.D0*Hr1(-1)*z2*x**2 - 36.D0*Hr1(
     &    -1)*z2*x**3 )
      c2gg3 = c2gg3 + nf*ca**2 * ( 42976.D0/135.D0*Hr1(-1)*z2*dx - Hr1(
     &    -1)*z2*dx**2 - 3220177.D0/1215.D0*Hr1(0) + 13320758.D0/1215.D0
     &    *Hr1(0)*x - 13259914.D0/1215.D0*Hr1(0)*x**2 - 608.D0/3.D0*
     &    Hr1(0)*z4 + 4984.D0/3.D0*Hr1(0)*z4*x - 920.D0/3.D0*Hr1(0)*z4*
     &    x**2 - 195577.D0/1215.D0*Hr1(0)*dx - 416.D0/9.D0*Hr1(0)*z3 - 
     &    53144.D0/9.D0*Hr1(0)*z3*x + 19496.D0/9.D0*Hr1(0)*z3*x**2 - 
     &    384.D0*Hr1(0)*z3*x**3 - 128.D0/9.D0*Hr1(0)*z3*dx + 33848.D0/
     &    45.D0*Hr1(0)*z2 - 242624.D0/45.D0*Hr1(0)*z2*x + 881432.D0/135.
     &    D0*Hr1(0)*z2*x**2 + 48.D0*Hr1(0)*z2*x**3 + 2128.D0/45.D0*Hr1(
     &    0)*z2*dx - 311806.D0/243.D0*Hr1(1) + 2653214.D0/243.D0*Hr1(1)
     &    *x - 12973432.D0/1215.D0*Hr1(1)*x**2 + 32.D0*Hr1(1)*z4 - 64.D0
     &    *Hr1(1)*z4*x - 20.D0*Hr1(1)*z4*x**2 + 306254.D0/405.D0*Hr1(1)
     &    *dx + 2444.D0/3.D0*Hr1(1)*z3 - 6152.D0/3.D0*Hr1(1)*z3*x + 
     &    16340.D0/9.D0*Hr1(1)*z3*x**2 - 1344.D0/5.D0*Hr1(1)*z3*x**3 - 
     &    944.D0/9.D0*Hr1(1)*z3*dx + 112.D0/15.D0*Hr1(1)*z3*dx**2 - 
     &    2110.D0/27.D0*Hr1(1)*z2 )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 94852.D0/27.D0*Hr1(1)*z2*x + 
     &    34045.D0/9.D0*Hr1(1)*z2*x**2 + 12.D0*Hr1(1)*z2*x**3 - 3704.D0/
     &    27.D0*Hr1(1)*z2*dx - 1.D0/3.D0*Hr1(1)*z2*dx**2 - 1456.D0/3.D0
     &    *Hr2(-1,-1)*z3 - 2912.D0/3.D0*Hr2(-1,-1)*z3*x - 1040.D0/3.D0*
     &    Hr2(-1,-1)*z3*x**2 - 936.D0*Hr2(-1,-1)*z2 - 2192.D0/3.D0*Hr2(
     &    -1,-1)*z2*x + 1876.D0/9.D0*Hr2(-1,-1)*z2*x**2 - 768.D0/5.D0*
     &    Hr2(-1,-1)*z2*x**3 - 896.D0/9.D0*Hr2(-1,-1)*z2*dx - 64.D0/15.D
     &    0*Hr2(-1,-1)*z2*dx**2 + 487361.D0/405.D0*Hr2(-1,0) + 740146.D0
     &    /405.D0*Hr2(-1,0)*x + 487654.D0/405.D0*Hr2(-1,0)*x**2 + 228.D0
     &    /5.D0*Hr2(-1,0)*x**3 + 15646.D0/45.D0*Hr2(-1,0)*dx + 19.D0/15.
     &    D0*Hr2(-1,0)*dx**2 + 664.D0/3.D0*Hr2(-1,0)*z3 + 1904.D0/3.D0*
     &    Hr2(-1,0)*z3*x + 608.D0/3.D0*Hr2(-1,0)*z3*x**2 + 748.D0*Hr2(
     &    -1,0)*z2 - 424.D0*Hr2(-1,0)*z2*x - 12164.D0/9.D0*Hr2(-1,0)*z2
     &    *x**2 + 576.D0/5.D0*Hr2(-1,0)*z2*x**3 - 224.D0/9.D0*Hr2(-1,0)
     &    *z2*dx + 16.D0/5.D0*Hr2(-1,0)*z2*dx**2 + 676.D0/3.D0*Hr2(0,-1
     &    )*z3 )
      c2gg3 = c2gg3 + nf*ca**2 * ( 1016.D0/3.D0*Hr2(0,-1)*z3*x - 112.D0/
     &    3.D0*Hr2(0,-1)*z3*x**2 - 160.D0/3.D0*Hr2(0,-1)*z2 + 2552.D0/3.
     &    D0*Hr2(0,-1)*z2*x - 3676.D0/3.D0*Hr2(0,-1)*z2*x**2 + 768.D0/5.
     &    D0*Hr2(0,-1)*z2*x**3 + 64.D0*Hr2(0,-1)*z2*dx + 423067.D0/405.D
     &    0*Hr2(0,0) + 1068164.D0/135.D0*Hr2(0,0)*x - 689798.D0/135.D0*
     &    Hr2(0,0)*x**2 - 228.D0/5.D0*Hr2(0,0)*x**3 - 14.D0/5.D0*Hr2(0,
     &    0)*dx - 1136.D0/3.D0*Hr2(0,0)*z3 - 4432.D0/3.D0*Hr2(0,0)*z3*x
     &     - 32.D0*Hr2(0,0)*z2 - 12932.D0/3.D0*Hr2(0,0)*z2*x + 14704.D0/
     &    9.D0*Hr2(0,0)*z2*x**2 + 192.D0/5.D0*Hr2(0,0)*z2*x**3 + 1628.D0
     &    /3.D0*Hr2(0,1) + 83774.D0/9.D0*Hr2(0,1)*x - 2479774.D0/405.D0
     &    *Hr2(0,1)*x**2 + 60226.D0/405.D0*Hr2(0,1)*dx + 1240.D0/3.D0*
     &    Hr2(0,1)*z3 - 3440.D0/3.D0*Hr2(0,1)*z3*x + 992.D0*Hr2(0,1)*z3
     &    *x**2 - 136.D0/3.D0*Hr2(0,1)*z2 - 8528.D0/3.D0*Hr2(0,1)*z2*x
     &     + 3280.D0/3.D0*Hr2(0,1)*z2*x**2 - 224.D0/3.D0*Hr2(0,1)*z2*dx
     &     + 602.D0/27.D0*Hr2(1,0) + 16262.D0/3.D0*Hr2(1,0)*x - 435044.D
     &    0/81.D0*Hr2(1,0)*x**2 )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 25084.D0/81.D0*Hr2(1,0)*dx + 1864.
     &    D0/3.D0*Hr2(1,0)*z3 - 3728.D0/3.D0*Hr2(1,0)*z3*x + 2480.D0/3.D
     &    0*Hr2(1,0)*z3*x**2 - 4468.D0/9.D0*Hr2(1,0)*z2 - 11176.D0/9.D0
     &    *Hr2(1,0)*z2*x + 16180.D0/9.D0*Hr2(1,0)*z2*x**2 + 768.D0/5.D0
     &    *Hr2(1,0)*z2*x**3 - 352.D0/3.D0*Hr2(1,0)*z2*dx - 64.D0/15.D0*
     &    Hr2(1,0)*z2*dx**2 - 22454.D0/81.D0*Hr2(1,1) + 507886.D0/81.D0
     &    *Hr2(1,1)*x - 486118.D0/81.D0*Hr2(1,1)*x**2 - 332.D0*Hr2(1,1)
     &    *dx + 656.D0*Hr2(1,1)*z3 - 1312.D0*Hr2(1,1)*z3*x + 848.D0*
     &    Hr2(1,1)*z3*x**2 + 472.D0/9.D0*Hr2(1,1)*z2 - 11672.D0/9.D0*
     &    Hr2(1,1)*z2*x + 13048.D0/9.D0*Hr2(1,1)*z2*x**2 - 896.D0/9.D0*
     &    Hr2(1,1)*z2*dx + 664.D0*Hr3(-1,-1,-1)*z2 + 1328.D0*Hr3(-1,-1,
     &    -1)*z2*x + 592.D0*Hr3(-1,-1,-1)*z2*x**2 - 3464.D0/9.D0*Hr3(-1
     &    ,-1,0) - 256.D0/3.D0*Hr3(-1,-1,0)*x + 5618.D0/27.D0*Hr3(-1,-1
     &    ,0)*x**2 - 24.D0*Hr3(-1,-1,0)*x**3 + 3584.D0/27.D0*Hr3(-1,-1,
     &    0)*dx - 2.D0/3.D0*Hr3(-1,-1,0)*dx**2 - 336.D0*Hr3(-1,-1,0)*z2
     &     - 672.D0*Hr3(-1,-1,0)*z2*x )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 32.D0*Hr3(-1,-1,0)*z2*x**2 - 1072.
     &    D0/3.D0*Hr3(-1,0,-1)*z2 - 2144.D0/3.D0*Hr3(-1,0,-1)*z2*x - 
     &    704.D0/3.D0*Hr3(-1,0,-1)*z2*x**2 - 5516.D0/135.D0*Hr3(-1,0,0)
     &     + 148964.D0/135.D0*Hr3(-1,0,0)*x + 44954.D0/45.D0*Hr3(-1,0,0
     &    )*x**2 + 24.D0*Hr3(-1,0,0)*x**3 - 67088.D0/135.D0*Hr3(-1,0,0)
     &    *dx + 2.D0/3.D0*Hr3(-1,0,0)*dx**2 - 64.D0*Hr3(-1,0,0)*z2 - 
     &    320.D0*Hr3(-1,0,0)*z2*x - 544.D0*Hr3(-1,0,0)*z2*x**2 + 176.D0/
     &    45.D0*Hr3(-1,0,1) + 14872.D0/15.D0*Hr3(-1,0,1)*x + 119494.D0/
     &    135.D0*Hr3(-1,0,1)*x**2 + 24.D0*Hr3(-1,0,1)*x**3 - 34016.D0/
     &    135.D0*Hr3(-1,0,1)*dx + 2.D0/3.D0*Hr3(-1,0,1)*dx**2 - 24.D0*
     &    Hr3(-1,0,1)*z2 - 48.D0*Hr3(-1,0,1)*z2*x - 16.D0*Hr3(-1,0,1)*
     &    z2*x**2 - 288.D0*Hr3(0,-1,-1)*z2 - 640.D0*Hr3(0,-1,-1)*z2*x
     &     - 256.D0/3.D0*Hr3(0,-1,-1)*z2*x**2 - 812.D0/5.D0*Hr3(0,-1,0)
     &     + 2992.D0/5.D0*Hr3(0,-1,0)*x + 19118.D0/135.D0*Hr3(0,-1,0)*
     &    x**2 + 24.D0*Hr3(0,-1,0)*x**3 + 1984.D0/45.D0*Hr3(0,-1,0)*dx
     &     + 824.D0/3.D0*Hr3(0,-1,0)*z2 )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 272.D0*Hr3(0,-1,0)*z2*x - 496.D0/
     &    3.D0*Hr3(0,-1,0)*z2*x**2 + 92.D0/3.D0*Hr3(0,0,-1)*z2 - 280.D0/
     &    3.D0*Hr3(0,0,-1)*z2*x - 192.D0*Hr3(0,0,-1)*z2*x**2 - 32618.D0/
     &    27.D0*Hr3(0,0,0) + 743056.D0/135.D0*Hr3(0,0,0)*x - 152792.D0/
     &    27.D0*Hr3(0,0,0)*x**2 - 24.D0*Hr3(0,0,0)*x**3 + 32.D0/15.D0*
     &    Hr3(0,0,0)*dx + 56.D0*Hr3(0,0,0)*z2 - 1312.D0*Hr3(0,0,0)*z2*x
     &     + 192.D0*Hr3(0,0,0)*z2*x**2 - 33848.D0/45.D0*Hr3(0,0,1) + 
     &    269552.D0/45.D0*Hr3(0,0,1)*x - 881432.D0/135.D0*Hr3(0,0,1)*
     &    x**2 - 24.D0*Hr3(0,0,1)*x**3 - 16.D0/5.D0*Hr3(0,0,1)*dx - 244.
     &    D0/3.D0*Hr3(0,0,1)*z2 - 1368.D0*Hr3(0,0,1)*z2*x + 320.D0/3.D0
     &    *Hr3(0,0,1)*z2*x**2 - 964.D0/3.D0*Hr3(0,1,0) + 43292.D0/9.D0*
     &    Hr3(0,1,0)*x - 4906.D0*Hr3(0,1,0)*x**2 - 832.D0/9.D0*Hr3(0,1,
     &    0)*dx - 712.D0/3.D0*Hr3(0,1,0)*z2 - 5360.D0/3.D0*Hr3(0,1,0)*
     &    z2*x - 176.D0/3.D0*Hr3(0,1,0)*z2*x**2 - 4436.D0/9.D0*Hr3(0,1,
     &    1) + 46388.D0/9.D0*Hr3(0,1,1)*x - 140176.D0/27.D0*Hr3(0,1,1)*
     &    x**2 )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 3280.D0/27.D0*Hr3(0,1,1)*dx - 8.D0
     &    *Hr3(0,1,1)*z2 - 3152.D0/3.D0*Hr3(0,1,1)*z2*x + 736.D0/3.D0*
     &    Hr3(0,1,1)*z2*x**2 - 104.D0*Hr3(1,0,-1)*z2 + 208.D0*Hr3(1,0,
     &    -1)*z2*x - 112.D0*Hr3(1,0,-1)*z2*x**2 + 3758.D0/27.D0*Hr3(1,0
     &    ,0) + 91832.D0/27.D0*Hr3(1,0,0)*x - 100910.D0/27.D0*Hr3(1,0,0
     &    )*x**2 + 136.D0/3.D0*Hr3(1,0,0)*dx + 1120.D0/3.D0*Hr3(1,0,0)*
     &    z2 - 2240.D0/3.D0*Hr3(1,0,0)*z2*x + 1520.D0/3.D0*Hr3(1,0,0)*
     &    z2*x**2 - 3086.D0/27.D0*Hr3(1,0,1) + 96004.D0/27.D0*Hr3(1,0,1
     &    )*x - 99326.D0/27.D0*Hr3(1,0,1)*x**2 + 1912.D0/27.D0*Hr3(1,0,
     &    1)*dx + 536.D0/3.D0*Hr3(1,0,1)*z2 - 1072.D0/3.D0*Hr3(1,0,1)*
     &    z2*x + 784.D0/3.D0*Hr3(1,0,1)*z2*x**2 - 2314.D0/27.D0*Hr3(1,1
     &    ,0) + 100208.D0/27.D0*Hr3(1,1,0)*x - 107626.D0/27.D0*Hr3(1,1,
     &    0)*x**2 + 968.D0/27.D0*Hr3(1,1,0)*dx + 728.D0/3.D0*Hr3(1,1,0)
     &    *z2 - 1456.D0/3.D0*Hr3(1,1,0)*z2*x + 1168.D0/3.D0*Hr3(1,1,0)*
     &    z2*x**2 - 4300.D0/27.D0*Hr3(1,1,1) + 94736.D0/27.D0*Hr3(1,1,1
     &    )*x )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 98716.D0/27.D0*Hr3(1,1,1)*x**2 + 
     &    2168.D0/27.D0*Hr3(1,1,1)*dx + 592.D0/3.D0*Hr3(1,1,1)*z2 - 
     &    1184.D0/3.D0*Hr3(1,1,1)*z2*x + 896.D0/3.D0*Hr3(1,1,1)*z2*x**2
     &     + 80.D0*Hr4(-1,-1,-1,0) - 304.D0*Hr4(-1,-1,-1,0)*x - 3416.D0/
     &    9.D0*Hr4(-1,-1,-1,0)*x**2 - 512.D0/9.D0*Hr4(-1,-1,-1,0)*dx + 
     &    528.D0*Hr4(-1,-1,0,0) + 580.D0/3.D0*Hr4(-1,-1,0,0)*x - 1412.D0
     &    /3.D0*Hr4(-1,-1,0,0)*x**2 + 384.D0/5.D0*Hr4(-1,-1,0,0)*x**3
     &     + 256.D0/3.D0*Hr4(-1,-1,0,0)*dx + 32.D0/15.D0*Hr4(-1,-1,0,0)
     &    *dx**2 + 976.D0*Hr4(-1,-1,0,1) + 1736.D0/3.D0*Hr4(-1,-1,0,1)*
     &    x - 3584.D0/9.D0*Hr4(-1,-1,0,1)*x**2 + 768.D0/5.D0*Hr4(-1,-1,
     &    0,1)*x**3 + 640.D0/9.D0*Hr4(-1,-1,0,1)*dx + 64.D0/15.D0*Hr4(
     &    -1,-1,0,1)*dx**2 - 112.D0/3.D0*Hr4(-1,0,-1,0) + 472.D0/3.D0*
     &    Hr4(-1,0,-1,0)*x + 1504.D0/9.D0*Hr4(-1,0,-1,0)*x**2 + 448.D0/
     &    9.D0*Hr4(-1,0,-1,0)*dx - 1964.D0/9.D0*Hr4(-1,0,0,0) + 9248.D0/
     &    9.D0*Hr4(-1,0,0,0)*x + 13784.D0/9.D0*Hr4(-1,0,0,0)*x**2 - 192.
     &    D0/5.D0*Hr4(-1,0,0,0)*x**3 )
      c2gg3 = c2gg3 + nf*ca**2 * ( 224.D0/3.D0*Hr4(-1,0,0,0)*dx - 16.D0/
     &    15.D0*Hr4(-1,0,0,0)*dx**2 - 1796.D0/3.D0*Hr4(-1,0,0,1) + 628.D
     &    0*Hr4(-1,0,0,1)*x + 4376.D0/3.D0*Hr4(-1,0,0,1)*x**2 - 384.D0/
     &    5.D0*Hr4(-1,0,0,1)*x**3 + 128.D0/3.D0*Hr4(-1,0,0,1)*dx - 32.D0
     &    /15.D0*Hr4(-1,0,0,1)*dx**2 - 16.D0*Hr4(-1,0,1,0) + 1384.D0/3.D
     &    0*Hr4(-1,0,1,0)*x + 1744.D0/3.D0*Hr4(-1,0,1,0)*x**2 + 128.D0/
     &    3.D0*Hr4(-1,0,1,0)*dx + 8.D0*Hr4(-1,0,1,1) + 528.D0*Hr4(-1,0,
     &    1,1)*x + 5744.D0/9.D0*Hr4(-1,0,1,1)*x**2 + 512.D0/9.D0*Hr4(-1
     &    ,0,1,1)*dx - 352.D0/3.D0*Hr4(0,-1,-1,0) + 2176.D0/3.D0*Hr4(0,
     &    -1,-1,0)*x - 1208.D0/3.D0*Hr4(0,-1,-1,0)*x**2 + 128.D0/3.D0*
     &    Hr4(0,-1,-1,0)*dx + 824.D0/3.D0*Hr4(0,-1,0,0) - 644.D0/3.D0*
     &    Hr4(0,-1,0,0)*x + 14092.D0/9.D0*Hr4(0,-1,0,0)*x**2 - 384.D0/5.
     &    D0*Hr4(0,-1,0,0)*x**3 - 256.D0/3.D0*Hr4(0,-1,0,0)*dx - 16.D0/
     &    3.D0*Hr4(0,-1,0,1) - 488.D0*Hr4(0,-1,0,1)*x + 1024.D0*Hr4(0,
     &    -1,0,1)*x**2 - 768.D0/5.D0*Hr4(0,-1,0,1)*x**3 - 128.D0/3.D0*
     &    Hr4(0,-1,0,1)*dx )
      c2gg3 = c2gg3 + nf*ca**2 * ( 384.D0*Hr4(0,0,-1,0) + 8456.D0/9.D0*
     &    Hr4(0,0,-1,0)*x**2 - 384.D0/5.D0*Hr4(0,0,-1,0)*x**3 + 1436.D0/
     &    9.D0*Hr4(0,0,0,0) + 11224.D0/3.D0*Hr4(0,0,0,0)*x - 360.D0*
     &    Hr4(0,0,0,0)*x**2 + 384.D0/5.D0*Hr4(0,0,0,0)*x**3 + 32.D0*
     &    Hr4(0,0,0,1) + 12932.D0/3.D0*Hr4(0,0,0,1)*x - 14704.D0/9.D0*
     &    Hr4(0,0,0,1)*x**2 - 576.D0/5.D0*Hr4(0,0,0,1)*x**3 - 4.D0*Hr4(
     &    0,0,1,0) + 3316.D0*Hr4(0,0,1,0)*x - 1296.D0*Hr4(0,0,1,0)*x**2
     &     - 100.D0/3.D0*Hr4(0,0,1,1) + 11140.D0/3.D0*Hr4(0,0,1,1)*x - 
     &    13540.D0/9.D0*Hr4(0,0,1,1)*x**2 + 72.D0*Hr4(0,1,0,0) + 9628.D0
     &    /3.D0*Hr4(0,1,0,0)*x - 9212.D0/9.D0*Hr4(0,1,0,0)*x**2 + 192.D0
     &    *Hr4(0,1,0,0)*x**3 + 128.D0/3.D0*Hr4(0,1,0,0)*dx - 40.D0/3.D0
     &    *Hr4(0,1,0,1) + 2480.D0*Hr4(0,1,0,1)*x - 3884.D0/3.D0*Hr4(0,1
     &    ,0,1)*x**2 + 160.D0/3.D0*Hr4(0,1,0,1)*dx - 24.D0*Hr4(0,1,1,0)
     &     + 2672.D0*Hr4(0,1,1,0)*x - 15080.D0/9.D0*Hr4(0,1,1,0)*x**2
     &     + 160.D0/3.D0*Hr4(0,1,1,0)*dx + 7264.D0/3.D0*Hr4(0,1,1,1)*x
     &     - 10808.D0/9.D0*Hr4(0,1,1,1)*x**2 )
      c2gg3 = c2gg3 + nf*ca**2 * ( 512.D0/9.D0*Hr4(0,1,1,1)*dx + 336.D0
     &    *Hr4(1,0,-1,0) - 752.D0/3.D0*Hr4(1,0,-1,0)*x + 424.D0/9.D0*
     &    Hr4(1,0,-1,0)*x**2 - 384.D0/5.D0*Hr4(1,0,-1,0)*x**3 + 128.D0/
     &    9.D0*Hr4(1,0,-1,0)*dx + 32.D0/15.D0*Hr4(1,0,-1,0)*dx**2 + 64.D
     &    0/3.D0*Hr4(1,0,0,0) + 3584.D0/3.D0*Hr4(1,0,0,0)*x - 13256.D0/
     &    9.D0*Hr4(1,0,0,0)*x**2 + 192.D0/5.D0*Hr4(1,0,0,0)*x**3 + 1088.
     &    D0/9.D0*Hr4(1,0,0,0)*dx - 16.D0/15.D0*Hr4(1,0,0,0)*dx**2 + 
     &    5812.D0/9.D0*Hr4(1,0,0,1) + 9340.D0/9.D0*Hr4(1,0,0,1)*x - 
     &    5072.D0/3.D0*Hr4(1,0,0,1)*x**2 - 192.D0*Hr4(1,0,0,1)*x**3 + 
     &    896.D0/9.D0*Hr4(1,0,0,1)*dx + 16.D0/3.D0*Hr4(1,0,0,1)*dx**2
     &     - 412.D0/9.D0*Hr4(1,0,1,0) + 9836.D0/9.D0*Hr4(1,0,1,0)*x - 
     &    11432.D0/9.D0*Hr4(1,0,1,0)*x**2 + 256.D0/3.D0*Hr4(1,0,1,0)*dx
     &     - 520.D0/9.D0*Hr4(1,0,1,1) + 9440.D0/9.D0*Hr4(1,0,1,1)*x - 
     &    10460.D0/9.D0*Hr4(1,0,1,1)*x**2 + 64.D0*Hr4(1,0,1,1)*dx - 
     &    5884.D0/9.D0*Hr4(1,1,0,0) + 14156.D0/9.D0*Hr4(1,1,0,0)*x - 
     &    12388.D0/9.D0*Hr4(1,1,0,0)*x**2 )
      c2gg3 = c2gg3 + nf*ca**2 * ( 192.D0*Hr4(1,1,0,0)*x**3 + 896.D0/9.D
     &    0*Hr4(1,1,0,0)*dx - 16.D0/3.D0*Hr4(1,1,0,0)*dx**2 - 832.D0/9.D
     &    0*Hr4(1,1,0,1) + 10304.D0/9.D0*Hr4(1,1,0,1)*x - 1260.D0*Hr4(1
     &    ,1,0,1)*x**2 + 640.D0/9.D0*Hr4(1,1,0,1)*dx - 1028.D0/9.D0*
     &    Hr4(1,1,1,0) + 10456.D0/9.D0*Hr4(1,1,1,0)*x - 11648.D0/9.D0*
     &    Hr4(1,1,1,0)*x**2 + 640.D0/9.D0*Hr4(1,1,1,0)*dx - 860.D0/9.D0
     &    *Hr4(1,1,1,1) + 8488.D0/9.D0*Hr4(1,1,1,1)*x - 1024.D0*Hr4(1,1
     &    ,1,1)*x**2 + 416.D0/9.D0*Hr4(1,1,1,1)*dx + 208.D0*Hr5(-1,-1,
     &    -1,-1,0) + 416.D0*Hr5(-1,-1,-1,-1,0)*x + 224.D0*Hr5(-1,-1,-1,
     &    -1,0)*x**2 - 1600.D0/3.D0*Hr5(-1,-1,-1,0,0) - 3200.D0/3.D0*
     &    Hr5(-1,-1,-1,0,0)*x - 1184.D0/3.D0*Hr5(-1,-1,-1,0,0)*x**2 - 
     &    560.D0*Hr5(-1,-1,-1,0,1) - 1120.D0*Hr5(-1,-1,-1,0,1)*x - 480.D
     &    0*Hr5(-1,-1,-1,0,1)*x**2 - 512.D0/3.D0*Hr5(-1,-1,0,-1,0) - 
     &    1024.D0/3.D0*Hr5(-1,-1,0,-1,0)*x - 448.D0/3.D0*Hr5(-1,-1,0,-1
     &    ,0)*x**2 + 80.D0*Hr5(-1,-1,0,0,0) + 160.D0*Hr5(-1,-1,0,0,0)*x
     &     - 224.D0*Hr5(-1,-1,0,0,0)*x**2 )
      c2gg3 = c2gg3 + nf*ca**2 * ( 536.D0/3.D0*Hr5(-1,-1,0,0,1) + 1072.D
     &    0/3.D0*Hr5(-1,-1,0,0,1)*x - 368.D0/3.D0*Hr5(-1,-1,0,0,1)*x**2
     &     - 80.D0*Hr5(-1,-1,0,1,0) - 160.D0*Hr5(-1,-1,0,1,0)*x - 224.D0
     &    *Hr5(-1,-1,0,1,0)*x**2 - 256.D0/3.D0*Hr5(-1,-1,0,1,1) - 512.D0
     &    /3.D0*Hr5(-1,-1,0,1,1)*x - 704.D0/3.D0*Hr5(-1,-1,0,1,1)*x**2
     &     - 512.D0/3.D0*Hr5(-1,0,-1,-1,0) - 1024.D0/3.D0*Hr5(-1,0,-1,
     &    -1,0)*x - 448.D0/3.D0*Hr5(-1,0,-1,-1,0)*x**2 + 808.D0/3.D0*
     &    Hr5(-1,0,-1,0,0) + 1616.D0/3.D0*Hr5(-1,0,-1,0,0)*x + 368.D0/3.
     &    D0*Hr5(-1,0,-1,0,0)*x**2 + 272.D0*Hr5(-1,0,-1,0,1) + 544.D0*
     &    Hr5(-1,0,-1,0,1)*x + 160.D0*Hr5(-1,0,-1,0,1)*x**2 + 48.D0*
     &    Hr5(-1,0,0,-1,0) + 96.D0*Hr5(-1,0,0,-1,0)*x - 64.D0*Hr5(-1,0,
     &    0,-1,0)*x**2 + 32.D0/3.D0*Hr5(-1,0,0,0,0) + 64.D0/3.D0*Hr5(-1
     &    ,0,0,0,0)*x + 544.D0/3.D0*Hr5(-1,0,0,0,0)*x**2 + 440.D0/3.D0*
     &    Hr5(-1,0,0,0,1) + 1456.D0/3.D0*Hr5(-1,0,0,0,1)*x + 1840.D0/3.D
     &    0*Hr5(-1,0,0,0,1)*x**2 + 112.D0*Hr5(-1,0,0,1,0) + 224.D0*Hr5(
     &    -1,0,0,1,0)*x )
      c2gg3 = c2gg3 + nf*ca**2 * ( 256.D0*Hr5(-1,0,0,1,0)*x**2 + 400.D0/
     &    3.D0*Hr5(-1,0,0,1,1) + 800.D0/3.D0*Hr5(-1,0,0,1,1)*x + 896.D0/
     &    3.D0*Hr5(-1,0,0,1,1)*x**2 - 80.D0*Hr5(-1,0,1,0,0) - 352.D0*
     &    Hr5(-1,0,1,0,0)*x - 256.D0*Hr5(-1,0,1,0,0)*x**2 + 80.D0/3.D0*
     &    Hr5(-1,0,1,0,1) + 160.D0/3.D0*Hr5(-1,0,1,0,1)*x + 160.D0/3.D0
     &    *Hr5(-1,0,1,0,1)*x**2 + 112.D0/3.D0*Hr5(-1,0,1,1,0) + 224.D0/
     &    3.D0*Hr5(-1,0,1,1,0)*x + 224.D0/3.D0*Hr5(-1,0,1,1,0)*x**2 + 
     &    32.D0/3.D0*Hr5(-1,0,1,1,1) + 64.D0/3.D0*Hr5(-1,0,1,1,1)*x + 
     &    64.D0/3.D0*Hr5(-1,0,1,1,1)*x**2 + 16.D0*Hr5(0,-1,-1,-1,0) - 
     &    800.D0*Hr5(0,-1,-1,-1,0)*x - 64.D0*Hr5(0,-1,-1,-1,0)*x**2 + 
     &    172.D0/3.D0*Hr5(0,-1,-1,0,0) + 1864.D0/3.D0*Hr5(0,-1,-1,0,0)*
     &    x - 368.D0/3.D0*Hr5(0,-1,-1,0,0)*x**2 + 296.D0*Hr5(0,-1,-1,0,
     &    1) + 240.D0*Hr5(0,-1,-1,0,1)*x + 160.D0/3.D0*Hr5(0,-1,-1,0,1)
     &    *x**2 - 184.D0/3.D0*Hr5(0,-1,0,-1,0) + 1712.D0/3.D0*Hr5(0,-1,
     &    0,-1,0)*x - 32.D0/3.D0*Hr5(0,-1,0,-1,0)*x**2 - 440.D0/3.D0*
     &    Hr5(0,-1,0,0,0) )
      c2gg3 = c2gg3 + nf*ca**2 * ( 432.D0*Hr5(0,-1,0,0,0)*x + 512.D0/3.D
     &    0*Hr5(0,-1,0,0,0)*x**2 - 644.D0/3.D0*Hr5(0,-1,0,0,1) + 1640.D0
     &    /3.D0*Hr5(0,-1,0,0,1)*x + 784.D0/3.D0*Hr5(0,-1,0,0,1)*x**2 - 
     &    24.D0*Hr5(0,-1,0,1,0) + 304.D0*Hr5(0,-1,0,1,0)*x + 416.D0/3.D0
     &    *Hr5(0,-1,0,1,0)*x**2 - 32.D0/3.D0*Hr5(0,-1,0,1,1) + 1088.D0/
     &    3.D0*Hr5(0,-1,0,1,1)*x + 512.D0/3.D0*Hr5(0,-1,0,1,1)*x**2 - 
     &    104.D0*Hr5(0,0,-1,-1,0) + 1520.D0/3.D0*Hr5(0,0,-1,-1,0)*x - 
     &    640.D0/3.D0*Hr5(0,0,-1,-1,0)*x**2 - 272.D0/3.D0*Hr5(0,0,-1,0,
     &    0) + 208.D0/3.D0*Hr5(0,0,-1,0,0)*x + 448.D0/3.D0*Hr5(0,0,-1,0
     &    ,0)*x**2 - 248.D0/3.D0*Hr5(0,0,-1,0,1) + 1040.D0/3.D0*Hr5(0,0
     &    ,-1,0,1)*x + 256.D0/3.D0*Hr5(0,0,-1,0,1)*x**2 - 328.D0/3.D0*
     &    Hr5(0,0,0,-1,0) + 400.D0/3.D0*Hr5(0,0,0,-1,0)*x + 256.D0/3.D0
     &    *Hr5(0,0,0,-1,0)*x**2 - 240.D0*Hr5(0,0,0,0,0) + 1056.D0*Hr5(0
     &    ,0,0,0,0)*x - 56.D0*Hr5(0,0,0,0,1) + 4336.D0/3.D0*Hr5(0,0,0,0
     &    ,1)*x - 192.D0*Hr5(0,0,0,0,1)*x**2 + 36.D0*Hr5(0,0,0,1,0) + 
     &    1256.D0*Hr5(0,0,0,1,0)*x )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 160.D0*Hr5(0,0,0,1,0)*x**2 + 12.D0
     &    *Hr5(0,0,0,1,1) + 1432.D0*Hr5(0,0,0,1,1)*x - 288.D0*Hr5(0,0,0
     &    ,1,1)*x**2 + 460.D0/3.D0*Hr5(0,0,1,0,0) + 3544.D0/3.D0*Hr5(0,
     &    0,1,0,0)*x - 32.D0*Hr5(0,0,1,0,0)*x**2 + 88.D0/3.D0*Hr5(0,0,1
     &    ,0,1) + 3344.D0/3.D0*Hr5(0,0,1,0,1)*x - 640.D0/3.D0*Hr5(0,0,1
     &    ,0,1)*x**2 + 296.D0/3.D0*Hr5(0,0,1,1,0) + 3568.D0/3.D0*Hr5(0,
     &    0,1,1,0)*x - 512.D0/3.D0*Hr5(0,0,1,1,0)*x**2 + 32.D0*Hr5(0,0,
     &    1,1,1) + 3200.D0/3.D0*Hr5(0,0,1,1,1)*x - 192.D0*Hr5(0,0,1,1,1
     &    )*x**2 + 544.D0/3.D0*Hr5(0,1,0,-1,0) + 64.D0/3.D0*Hr5(0,1,0,
     &    -1,0)*x + 608.D0/3.D0*Hr5(0,1,0,-1,0)*x**2 + 464.D0/3.D0*Hr5(
     &    0,1,0,0,0) + 3616.D0/3.D0*Hr5(0,1,0,0,0)*x - 352.D0/3.D0*Hr5(
     &    0,1,0,0,0)*x**2 + 892.D0/3.D0*Hr5(0,1,0,0,1) + 1512.D0*Hr5(0,
     &    1,0,0,1)*x + 464.D0/3.D0*Hr5(0,1,0,0,1)*x**2 + 124.D0/3.D0*
     &    Hr5(0,1,0,1,0) + 2072.D0/3.D0*Hr5(0,1,0,1,0)*x - 176.D0*Hr5(0
     &    ,1,0,1,0)*x**2 - 56.D0/3.D0*Hr5(0,1,0,1,1) + 1840.D0/3.D0*
     &    Hr5(0,1,0,1,1)*x )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 688.D0/3.D0*Hr5(0,1,0,1,1)*x**2
     &     - 652.D0/3.D0*Hr5(0,1,1,0,0) + 440.D0*Hr5(0,1,1,0,0)*x - 
     &    1856.D0/3.D0*Hr5(0,1,1,0,0)*x**2 + 1952.D0/3.D0*Hr5(0,1,1,0,1
     &    )*x - 640.D0/3.D0*Hr5(0,1,1,0,1)*x**2 - 8.D0*Hr5(0,1,1,1,0)
     &     + 1936.D0/3.D0*Hr5(0,1,1,1,0)*x - 688.D0/3.D0*Hr5(0,1,1,1,0)
     &    *x**2 - 80.D0/3.D0*Hr5(0,1,1,1,1) + 1408.D0/3.D0*Hr5(0,1,1,1,
     &    1)*x - 192.D0*Hr5(0,1,1,1,1)*x**2 - 16.D0/3.D0*Hr5(1,0,-1,-1,
     &    0) + 32.D0/3.D0*Hr5(1,0,-1,-1,0)*x - 224.D0/3.D0*Hr5(1,0,-1,
     &    -1,0)*x**2 + 96.D0*Hr5(1,0,-1,0,0) - 192.D0*Hr5(1,0,-1,0,0)*x
     &     + 160.D0*Hr5(1,0,-1,0,0)*x**2 + 304.D0/3.D0*Hr5(1,0,-1,0,1)
     &     - 608.D0/3.D0*Hr5(1,0,-1,0,1)*x + 224.D0/3.D0*Hr5(1,0,-1,0,1
     &    )*x**2 + 352.D0/3.D0*Hr5(1,0,0,-1,0) - 704.D0/3.D0*Hr5(1,0,0,
     &    -1,0)*x + 608.D0/3.D0*Hr5(1,0,0,-1,0)*x**2 - 688.D0/3.D0*Hr5(
     &    1,0,0,0,0) + 1376.D0/3.D0*Hr5(1,0,0,0,0)*x - 896.D0/3.D0*Hr5(
     &    1,0,0,0,0)*x**2 - 872.D0/3.D0*Hr5(1,0,0,0,1) + 1744.D0/3.D0*
     &    Hr5(1,0,0,0,1)*x )
      c2gg3 = c2gg3 + nf*ca**2 * (  - 1312.D0/3.D0*Hr5(1,0,0,0,1)*x**2
     &     - 448.D0/3.D0*Hr5(1,0,0,1,0) + 896.D0/3.D0*Hr5(1,0,0,1,0)*x
     &     - 800.D0/3.D0*Hr5(1,0,0,1,0)*x**2 - 584.D0/3.D0*Hr5(1,0,0,1,
     &    1) + 1168.D0/3.D0*Hr5(1,0,0,1,1)*x - 1072.D0/3.D0*Hr5(1,0,0,1
     &    ,1)*x**2 - 488.D0/3.D0*Hr5(1,0,1,0,0) + 976.D0/3.D0*Hr5(1,0,1
     &    ,0,0)*x - 736.D0/3.D0*Hr5(1,0,1,0,0)*x**2 - 280.D0/3.D0*Hr5(1
     &    ,0,1,0,1) + 560.D0/3.D0*Hr5(1,0,1,0,1)*x - 560.D0/3.D0*Hr5(1,
     &    0,1,0,1)*x**2 - 352.D0/3.D0*Hr5(1,0,1,1,0) + 704.D0/3.D0*Hr5(
     &    1,0,1,1,0)*x - 704.D0/3.D0*Hr5(1,0,1,1,0)*x**2 - 320.D0/3.D0*
     &    Hr5(1,0,1,1,1) + 640.D0/3.D0*Hr5(1,0,1,1,1)*x - 640.D0/3.D0*
     &    Hr5(1,0,1,1,1)*x**2 + 144.D0*Hr5(1,1,0,-1,0) - 288.D0*Hr5(1,1
     &    ,0,-1,0)*x + 160.D0*Hr5(1,1,0,-1,0)*x**2 - 896.D0/3.D0*Hr5(1,
     &    1,0,0,0) + 1792.D0/3.D0*Hr5(1,1,0,0,0)*x - 1216.D0/3.D0*Hr5(1
     &    ,1,0,0,0)*x**2 - 256.D0/3.D0*Hr5(1,1,0,0,1) + 512.D0/3.D0*
     &    Hr5(1,1,0,0,1)*x - 704.D0/3.D0*Hr5(1,1,0,0,1)*x**2 - 344.D0/3.
     &    D0*Hr5(1,1,0,1,0) )
      c2gg3 = c2gg3 + nf*ca**2 * ( 688.D0/3.D0*Hr5(1,1,0,1,0)*x - 688.D0
     &    /3.D0*Hr5(1,1,0,1,0)*x**2 - 304.D0/3.D0*Hr5(1,1,0,1,1) + 608.D
     &    0/3.D0*Hr5(1,1,0,1,1)*x - 608.D0/3.D0*Hr5(1,1,0,1,1)*x**2 - 
     &    784.D0/3.D0*Hr5(1,1,1,0,0) + 1568.D0/3.D0*Hr5(1,1,1,0,0)*x - 
     &    1184.D0/3.D0*Hr5(1,1,1,0,0)*x**2 - 280.D0/3.D0*Hr5(1,1,1,0,1)
     &     + 560.D0/3.D0*Hr5(1,1,1,0,1)*x - 560.D0/3.D0*Hr5(1,1,1,0,1)*
     &    x**2 - 248.D0/3.D0*Hr5(1,1,1,1,0) + 496.D0/3.D0*Hr5(1,1,1,1,0
     &    )*x - 496.D0/3.D0*Hr5(1,1,1,1,0)*x**2 - 80.D0*Hr5(1,1,1,1,1)
     &     + 160.D0*Hr5(1,1,1,1,1)*x - 160.D0*Hr5(1,1,1,1,1)*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 54088421.D0/48600.D0 - 87245687.D0
     &    /24300.D0*x + 3237022.D0/675.D0*x**2 + 926.D0/3.D0*z5 + 24604.
     &    D0/3.D0*z5*x + 712.D0/3.D0*z5*x**2 - 3266.D0/9.D0*z4 + 24610.D
     &    0/9.D0*z4*x + 9832.D0/9.D0*z4*x**2 + 1200.D0*z4*x**3 + 40238.D
     &    0/675.D0*dx + 96.D0*dx*z4 + 12712.D0/135.D0*z3 - 601292.D0/
     &    135.D0*z3*x + 71092.D0/45.D0*z3*x**2 + 3824.D0/5.D0*z3*x**3
     &     - 2032.D0/45.D0*z3*dx + 867496.D0/2025.D0*z2 - 6576608.D0/
     &    2025.D0*z2*x - 1045922.D0/2025.D0*z2*x**2 + 58736.D0/75.D0*z2
     &    *x**3 + 1744.D0/225.D0*z2*dx - 176.D0*z2*z3 - 1168.D0/3.D0*z2
     &    *z3*x - 1600.D0/3.D0*z2*z3*x**2 - 1436.D0/3.D0*Hr1(-1)*z4 - 
     &    7480.D0/3.D0*Hr1(-1)*z4*x - 5296.D0/3.D0*Hr1(-1)*z4*x**2 - 
     &    7250.D0/3.D0*Hr1(-1)*z3 - 10840.D0/3.D0*Hr1(-1)*z3*x - 6668.D0
     &    /3.D0*Hr1(-1)*z3*x**2 - 672.D0*Hr1(-1)*z3*x**3 - 320.D0/3.D0*
     &    Hr1(-1)*z3*dx - 56.D0/3.D0*Hr1(-1)*z3*dx**2 + 83854.D0/45.D0*
     &    Hr1(-1)*z2 + 144164.D0/45.D0*Hr1(-1)*z2*x + 36782.D0/45.D0*
     &    Hr1(-1)*z2*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 19392.D0/25.D0*Hr1(-1)*z2*x**3 + 
     &    3232.D0/45.D0*Hr1(-1)*z2*dx - 1276.D0/75.D0*Hr1(-1)*z2*dx**2
     &     - 462887.D0/1215.D0*Hr1(0) - 15858079.D0/6075.D0*Hr1(0)*x + 
     &    5542108.D0/2025.D0*Hr1(0)*x**2 - 544.D0/3.D0*Hr1(0)*z4 + 1184.
     &    D0/3.D0*Hr1(0)*z4*x - 1568.D0/3.D0*Hr1(0)*z4*x**2 - 9148.D0/
     &    675.D0*Hr1(0)*dx + 1316.D0/9.D0*Hr1(0)*z3 + 62888.D0/9.D0*
     &    Hr1(0)*z3*x + 21392.D0/9.D0*Hr1(0)*z3*x**2 + 7872.D0/5.D0*
     &    Hr1(0)*z3*x**3 - 1334.D0/45.D0*Hr1(0)*z2 - 21616.D0/15.D0*
     &    Hr1(0)*z2*x + 26818.D0/45.D0*Hr1(0)*z2*x**2 + 30256.D0/25.D0*
     &    Hr1(0)*z2*x**3 + 112.D0/15.D0*Hr1(0)*z2*dx - 5471951.D0/6075.D
     &    0*Hr1(1) - 18941999.D0/6075.D0*Hr1(1)*x + 8390392.D0/2025.D0*
     &    Hr1(1)*x**2 - 1204.D0/3.D0*Hr1(1)*z4 + 2408.D0/3.D0*Hr1(1)*z4
     &    *x - 992.D0/3.D0*Hr1(1)*z4*x**2 + 66974.D0/6075.D0*Hr1(1)*dx
     &     - 19994.D0/9.D0*Hr1(1)*z3 + 14416.D0/9.D0*Hr1(1)*z3*x - 6908.
     &    D0/9.D0*Hr1(1)*z3*x**2 + 4512.D0/5.D0*Hr1(1)*z3*x**3 + 448.D0/
     &    9.D0*Hr1(1)*z3*dx )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 376.D0/15.D0*Hr1(1)*z3*dx**2 + 
     &    36224.D0/45.D0*Hr1(1)*z2 - 36244.D0/45.D0*Hr1(1)*z2*x + 3016.D
     &    0/135.D0*Hr1(1)*z2*x**2 + 10864.D0/25.D0*Hr1(1)*z2*x**3 - 
     &    2176.D0/135.D0*Hr1(1)*z2*dx - 1276.D0/225.D0*Hr1(1)*z2*dx**2
     &     + 5728.D0/3.D0*Hr2(-1,-1)*z3 + 11456.D0/3.D0*Hr2(-1,-1)*z3*x
     &     + 7136.D0/3.D0*Hr2(-1,-1)*z3*x**2 + 8756.D0/3.D0*Hr2(-1,-1)*
     &    z2 + 12856.D0/3.D0*Hr2(-1,-1)*z2*x + 7616.D0/3.D0*Hr2(-1,-1)*
     &    z2*x**2 + 4032.D0/5.D0*Hr2(-1,-1)*z2*x**3 + 128.D0*Hr2(-1,-1)
     &    *z2*dx + 112.D0/5.D0*Hr2(-1,-1)*z2*dx**2 - 1010516.D0/225.D0*
     &    Hr2(-1,0) - 4132988.D0/675.D0*Hr2(-1,0)*x - 24232.D0/25.D0*
     &    Hr2(-1,0)*x**2 + 58736.D0/75.D0*Hr2(-1,0)*x**3 - 2008.D0/225.D
     &    0*Hr2(-1,0)*dx + 13924.D0/675.D0*Hr2(-1,0)*dx**2 - 4936.D0/3.D
     &    0*Hr2(-1,0)*z3 - 12176.D0/3.D0*Hr2(-1,0)*z3*x - 8528.D0/3.D0*
     &    Hr2(-1,0)*z3*x**2 - 2672.D0*Hr2(-1,0)*z2 - 3320.D0*Hr2(-1,0)*
     &    z2*x - 5456.D0/3.D0*Hr2(-1,0)*z2*x**2 - 3648.D0/5.D0*Hr2(-1,0
     &    )*z2*x**3 )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 256.D0/3.D0*Hr2(-1,0)*z2*dx - 304.
     &    D0/15.D0*Hr2(-1,0)*z2*dx**2 - 4604.D0/3.D0*Hr2(0,-1)*z3 - 
     &    2088.D0*Hr2(0,-1)*z3*x - 2272.D0*Hr2(0,-1)*z3*x**2 - 776.D0/3.
     &    D0*Hr2(0,-1)*z2 - 12448.D0/3.D0*Hr2(0,-1)*z2*x - 7648.D0/3.D0
     &    *Hr2(0,-1)*z2*x**2 - 4032.D0/5.D0*Hr2(0,-1)*z2*x**3 - 32.D0/5.
     &    D0*Hr2(0,-1)*z2*dx**2 - 334411.D0/2025.D0*Hr2(0,0) + 6805949.D
     &    0/2025.D0*Hr2(0,0)*x + 11442.D0/25.D0*Hr2(0,0)*x**2 - 58736.D0
     &    /75.D0*Hr2(0,0)*x**3 - 2872.D0/225.D0*Hr2(0,0)*dx - 320.D0/3.D
     &    0*Hr2(0,0)*z3 + 2032.D0/3.D0*Hr2(0,0)*z3*x + 224.D0/3.D0*Hr2(
     &    0,0)*z3*x**2 + 284.D0/3.D0*Hr2(0,0)*z2 + 256.D0*Hr2(0,0)*z2*x
     &     + 11296.D0/9.D0*Hr2(0,0)*z2*x**2 + 1344.D0/5.D0*Hr2(0,0)*z2*
     &    x**3 - 867496.D0/2025.D0*Hr2(0,1) - 5822356.D0/2025.D0*Hr2(0,
     &    1)*x + 1045922.D0/2025.D0*Hr2(0,1)*x**2 - 3752.D0/225.D0*Hr2(
     &    0,1)*dx - 3988.D0/3.D0*Hr2(0,1)*z3 + 696.D0*Hr2(0,1)*z3*x - 
     &    2672.D0*Hr2(0,1)*z3*x**2 + 556.D0/3.D0*Hr2(0,1)*z2 - 104.D0/3.
     &    D0*Hr2(0,1)*z2*x )
      c2gg3 = c2gg3 + nf*cf*ca * ( 768.D0*Hr2(0,1)*z2*x**2 + 192.D0/5.D0
     &    *Hr2(0,1)*z2*x**3 - 32.D0/15.D0*Hr2(0,1)*z2*dx**2 - 145171.D0/
     &    405.D0*Hr2(1,0) - 143044.D0/405.D0*Hr2(1,0)*x + 181286.D0/405.
     &    D0*Hr2(1,0)*x**2 + 6104.D0/405.D0*Hr2(1,0)*dx - 1328.D0*Hr2(1
     &    ,0)*z3 + 2656.D0*Hr2(1,0)*z3*x - 1568.D0*Hr2(1,0)*z3*x**2 + 
     &    1948.D0*Hr2(1,0)*z2 - 464.D0/3.D0*Hr2(1,0)*z2*x - 10664.D0/9.D
     &    0*Hr2(1,0)*z2*x**2 - 2304.D0/5.D0*Hr2(1,0)*z2*x**3 + 128.D0/9.
     &    D0*Hr2(1,0)*z2*dx + 64.D0/5.D0*Hr2(1,0)*z2*dx**2 - 69101.D0/
     &    405.D0*Hr2(1,1) - 562724.D0/405.D0*Hr2(1,1)*x + 63254.D0/45.D0
     &    *Hr2(1,1)*x**2 + 2324.D0/405.D0*Hr2(1,1)*dx - 4544.D0/3.D0*
     &    Hr2(1,1)*z3 + 9088.D0/3.D0*Hr2(1,1)*z3*x - 5344.D0/3.D0*Hr2(1
     &    ,1)*z3*x**2 + 356.D0*Hr2(1,1)*z2 - 1184.D0/3.D0*Hr2(1,1)*z2*x
     &     + 1928.D0/9.D0*Hr2(1,1)*z2*x**2 + 192.D0/5.D0*Hr2(1,1)*z2*
     &    x**3 - 320.D0/9.D0*Hr2(1,1)*z2*dx - 16.D0/15.D0*Hr2(1,1)*z2*
     &    dx**2 - 6712.D0/3.D0*Hr3(-1,-1,-1)*z2 - 13424.D0/3.D0*Hr3(-1,
     &    -1,-1)*z2*x )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 8240.D0/3.D0*Hr3(-1,-1,-1)*z2*
     &    x**2 + 68468.D0/45.D0*Hr3(-1,-1,0) + 6616.D0/15.D0*Hr3(-1,-1,
     &    0)*x - 63356.D0/45.D0*Hr3(-1,-1,0)*x**2 - 12928.D0/25.D0*Hr3(
     &    -1,-1,0)*x**3 + 5504.D0/45.D0*Hr3(-1,-1,0)*dx - 2552.D0/225.D0
     &    *Hr3(-1,-1,0)*dx**2 + 5792.D0/3.D0*Hr3(-1,-1,0)*z2 + 11584.D0/
     &    3.D0*Hr3(-1,-1,0)*z2*x + 7168.D0/3.D0*Hr3(-1,-1,0)*z2*x**2 + 
     &    1400.D0*Hr3(-1,0,-1)*z2 + 2800.D0*Hr3(-1,0,-1)*z2*x + 1712.D0
     &    *Hr3(-1,0,-1)*z2*x**2 - 23540.D0/9.D0*Hr3(-1,0,0) - 3628.D0*
     &    Hr3(-1,0,0)*x - 3448.D0/9.D0*Hr3(-1,0,0)*x**2 + 21888.D0/25.D0
     &    *Hr3(-1,0,0)*x**3 - 560.D0/9.D0*Hr3(-1,0,0)*dx + 4792.D0/225.D
     &    0*Hr3(-1,0,0)*dx**2 - 1816.D0/3.D0*Hr3(-1,0,0)*z2 - 1328.D0/3.
     &    D0*Hr3(-1,0,0)*z2*x - 176.D0/3.D0*Hr3(-1,0,0)*z2*x**2 - 3308.D
     &    0/3.D0*Hr3(-1,0,1) - 26848.D0/9.D0*Hr3(-1,0,1)*x - 4564.D0/3.D
     &    0*Hr3(-1,0,1)*x**2 + 12928.D0/25.D0*Hr3(-1,0,1)*x**3 - 32.D0/
     &    3.D0*Hr3(-1,0,1)*dx + 2552.D0/225.D0*Hr3(-1,0,1)*dx**2 - 64.D0
     &    *Hr3(-1,0,1)*z2*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * ( 1792.D0*Hr3(0,-1,-1)*z2 + 2368.D0*
     &    Hr3(0,-1,-1)*z2*x + 2592.D0*Hr3(0,-1,-1)*z2*x**2 - 103424.D0/
     &    45.D0*Hr3(0,-1,0) - 11512.D0/45.D0*Hr3(0,-1,0)*x + 50828.D0/
     &    45.D0*Hr3(0,-1,0)*x**2 + 12928.D0/25.D0*Hr3(0,-1,0)*x**3 + 
     &    128.D0/15.D0*Hr3(0,-1,0)*dx + 448.D0/45.D0*Hr3(0,-1,0)*dx**2
     &     - 4768.D0/3.D0*Hr3(0,-1,0)*z2 - 1632.D0*Hr3(0,-1,0)*z2*x - 
     &    2224.D0*Hr3(0,-1,0)*z2*x**2 - 664.D0/3.D0*Hr3(0,0,-1)*z2 - 
     &    560.D0/3.D0*Hr3(0,0,-1)*z2*x - 3232.D0/3.D0*Hr3(0,0,-1)*z2*
     &    x**2 + 18097.D0/135.D0*Hr3(0,0,0) + 188434.D0/135.D0*Hr3(0,0,
     &    0)*x - 75448.D0/45.D0*Hr3(0,0,0)*x**2 - 21888.D0/25.D0*Hr3(0,
     &    0,0)*x**3 - 64.D0/5.D0*Hr3(0,0,0)*dx - 656.D0/3.D0*Hr3(0,0,0)
     &    *z2 - 1952.D0/3.D0*Hr3(0,0,0)*z2*x + 160.D0/3.D0*Hr3(0,0,0)*
     &    z2*x**2 + 1334.D0/45.D0*Hr3(0,0,1) + 53336.D0/45.D0*Hr3(0,0,1
     &    )*x - 26818.D0/45.D0*Hr3(0,0,1)*x**2 - 17328.D0/25.D0*Hr3(0,0
     &    ,1)*x**3 + 16.D0/15.D0*Hr3(0,0,1)*dx - 64.D0*Hr3(0,0,1)*z2 - 
     &    160.D0*Hr3(0,0,1)*z2*x )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 1102.D0/45.D0*Hr3(0,1,0) - 11792.D
     &    0/45.D0*Hr3(0,1,0)*x - 215798.D0/135.D0*Hr3(0,1,0)*x**2 + 176.
     &    D0*Hr3(0,1,0)*x**3 - 32.D0/15.D0*Hr3(0,1,0)*dx + 1888.D0/3.D0
     &    *Hr3(0,1,0)*z2 + 8320.D0/3.D0*Hr3(0,1,0)*z2*x + 3632.D0/3.D0*
     &    Hr3(0,1,0)*z2*x**2 + 3494.D0/135.D0*Hr3(0,1,1) - 66376.D0/135.
     &    D0*Hr3(0,1,1)*x - 160708.D0/135.D0*Hr3(0,1,1)*x**2 - 32.D0/15.
     &    D0*Hr3(0,1,1)*dx - 40.D0*Hr3(0,1,1)*z2 + 976.D0/3.D0*Hr3(0,1,
     &    1)*z2*x - 32.D0/3.D0*Hr3(0,1,1)*z2*x**2 + 336.D0*Hr3(1,0,-1)*
     &    z2 - 672.D0*Hr3(1,0,-1)*z2*x + 352.D0*Hr3(1,0,-1)*z2*x**2 - 
     &    74332.D0/135.D0*Hr3(1,0,0) + 122552.D0/135.D0*Hr3(1,0,0)*x - 
     &    102736.D0/135.D0*Hr3(1,0,0)*x**2 + 2576.D0/135.D0*Hr3(1,0,0)*
     &    dx - 1792.D0/3.D0*Hr3(1,0,0)*z2 + 3584.D0/3.D0*Hr3(1,0,0)*z2*
     &    x - 2048.D0/3.D0*Hr3(1,0,0)*z2*x**2 - 398.D0/9.D0*Hr3(1,0,1)
     &     + 5264.D0/9.D0*Hr3(1,0,1)*x - 19610.D0/27.D0*Hr3(1,0,1)*x**2
     &     - 176.D0*Hr3(1,0,1)*x**3 - 1216.D0/27.D0*Hr3(1,0,1)*dx - 304.
     &    D0/3.D0*Hr3(1,0,1)*z2 )
      c2gg3 = c2gg3 + nf*cf*ca * ( 608.D0/3.D0*Hr3(1,0,1)*z2*x - 32.D0/
     &    3.D0*Hr3(1,0,1)*z2*x**2 - 34.D0*Hr3(1,1,0) + 3820.D0/9.D0*
     &    Hr3(1,1,0)*x - 21326.D0/27.D0*Hr3(1,1,0)*x**2 + 176.D0*Hr3(1,
     &    1,0)*x**3 - 352.D0/27.D0*Hr3(1,1,0)*dx - 232.D0/3.D0*Hr3(1,1,
     &    0)*z2 + 464.D0/3.D0*Hr3(1,1,0)*z2*x - 272.D0/3.D0*Hr3(1,1,0)*
     &    z2*x**2 + 2032.D0/27.D0*Hr3(1,1,1) + 2536.D0/27.D0*Hr3(1,1,1)
     &    *x - 3556.D0/9.D0*Hr3(1,1,1)*x**2 - 784.D0/27.D0*Hr3(1,1,1)*
     &    dx - 400.D0/3.D0*Hr3(1,1,1)*z2 + 800.D0/3.D0*Hr3(1,1,1)*z2*x
     &     - 224.D0/3.D0*Hr3(1,1,1)*z2*x**2 - 808.D0/3.D0*Hr4(-1,-1,-1,
     &    0) + 3248.D0/3.D0*Hr4(-1,-1,-1,0)*x + 1696.D0*Hr4(-1,-1,-1,0)
     &    *x**2 + 384.D0/5.D0*Hr4(-1,-1,-1,0)*x**3 + 256.D0/3.D0*Hr4(-1
     &    ,-1,-1,0)*dx + 32.D0/15.D0*Hr4(-1,-1,-1,0)*dx**2 - 1464.D0*
     &    Hr4(-1,-1,0,0) - 10136.D0/3.D0*Hr4(-1,-1,0,0)*x - 8728.D0/3.D0
     &    *Hr4(-1,-1,0,0)*x**2 - 576.D0*Hr4(-1,-1,0,0)*x**3 - 512.D0/3.D
     &    0*Hr4(-1,-1,0,0)*dx - 16.D0*Hr4(-1,-1,0,0)*dx**2 - 9160.D0/3.D
     &    0*Hr4(-1,-1,0,1) )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 3744.D0*Hr4(-1,-1,0,1)*x - 5072.D0
     &    /3.D0*Hr4(-1,-1,0,1)*x**2 - 768.D0*Hr4(-1,-1,0,1)*x**3 - 256.D
     &    0/3.D0*Hr4(-1,-1,0,1)*dx - 64.D0/3.D0*Hr4(-1,-1,0,1)*dx**2 + 
     &    512.D0/3.D0*Hr4(-1,0,-1,0) - 3136.D0/3.D0*Hr4(-1,0,-1,0)*x - 
     &    1520.D0*Hr4(-1,0,-1,0)*x**2 - 384.D0/5.D0*Hr4(-1,0,-1,0)*x**3
     &     - 256.D0/3.D0*Hr4(-1,0,-1,0)*dx - 32.D0/15.D0*Hr4(-1,0,-1,0)
     &    *dx**2 + 796.D0*Hr4(-1,0,0,0) + 4448.D0/3.D0*Hr4(-1,0,0,0)*x
     &     + 1384.D0*Hr4(-1,0,0,0)*x**2 + 1728.D0/5.D0*Hr4(-1,0,0,0)*
     &    x**3 + 256.D0/3.D0*Hr4(-1,0,0,0)*dx + 48.D0/5.D0*Hr4(-1,0,0,0
     &    )*dx**2 + 6752.D0/3.D0*Hr4(-1,0,0,1) + 7480.D0/3.D0*Hr4(-1,0,
     &    0,1)*x + 3208.D0/3.D0*Hr4(-1,0,0,1)*x**2 + 576.D0*Hr4(-1,0,0,
     &    1)*x**3 + 128.D0/3.D0*Hr4(-1,0,0,1)*dx + 16.D0*Hr4(-1,0,0,1)*
     &    dx**2 + 1208.D0/3.D0*Hr4(-1,0,1,0) + 1408.D0/3.D0*Hr4(-1,0,1,
     &    0)*x + 736.D0/3.D0*Hr4(-1,0,1,0)*x**2 + 384.D0/5.D0*Hr4(-1,0,
     &    1,0)*x**3 + 32.D0/15.D0*Hr4(-1,0,1,0)*dx**2 + 1352.D0/3.D0*
     &    Hr4(-1,0,1,1) )
      c2gg3 = c2gg3 + nf*cf*ca * ( 1648.D0/3.D0*Hr4(-1,0,1,1)*x + 832.D0
     &    /3.D0*Hr4(-1,0,1,1)*x**2 + 384.D0/5.D0*Hr4(-1,0,1,1)*x**3 + 
     &    32.D0/15.D0*Hr4(-1,0,1,1)*dx**2 + 208.D0/3.D0*Hr4(0,-1,-1,0)
     &     - 6656.D0/3.D0*Hr4(0,-1,-1,0)*x - 6688.D0/3.D0*Hr4(0,-1,-1,0
     &    )*x**2 - 384.D0/5.D0*Hr4(0,-1,-1,0)*x**3 - 64.D0/15.D0*Hr4(0,
     &    -1,-1,0)*dx**2 - 968.D0/3.D0*Hr4(0,-1,0,0) + 8528.D0/3.D0*
     &    Hr4(0,-1,0,0)*x + 3048.D0*Hr4(0,-1,0,0)*x**2 + 576.D0*Hr4(0,
     &    -1,0,0)*x**3 + 64.D0/15.D0*Hr4(0,-1,0,0)*dx**2 + 880.D0/3.D0*
     &    Hr4(0,-1,0,1) + 3040.D0*Hr4(0,-1,0,1)*x + 4304.D0/3.D0*Hr4(0,
     &    -1,0,1)*x**2 + 768.D0*Hr4(0,-1,0,1)*x**3 + 64.D0/15.D0*Hr4(0,
     &    -1,0,1)*dx**2 - 2528.D0/3.D0*Hr4(0,0,-1,0) + 656.D0*Hr4(0,0,
     &    -1,0)*x + 6224.D0/3.D0*Hr4(0,0,-1,0)*x**2 + 1536.D0/5.D0*Hr4(
     &    0,0,-1,0)*x**3 - 1636.D0/9.D0*Hr4(0,0,0,0) - 1864.D0/9.D0*
     &    Hr4(0,0,0,0)*x - 1712.D0*Hr4(0,0,0,0)*x**2 - 2304.D0/5.D0*
     &    Hr4(0,0,0,0)*x**3 - 284.D0/3.D0*Hr4(0,0,0,1) + 400.D0*Hr4(0,0
     &    ,0,1)*x )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 11296.D0/9.D0*Hr4(0,0,0,1)*x**2
     &     + 192.D0/5.D0*Hr4(0,0,0,1)*x**3 - 244.D0/3.D0*Hr4(0,0,1,0)
     &     + 816.D0*Hr4(0,0,1,0)*x - 19216.D0/9.D0*Hr4(0,0,1,0)*x**2 - 
     &    384.D0/5.D0*Hr4(0,0,1,0)*x**3 - 356.D0/3.D0*Hr4(0,0,1,1) + 
     &    2224.D0/3.D0*Hr4(0,0,1,1)*x - 21008.D0/9.D0*Hr4(0,0,1,1)*x**2
     &     - 384.D0/5.D0*Hr4(0,0,1,1)*x**3 - 352.D0*Hr4(0,1,0,0) - 1560.
     &    D0*Hr4(0,1,0,0)*x - 7168.D0/3.D0*Hr4(0,1,0,0)*x**2 - 3072.D0/
     &    5.D0*Hr4(0,1,0,0)*x**3 - 452.D0/3.D0*Hr4(0,1,0,1) + 1144.D0*
     &    Hr4(0,1,0,1)*x - 5648.D0/3.D0*Hr4(0,1,0,1)*x**2 - 508.D0/3.D0
     &    *Hr4(0,1,1,0) + 3080.D0/3.D0*Hr4(0,1,1,0)*x - 4952.D0/3.D0*
     &    Hr4(0,1,1,0)*x**2 - 1312.D0/9.D0*Hr4(0,1,1,1) + 8744.D0/9.D0*
     &    Hr4(0,1,1,1)*x - 14800.D0/9.D0*Hr4(0,1,1,1)*x**2 - 3040.D0/3.D
     &    0*Hr4(1,0,-1,0) + 608.D0*Hr4(1,0,-1,0)*x + 64.D0/3.D0*Hr4(1,0
     &    ,-1,0)*x**2 + 1152.D0/5.D0*Hr4(1,0,-1,0)*x**3 - 32.D0/5.D0*
     &    Hr4(1,0,-1,0)*dx**2 - 3188.D0/9.D0*Hr4(1,0,0,0) + 1576.D0/9.D0
     &    *Hr4(1,0,0,0)*x )
      c2gg3 = c2gg3 + nf*cf*ca * ( 1480.D0/9.D0*Hr4(1,0,0,0)*x**2 - 576.
     &    D0/5.D0*Hr4(1,0,0,0)*x**3 - 416.D0/9.D0*Hr4(1,0,0,0)*dx + 16.D
     &    0/5.D0*Hr4(1,0,0,0)*dx**2 - 7108.D0/3.D0*Hr4(1,0,0,1) + 2944.D
     &    0/3.D0*Hr4(1,0,0,1)*x + 3920.D0/9.D0*Hr4(1,0,0,1)*x**2 + 3072.
     &    D0/5.D0*Hr4(1,0,0,1)*x**3 + 256.D0/9.D0*Hr4(1,0,0,1)*dx - 256.
     &    D0/15.D0*Hr4(1,0,0,1)*dx**2 - 908.D0/3.D0*Hr4(1,0,1,0) + 3632.
     &    D0/3.D0*Hr4(1,0,1,0)*x - 11624.D0/9.D0*Hr4(1,0,1,0)*x**2 + 
     &    704.D0/9.D0*Hr4(1,0,1,0)*dx - 628.D0/3.D0*Hr4(1,0,1,1) + 880.D
     &    0*Hr4(1,0,1,1)*x - 3104.D0/3.D0*Hr4(1,0,1,1)*x**2 + 256.D0/3.D
     &    0*Hr4(1,0,1,1)*dx + 4432.D0/3.D0*Hr4(1,1,0,0) + 808.D0*Hr4(1,
     &    1,0,0)*x - 17776.D0/9.D0*Hr4(1,1,0,0)*x**2 - 3072.D0/5.D0*
     &    Hr4(1,1,0,0)*x**3 + 640.D0/9.D0*Hr4(1,1,0,0)*dx + 256.D0/15.D0
     &    *Hr4(1,1,0,0)*dx**2 - 664.D0/3.D0*Hr4(1,1,0,1) + 936.D0*Hr4(1
     &    ,1,0,1)*x - 9560.D0/9.D0*Hr4(1,1,0,1)*x**2 + 704.D0/9.D0*Hr4(
     &    1,1,0,1)*dx - 220.D0*Hr4(1,1,1,0) + 2896.D0/3.D0*Hr4(1,1,1,0)
     &    *x )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 9632.D0/9.D0*Hr4(1,1,1,0)*x**2 + 
     &    704.D0/9.D0*Hr4(1,1,1,0)*dx - 1048.D0/9.D0*Hr4(1,1,1,1) + 
     &    5480.D0/9.D0*Hr4(1,1,1,1)*x - 2272.D0/3.D0*Hr4(1,1,1,1)*x**2
     &     + 736.D0/9.D0*Hr4(1,1,1,1)*dx - 1424.D0/3.D0*Hr5(-1,-1,-1,-1
     &    ,0) - 2848.D0/3.D0*Hr5(-1,-1,-1,-1,0)*x - 1696.D0/3.D0*Hr5(-1
     &    ,-1,-1,-1,0)*x**2 + 5344.D0/3.D0*Hr5(-1,-1,-1,0,0) + 10688.D0/
     &    3.D0*Hr5(-1,-1,-1,0,0)*x + 6272.D0/3.D0*Hr5(-1,-1,-1,0,0)*
     &    x**2 + 2000.D0*Hr5(-1,-1,-1,0,1) + 4000.D0*Hr5(-1,-1,-1,0,1)*
     &    x + 2464.D0*Hr5(-1,-1,-1,0,1)*x**2 + 1360.D0/3.D0*Hr5(-1,-1,0
     &    ,-1,0) + 2720.D0/3.D0*Hr5(-1,-1,0,-1,0)*x + 1568.D0/3.D0*Hr5(
     &    -1,-1,0,-1,0)*x**2 - 968.D0*Hr5(-1,-1,0,0,0) - 1936.D0*Hr5(-1
     &    ,-1,0,0,0)*x - 1104.D0*Hr5(-1,-1,0,0,0)*x**2 - 4408.D0/3.D0*
     &    Hr5(-1,-1,0,0,1) - 8816.D0/3.D0*Hr5(-1,-1,0,0,1)*x - 5552.D0/
     &    3.D0*Hr5(-1,-1,0,0,1)*x**2 - 752.D0/3.D0*Hr5(-1,-1,0,1,0) - 
     &    1504.D0/3.D0*Hr5(-1,-1,0,1,0)*x - 1120.D0/3.D0*Hr5(-1,-1,0,1,
     &    0)*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 288.D0*Hr5(-1,-1,0,1,1) - 576.D0*
     &    Hr5(-1,-1,0,1,1)*x - 448.D0*Hr5(-1,-1,0,1,1)*x**2 + 432.D0*
     &    Hr5(-1,0,-1,-1,0) + 864.D0*Hr5(-1,0,-1,-1,0)*x + 480.D0*Hr5(
     &    -1,0,-1,-1,0)*x**2 - 3176.D0/3.D0*Hr5(-1,0,-1,0,0) - 6352.D0/
     &    3.D0*Hr5(-1,0,-1,0,0)*x - 3664.D0/3.D0*Hr5(-1,0,-1,0,0)*x**2
     &     - 1184.D0*Hr5(-1,0,-1,0,1) - 2368.D0*Hr5(-1,0,-1,0,1)*x - 
     &    1472.D0*Hr5(-1,0,-1,0,1)*x**2 - 896.D0/3.D0*Hr5(-1,0,0,-1,0)
     &     - 1792.D0/3.D0*Hr5(-1,0,0,-1,0)*x - 640.D0/3.D0*Hr5(-1,0,0,
     &    -1,0)*x**2 + 552.D0*Hr5(-1,0,0,0,0) + 1104.D0*Hr5(-1,0,0,0,0)
     &    *x + 720.D0*Hr5(-1,0,0,0,0)*x**2 + 928.D0/3.D0*Hr5(-1,0,0,0,1
     &    ) - 448.D0/3.D0*Hr5(-1,0,0,0,1)*x - 832.D0/3.D0*Hr5(-1,0,0,0,
     &    1)*x**2 + 208.D0*Hr5(-1,0,0,1,0) + 416.D0*Hr5(-1,0,0,1,0)*x
     &     + 352.D0*Hr5(-1,0,0,1,0)*x**2 + 240.D0*Hr5(-1,0,0,1,1) + 480.
     &    D0*Hr5(-1,0,0,1,1)*x + 416.D0*Hr5(-1,0,0,1,1)*x**2 + 1712.D0/
     &    3.D0*Hr5(-1,0,1,0,0) + 5728.D0/3.D0*Hr5(-1,0,1,0,0)*x + 4576.D
     &    0/3.D0*Hr5(-1,0,1,0,0)*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * ( 272.D0/3.D0*Hr5(-1,0,1,0,1) + 544.D0/
     &    3.D0*Hr5(-1,0,1,0,1)*x + 544.D0/3.D0*Hr5(-1,0,1,0,1)*x**2 + 
     &    80.D0*Hr5(-1,0,1,1,0) + 160.D0*Hr5(-1,0,1,1,0)*x + 160.D0*
     &    Hr5(-1,0,1,1,0)*x**2 + 256.D0/3.D0*Hr5(-1,0,1,1,1) + 512.D0/3.
     &    D0*Hr5(-1,0,1,1,1)*x + 512.D0/3.D0*Hr5(-1,0,1,1,1)*x**2 + 448.
     &    D0/3.D0*Hr5(0,-1,-1,-1,0) + 6400.D0/3.D0*Hr5(0,-1,-1,-1,0)*x
     &     + 640.D0*Hr5(0,-1,-1,-1,0)*x**2 - 896.D0*Hr5(0,-1,-1,0,0) - 
     &    9152.D0/3.D0*Hr5(0,-1,-1,0,0)*x - 5168.D0/3.D0*Hr5(0,-1,-1,0,
     &    0)*x**2 - 5152.D0/3.D0*Hr5(0,-1,-1,0,1) - 3904.D0/3.D0*Hr5(0,
     &    -1,-1,0,1)*x - 2272.D0*Hr5(0,-1,-1,0,1)*x**2 - 5248.D0/3.D0*
     &    Hr5(0,-1,0,-1,0)*x - 1216.D0/3.D0*Hr5(0,-1,0,-1,0)*x**2 + 
     &    1472.D0/3.D0*Hr5(0,-1,0,0,0) + 4736.D0/3.D0*Hr5(0,-1,0,0,0)*x
     &     + 880.D0*Hr5(0,-1,0,0,0)*x**2 + 4016.D0/3.D0*Hr5(0,-1,0,0,1)
     &     + 736.D0*Hr5(0,-1,0,0,1)*x + 5264.D0/3.D0*Hr5(0,-1,0,0,1)*
     &    x**2 + 256.D0*Hr5(0,-1,0,1,0) + 256.D0/3.D0*Hr5(0,-1,0,1,0)*x
     &     + 1120.D0/3.D0*Hr5(0,-1,0,1,0)*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * ( 288.D0*Hr5(0,-1,0,1,1) + 320.D0/3.D0
     &    *Hr5(0,-1,0,1,1)*x + 448.D0*Hr5(0,-1,0,1,1)*x**2 + 176.D0/3.D0
     &    *Hr5(0,0,-1,-1,0) - 4256.D0/3.D0*Hr5(0,0,-1,-1,0)*x - 1600.D0/
     &    3.D0*Hr5(0,0,-1,-1,0)*x**2 - 944.D0/3.D0*Hr5(0,0,-1,0,0) + 
     &    1568.D0/3.D0*Hr5(0,0,-1,0,0)*x + 928.D0/3.D0*Hr5(0,0,-1,0,0)*
     &    x**2 + 752.D0/3.D0*Hr5(0,0,-1,0,1) - 1568.D0/3.D0*Hr5(0,0,-1,
     &    0,1)*x + 2432.D0/3.D0*Hr5(0,0,-1,0,1)*x**2 - 2176.D0/3.D0*
     &    Hr5(0,0,0,-1,0) + 128.D0/3.D0*Hr5(0,0,0,-1,0)*x - 1792.D0/3.D0
     &    *Hr5(0,0,0,-1,0)*x**2 + 120.D0*Hr5(0,0,0,0,0) + 1168.D0/3.D0*
     &    Hr5(0,0,0,0,0)*x + 656.D0/3.D0*Hr5(0,0,0,0,1) + 2080.D0/3.D0*
     &    Hr5(0,0,0,0,1)*x - 160.D0/3.D0*Hr5(0,0,0,0,1)*x**2 + 472.D0/3.
     &    D0*Hr5(0,0,0,1,0) + 2288.D0/3.D0*Hr5(0,0,0,1,0)*x - 160.D0*
     &    Hr5(0,0,0,1,0)*x**2 + 168.D0*Hr5(0,0,0,1,1) + 2608.D0/3.D0*
     &    Hr5(0,0,0,1,1)*x - 544.D0/3.D0*Hr5(0,0,0,1,1)*x**2 - 304.D0/3.
     &    D0*Hr5(0,0,1,0,0) + 896.D0/3.D0*Hr5(0,0,1,0,0)*x - 1184.D0/3.D
     &    0*Hr5(0,0,1,0,0)*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * ( 280.D0/3.D0*Hr5(0,0,1,0,1) + 2608.D0/
     &    3.D0*Hr5(0,0,1,0,1)*x - 800.D0/3.D0*Hr5(0,0,1,0,1)*x**2 + 24.D
     &    0*Hr5(0,0,1,1,0) + 2384.D0/3.D0*Hr5(0,0,1,1,0)*x - 1120.D0/3.D
     &    0*Hr5(0,0,1,1,0)*x**2 + 248.D0/3.D0*Hr5(0,0,1,1,1) + 816.D0*
     &    Hr5(0,0,1,1,1)*x - 736.D0/3.D0*Hr5(0,0,1,1,1)*x**2 - 1504.D0/
     &    3.D0*Hr5(0,1,0,-1,0) + 128.D0/3.D0*Hr5(0,1,0,-1,0)*x - 1600.D0
     &    /3.D0*Hr5(0,1,0,-1,0)*x**2 - 344.D0/3.D0*Hr5(0,1,0,0,0) - 
     &    1040.D0*Hr5(0,1,0,0,0)*x - 272.D0/3.D0*Hr5(0,1,0,0,0)*x**2 - 
     &    880.D0*Hr5(0,1,0,0,1) - 5632.D0/3.D0*Hr5(0,1,0,0,1)*x - 1680.D
     &    0*Hr5(0,1,0,0,1)*x**2 - 80.D0/3.D0*Hr5(0,1,0,1,0) + 2368.D0/3.
     &    D0*Hr5(0,1,0,1,0)*x - 976.D0/3.D0*Hr5(0,1,0,1,0)*x**2 + 112.D0
     &    /3.D0*Hr5(0,1,0,1,1) + 2080.D0/3.D0*Hr5(0,1,0,1,1)*x - 176.D0
     &    *Hr5(0,1,0,1,1)*x**2 + 808.D0*Hr5(0,1,1,0,0) + 6416.D0/3.D0*
     &    Hr5(0,1,1,0,0)*x + 3968.D0/3.D0*Hr5(0,1,1,0,0)*x**2 - 104.D0/
     &    3.D0*Hr5(0,1,1,0,1) + 2224.D0/3.D0*Hr5(0,1,1,0,1)*x - 928.D0/
     &    3.D0*Hr5(0,1,1,0,1)*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 80.D0/3.D0*Hr5(0,1,1,1,0) + 2368.D
     &    0/3.D0*Hr5(0,1,1,1,0)*x - 976.D0/3.D0*Hr5(0,1,1,1,0)*x**2 + 
     &    40.D0*Hr5(0,1,1,1,1) + 656.D0*Hr5(0,1,1,1,1)*x - 160.D0*Hr5(0
     &    ,1,1,1,1)*x**2 - 544.D0/3.D0*Hr5(1,0,-1,-1,0) + 1088.D0/3.D0*
     &    Hr5(1,0,-1,-1,0)*x - 704.D0/3.D0*Hr5(1,0,-1,-1,0)*x**2 - 272.D
     &    0*Hr5(1,0,-1,0,0) + 544.D0*Hr5(1,0,-1,0,0)*x - 416.D0*Hr5(1,0
     &    ,-1,0,0)*x**2 - 1280.D0/3.D0*Hr5(1,0,-1,0,1) + 2560.D0/3.D0*
     &    Hr5(1,0,-1,0,1)*x - 1408.D0/3.D0*Hr5(1,0,-1,0,1)*x**2 - 880.D0
     &    /3.D0*Hr5(1,0,0,-1,0) + 1760.D0/3.D0*Hr5(1,0,0,-1,0)*x - 1376.
     &    D0/3.D0*Hr5(1,0,0,-1,0)*x**2 + 312.D0*Hr5(1,0,0,0,0) - 624.D0
     &    *Hr5(1,0,0,0,0)*x + 240.D0*Hr5(1,0,0,0,0)*x**2 + 904.D0/3.D0*
     &    Hr5(1,0,0,0,1) - 1808.D0/3.D0*Hr5(1,0,0,0,1)*x + 1040.D0/3.D0
     &    *Hr5(1,0,0,0,1)*x**2 - 80.D0/3.D0*Hr5(1,0,0,1,0) + 160.D0/3.D0
     &    *Hr5(1,0,0,1,0)*x - 352.D0/3.D0*Hr5(1,0,0,1,0)*x**2 + 296.D0/
     &    3.D0*Hr5(1,0,0,1,1) - 592.D0/3.D0*Hr5(1,0,0,1,1)*x + 400.D0/3.
     &    D0*Hr5(1,0,0,1,1)*x**2 )
      c2gg3 = c2gg3 + nf*cf*ca * ( 128.D0/3.D0*Hr5(1,0,1,0,0) - 256.D0/
     &    3.D0*Hr5(1,0,1,0,0)*x - 512.D0/3.D0*Hr5(1,0,1,0,0)*x**2 - 344.
     &    D0/3.D0*Hr5(1,0,1,0,1) + 688.D0/3.D0*Hr5(1,0,1,0,1)*x - 688.D0
     &    /3.D0*Hr5(1,0,1,0,1)*x**2 - 128.D0*Hr5(1,0,1,1,0) + 256.D0*
     &    Hr5(1,0,1,1,0)*x - 256.D0*Hr5(1,0,1,1,0)*x**2 - 1408.D0/3.D0*
     &    Hr5(1,1,0,-1,0) + 2816.D0/3.D0*Hr5(1,1,0,-1,0)*x - 1664.D0/3.D
     &    0*Hr5(1,1,0,-1,0)*x**2 + 856.D0/3.D0*Hr5(1,1,0,0,0) - 1712.D0/
     &    3.D0*Hr5(1,1,0,0,0)*x + 368.D0/3.D0*Hr5(1,1,0,0,0)*x**2 - 384.
     &    D0*Hr5(1,1,0,0,1) + 768.D0*Hr5(1,1,0,0,1)*x - 448.D0*Hr5(1,1,
     &    0,0,1)*x**2 - 184.D0*Hr5(1,1,0,1,0) + 368.D0*Hr5(1,1,0,1,0)*x
     &     - 368.D0*Hr5(1,1,0,1,0)*x**2 - 32.D0*Hr5(1,1,0,1,1) + 64.D0*
     &    Hr5(1,1,0,1,1)*x - 64.D0*Hr5(1,1,0,1,1)*x**2 + 832.D0/3.D0*
     &    Hr5(1,1,1,0,0) - 1664.D0/3.D0*Hr5(1,1,1,0,0)*x + 320.D0/3.D0*
     &    Hr5(1,1,1,0,0)*x**2 - 104.D0*Hr5(1,1,1,0,1) + 208.D0*Hr5(1,1,
     &    1,0,1)*x - 208.D0*Hr5(1,1,1,0,1)*x**2 - 136.D0*Hr5(1,1,1,1,0)
     &     + 272.D0*Hr5(1,1,1,1,0)*x )
      c2gg3 = c2gg3 + nf*cf*ca * (  - 272.D0*Hr5(1,1,1,1,0)*x**2 )
      c2gg3 = c2gg3 + nf*cf**2 * ( 149023.D0/600.D0 + 399401.D0/300.D0*
     &    x - 115586.D0/75.D0*x**2 - 124.D0*z5 - 23032.D0/3.D0*z5*x + 
     &    368.D0*z5*x**2 + 544.D0/3.D0*z4 + 1354.D0/3.D0*z4*x - 10088.D0
     &    /3.D0*z4*x**2 - 6336.D0/5.D0*z4*x**3 - 964.D0/75.D0*dx + 
     &    11107.D0/15.D0*z3 + 267682.D0/45.D0*z3*x + 3956.D0/15.D0*z3*
     &    x**2 - 352.D0*z3*x**3 - 368.D0/15.D0*z3*dx - 4598.D0/45.D0*z2
     &     + 166993.D0/45.D0*z2*x + 14444.D0/15.D0*z2*x**2 - 8528.D0/25.
     &    D0*z2*x**3 - 592.D0/45.D0*z2*dx - 160.D0*z2*z3 + 256.D0/3.D0*
     &    z2*z3*x - 832.D0*z2*z3*x**2 + 2336.D0/3.D0*Hr1(-1)*z4 + 9280.D
     &    0/3.D0*Hr1(-1)*z4*x + 6304.D0/3.D0*Hr1(-1)*z4*x**2 - 184.D0*
     &    Hr1(-1)*z3 - 352.D0*Hr1(-1)*z3*x + 104.D0*Hr1(-1)*z3*x**2 + 
     &    1152.D0/5.D0*Hr1(-1)*z3*x**3 + 32.D0/5.D0*Hr1(-1)*z3*dx**2 - 
     &    49604.D0/15.D0*Hr1(-1)*z2 - 73544.D0/15.D0*Hr1(-1)*z2*x - 
     &    8364.D0/5.D0*Hr1(-1)*z2*x**2 + 1056.D0/5.D0*Hr1(-1)*z2*x**3
     &     + 128.D0/15.D0*Hr1(-1)*z2*dx + 88.D0/15.D0*Hr1(-1)*z2*dx**2
     &     + 13594.D0/225.D0*Hr1(0) )
      c2gg3 = c2gg3 + nf*cf**2 * ( 37658.D0/75.D0*Hr1(0)*x - 61902.D0/
     &    25.D0*Hr1(0)*x**2 - 14.D0/3.D0*Hr1(0)*z4 + 3308.D0/3.D0*Hr1(0
     &    )*z4*x - 224.D0*Hr1(0)*z4*x**2 + 644.D0/75.D0*Hr1(0)*dx + 300.
     &    D0*Hr1(0)*z3 - 12284.D0/3.D0*Hr1(0)*z3*x + 2456.D0/3.D0*Hr1(0
     &    )*z3*x**2 - 4416.D0/5.D0*Hr1(0)*z3*x**3 + 1511.D0/15.D0*Hr1(0
     &    )*z2 + 14602.D0/9.D0*Hr1(0)*z2*x + 13516.D0/5.D0*Hr1(0)*z2*
     &    x**2 - 1408.D0/5.D0*Hr1(0)*z2*x**3 + 16.D0/3.D0*Hr1(0)*z2*dx
     &     + 32906.D0/45.D0*Hr1(1) + 10906.D0/5.D0*Hr1(1)*x - 14918.D0/
     &    5.D0*Hr1(1)*x**2 + 328.D0/3.D0*Hr1(1)*z4 - 656.D0/3.D0*Hr1(1)
     &    *z4*x - 1168.D0/3.D0*Hr1(1)*z4*x**2 - 608.D0/45.D0*Hr1(1)*dx
     &     + 4912.D0/3.D0*Hr1(1)*z3 - 3088.D0/3.D0*Hr1(1)*z3*x + 2384.D0
     &    /3.D0*Hr1(1)*z3*x**2 - 3264.D0/5.D0*Hr1(1)*z3*x**3 + 272.D0/
     &    15.D0*Hr1(1)*z3*dx**2 - 2230.D0/3.D0*Hr1(1)*z2 - 5324.D0/9.D0
     &    *Hr1(1)*z2*x + 1376.D0*Hr1(1)*z2*x**2 - 352.D0/5.D0*Hr1(1)*z2
     &    *x**3 + 88.D0/45.D0*Hr1(1)*z2*dx**2 - 400.D0/3.D0*Hr2(-1,-1)*
     &    z3 )
      c2gg3 = c2gg3 + nf*cf**2 * (  - 800.D0/3.D0*Hr2(-1,-1)*z3*x + 352.
     &    D0/3.D0*Hr2(-1,-1)*z3*x**2 + 8.D0*Hr2(-1,-1)*z2 + 320.D0/3.D0
     &    *Hr2(-1,-1)*z2*x - 264.D0*Hr2(-1,-1)*z2*x**2 - 1536.D0/5.D0*
     &    Hr2(-1,-1)*z2*x**3 - 128.D0/15.D0*Hr2(-1,-1)*z2*dx**2 + 
     &    224536.D0/45.D0*Hr2(-1,0) + 281416.D0/45.D0*Hr2(-1,0)*x + 
     &    17032.D0/15.D0*Hr2(-1,0)*x**2 - 8528.D0/25.D0*Hr2(-1,0)*x**3
     &     + 16.D0/45.D0*Hr2(-1,0)*dx - 1852.D0/225.D0*Hr2(-1,0)*dx**2
     &     + 1904.D0/3.D0*Hr2(-1,0)*z3 + 6112.D0/3.D0*Hr2(-1,0)*z3*x + 
     &    4000.D0/3.D0*Hr2(-1,0)*z3*x**2 + 248.D0/3.D0*Hr2(-1,0)*z2 - 
     &    496.D0/3.D0*Hr2(-1,0)*z2*x + 120.D0*Hr2(-1,0)*z2*x**2 + 1152.D
     &    0/5.D0*Hr2(-1,0)*z2*x**3 + 32.D0/5.D0*Hr2(-1,0)*z2*dx**2 + 96.
     &    D0*Hr2(0,-1)*z3 + 320.D0*Hr2(0,-1)*z3*x - 352.D0/3.D0*Hr2(0,
     &    -1)*z3*x**2 - 1160.D0*Hr2(0,-1)*z2 + 1728.D0*Hr2(0,-1)*z2*x
     &     + 136.D0*Hr2(0,-1)*z2*x**2 + 1536.D0/5.D0*Hr2(0,-1)*z2*x**3
     &     - 872.D0/9.D0*Hr2(0,0) - 36848.D0/9.D0*Hr2(0,0)*x - 5008.D0/
     &    3.D0*Hr2(0,0)*x**2 )
      c2gg3 = c2gg3 + nf*cf**2 * ( 8528.D0/25.D0*Hr2(0,0)*x**3 + 176.D0/
     &    45.D0*Hr2(0,0)*dx + 284.D0*Hr2(0,0)*z3 - 760.D0*Hr2(0,0)*z3*x
     &     + 3712.D0/3.D0*Hr2(0,0)*z3*x**2 + 284.D0/3.D0*Hr2(0,0)*z2 - 
     &    540.D0*Hr2(0,0)*z2*x + 8336.D0/3.D0*Hr2(0,0)*z2*x**2 + 192.D0
     &    *Hr2(0,0)*z2*x**3 + 4598.D0/45.D0*Hr2(0,1) + 38141.D0/15.D0*
     &    Hr2(0,1)*x - 14444.D0/15.D0*Hr2(0,1)*x**2 + 608.D0/45.D0*Hr2(
     &    0,1)*dx + 3152.D0/3.D0*Hr2(0,1)*z3 - 160.D0/3.D0*Hr2(0,1)*z3*
     &    x + 6976.D0/3.D0*Hr2(0,1)*z3*x**2 - 700.D0/3.D0*Hr2(0,1)*z2
     &     - 1576.D0*Hr2(0,1)*z2*x + 3904.D0/3.D0*Hr2(0,1)*z2*x**2 - 
     &    239.D0/3.D0*Hr2(1,0) + 3650.D0/3.D0*Hr2(1,0)*x - 3560.D0/3.D0
     &    *Hr2(1,0)*x**2 + 2896.D0/3.D0*Hr2(1,0)*z3 - 5792.D0/3.D0*Hr2(
     &    1,0)*z3*x + 4256.D0/3.D0*Hr2(1,0)*z3*x**2 - 1276.D0*Hr2(1,0)*
     &    z2 - 4336.D0/3.D0*Hr2(1,0)*z2*x + 7928.D0/3.D0*Hr2(1,0)*z2*
     &    x**2 + 2112.D0/5.D0*Hr2(1,0)*z2*x**3 - 176.D0/15.D0*Hr2(1,0)*
     &    z2*dx**2 - 55.D0/3.D0*Hr2(1,1) + 4198.D0/3.D0*Hr2(1,1)*x - 
     &    4348.D0/3.D0*Hr2(1,1)*x**2 )
      c2gg3 = c2gg3 + nf*cf**2 * ( 2720.D0/3.D0*Hr2(1,1)*z3 - 5440.D0/3.
     &    D0*Hr2(1,1)*z3*x + 3520.D0/3.D0*Hr2(1,1)*z3*x**2 - 124.D0/3.D0
     &    *Hr2(1,1)*z2 - 832.D0*Hr2(1,1)*z2*x + 3520.D0/3.D0*Hr2(1,1)*
     &    z2*x**2 + 832.D0/3.D0*Hr3(-1,-1,-1)*z2 + 1664.D0/3.D0*Hr3(-1,
     &    -1,-1)*z2*x + 128.D0/3.D0*Hr3(-1,-1,-1)*z2*x**2 - 7288.D0/3.D0
     &    *Hr3(-1,-1,0) - 15920.D0/9.D0*Hr3(-1,-1,0)*x + 728.D0*Hr3(-1,
     &    -1,0)*x**2 + 704.D0/5.D0*Hr3(-1,-1,0)*x**3 + 176.D0/45.D0*
     &    Hr3(-1,-1,0)*dx**2 - 96.D0*Hr3(-1,-1,0)*z2 - 192.D0*Hr3(-1,-1
     &    ,0)*z2*x + 192.D0*Hr3(-1,-1,0)*z2*x**2 - 32.D0/3.D0*Hr3(-1,0,
     &    -1)*z2 - 64.D0/3.D0*Hr3(-1,0,-1)*z2*x + 704.D0/3.D0*Hr3(-1,0,
     &    -1)*z2*x**2 + 57512.D0/15.D0*Hr3(-1,0,0) + 216856.D0/45.D0*
     &    Hr3(-1,0,0)*x + 14296.D0/15.D0*Hr3(-1,0,0)*x**2 - 1472.D0/5.D0
     &    *Hr3(-1,0,0)*x**3 - 64.D0/15.D0*Hr3(-1,0,0)*dx - 368.D0/45.D0
     &    *Hr3(-1,0,0)*dx**2 - 256.D0*Hr3(-1,0,0)*z2 - 1280.D0*Hr3(-1,0
     &    ,0)*z2*x - 1152.D0*Hr3(-1,0,0)*z2*x**2 + 31384.D0/15.D0*Hr3(
     &    -1,0,1) )
      c2gg3 = c2gg3 + nf*cf**2 * ( 180832.D0/45.D0*Hr3(-1,0,1)*x + 
     &    10184.D0/5.D0*Hr3(-1,0,1)*x**2 - 704.D0/5.D0*Hr3(-1,0,1)*x**3
     &     - 128.D0/15.D0*Hr3(-1,0,1)*dx - 176.D0/45.D0*Hr3(-1,0,1)*
     &    dx**2 + 64.D0*Hr3(-1,0,1)*z2 + 128.D0*Hr3(-1,0,1)*z2*x + 128.D
     &    0*Hr3(-1,0,1)*z2*x**2 - 208.D0*Hr3(0,-1,-1)*z2 - 416.D0*Hr3(0
     &    ,-1,-1)*z2*x - 128.D0/3.D0*Hr3(0,-1,-1)*z2*x**2 + 39088.D0/15.
     &    D0*Hr3(0,-1,0) + 29776.D0/45.D0*Hr3(0,-1,0)*x - 2872.D0/5.D0*
     &    Hr3(0,-1,0)*x**2 - 704.D0/5.D0*Hr3(0,-1,0)*x**3 - 64.D0/15.D0
     &    *Hr3(0,-1,0)*dx - 64.D0/15.D0*Hr3(0,-1,0)*dx**2 + 160.D0*Hr3(
     &    0,-1,0)*z2 + 640.D0/3.D0*Hr3(0,-1,0)*z2*x - 192.D0*Hr3(0,-1,0
     &    )*z2*x**2 - 1264.D0/3.D0*Hr3(0,0,-1)*z2 - 32.D0*Hr3(0,0,-1)*
     &    z2*x - 2624.D0/3.D0*Hr3(0,0,-1)*z2*x**2 - 178.D0/3.D0*Hr3(0,0
     &    ,0) - 74476.D0/45.D0*Hr3(0,0,0)*x - 1128.D0*Hr3(0,0,0)*x**2
     &     + 1472.D0/5.D0*Hr3(0,0,0)*x**3 + 64.D0/15.D0*Hr3(0,0,0)*dx
     &     + 524.D0/3.D0*Hr3(0,0,0)*z2 - 664.D0/3.D0*Hr3(0,0,0)*z2*x + 
     &    2624.D0/3.D0*Hr3(0,0,0)*z2*x**2 )
      c2gg3 = c2gg3 + nf*cf**2 * (  - 1511.D0/15.D0*Hr3(0,0,1) - 43234.D
     &    0/45.D0*Hr3(0,0,1)*x - 13516.D0/5.D0*Hr3(0,0,1)*x**2 + 704.D0/
     &    5.D0*Hr3(0,0,1)*x**3 - 48.D0/5.D0*Hr3(0,0,1)*dx + 160.D0/3.D0
     &    *Hr3(0,0,1)*z2 - 2368.D0/3.D0*Hr3(0,0,1)*z2*x + 1504.D0/3.D0*
     &    Hr3(0,0,1)*z2*x**2 - 464.D0/3.D0*Hr3(0,1,0) + 1592.D0*Hr3(0,1
     &    ,0)*x - 3268.D0/3.D0*Hr3(0,1,0)*x**2 - 376.D0*Hr3(0,1,0)*z2
     &     - 7856.D0/3.D0*Hr3(0,1,0)*z2*x - 800.D0*Hr3(0,1,0)*z2*x**2
     &     - 628.D0/3.D0*Hr3(0,1,1) + 5272.D0/3.D0*Hr3(0,1,1)*x - 1212.D
     &    0*Hr3(0,1,1)*x**2 + 376.D0/3.D0*Hr3(0,1,1)*z2 - 784.D0*Hr3(0,
     &    1,1)*z2*x + 544.D0*Hr3(0,1,1)*z2*x**2 - 448.D0*Hr3(1,0,-1)*z2
     &     + 896.D0*Hr3(1,0,-1)*z2*x - 640.D0*Hr3(1,0,-1)*z2*x**2 - 
     &    1066.D0/15.D0*Hr3(1,0,0) + 9316.D0/15.D0*Hr3(1,0,0)*x - 7808.D
     &    0/15.D0*Hr3(1,0,0)*x**2 + 208.D0/15.D0*Hr3(1,0,0)*dx + 464.D0
     &    *Hr3(1,0,0)*z2 - 928.D0*Hr3(1,0,0)*z2*x + 864.D0*Hr3(1,0,0)*
     &    z2*x**2 - 1414.D0/3.D0*Hr3(1,0,1) + 1476.D0*Hr3(1,0,1)*x - 
     &    1012.D0*Hr3(1,0,1)*x**2 )
      c2gg3 = c2gg3 + nf*cf**2 * ( 944.D0/3.D0*Hr3(1,0,1)*z2 - 1888.D0/
     &    3.D0*Hr3(1,0,1)*z2*x + 1888.D0/3.D0*Hr3(1,0,1)*z2*x**2 - 482.D
     &    0*Hr3(1,1,0) + 4564.D0/3.D0*Hr3(1,1,0)*x - 3268.D0/3.D0*Hr3(1
     &    ,1,0)*x**2 + 128.D0/3.D0*Hr3(1,1,0)*z2 - 256.D0/3.D0*Hr3(1,1,
     &    0)*z2*x + 1024.D0/3.D0*Hr3(1,1,0)*z2*x**2 - 522.D0*Hr3(1,1,1)
     &     + 4948.D0/3.D0*Hr3(1,1,1)*x - 1212.D0*Hr3(1,1,1)*x**2 + 272.D
     &    0*Hr3(1,1,1)*z2 - 544.D0*Hr3(1,1,1)*z2*x + 544.D0*Hr3(1,1,1)*
     &    z2*x**2 + 1040.D0*Hr4(-1,-1,-1,0) + 1216.D0*Hr4(-1,-1,-1,0)*x
     &     + 176.D0*Hr4(-1,-1,-1,0)*x**2 - 984.D0*Hr4(-1,-1,0,0) - 1072.
     &    D0*Hr4(-1,-1,0,0)*x + 280.D0/3.D0*Hr4(-1,-1,0,0)*x**2 + 768.D0
     &    /5.D0*Hr4(-1,-1,0,0)*x**3 + 64.D0/15.D0*Hr4(-1,-1,0,0)*dx**2
     &     + 512.D0*Hr4(-1,-1,0,1) + 1504.D0/3.D0*Hr4(-1,-1,0,1)*x + 
     &    352.D0*Hr4(-1,-1,0,1)*x**2 + 1536.D0/5.D0*Hr4(-1,-1,0,1)*x**3
     &     + 128.D0/15.D0*Hr4(-1,-1,0,1)*dx**2 - 848.D0*Hr4(-1,0,-1,0)
     &     - 2656.D0/3.D0*Hr4(-1,0,-1,0)*x - 112.D0/3.D0*Hr4(-1,0,-1,0)
     &    *x**2 )
      c2gg3 = c2gg3 + nf*cf**2 * ( 640.D0*Hr4(-1,0,0,0) + 3088.D0/3.D0*
     &    Hr4(-1,0,0,0)*x + 608.D0/3.D0*Hr4(-1,0,0,0)*x**2 - 384.D0/5.D0
     &    *Hr4(-1,0,0,0)*x**3 - 32.D0/15.D0*Hr4(-1,0,0,0)*dx**2 - 96.D0
     &    *Hr4(-1,0,0,1) + 448.D0/3.D0*Hr4(-1,0,0,1)*x + 64.D0*Hr4(-1,0
     &    ,0,1)*x**2 - 768.D0/5.D0*Hr4(-1,0,0,1)*x**3 - 64.D0/15.D0*
     &    Hr4(-1,0,0,1)*dx**2 + 64.D0*Hr4(-1,0,1,0) + 160.D0*Hr4(-1,0,1
     &    ,0)*x + 96.D0*Hr4(-1,0,1,0)*x**2 + 64.D0*Hr4(-1,0,1,1) + 160.D
     &    0*Hr4(-1,0,1,1)*x + 96.D0*Hr4(-1,0,1,1)*x**2 - 1072.D0*Hr4(0,
     &    -1,-1,0) + 1024.D0*Hr4(0,-1,-1,0)*x + 80.D0*Hr4(0,-1,-1,0)*
     &    x**2 + 4592.D0/3.D0*Hr4(0,-1,0,0) - 3040.D0/3.D0*Hr4(0,-1,0,0
     &    )*x - 280.D0/3.D0*Hr4(0,-1,0,0)*x**2 - 768.D0/5.D0*Hr4(0,-1,0
     &    ,0)*x**3 + 624.D0*Hr4(0,-1,0,1) - 1216.D0*Hr4(0,-1,0,1)*x - 
     &    96.D0*Hr4(0,-1,0,1)*x**2 - 1536.D0/5.D0*Hr4(0,-1,0,1)*x**3 + 
     &    3488.D0/3.D0*Hr4(0,0,-1,0) - 384.D0*Hr4(0,0,-1,0)*x + 560.D0/
     &    3.D0*Hr4(0,0,-1,0)*x**2 - 768.D0/5.D0*Hr4(0,0,-1,0)*x**3 + 44.
     &    D0/3.D0*Hr4(0,0,0,0) )
      c2gg3 = c2gg3 + nf*cf**2 * ( 244.D0/3.D0*Hr4(0,0,0,0)*x - 3680.D0/
     &    3.D0*Hr4(0,0,0,0)*x**2 + 768.D0/5.D0*Hr4(0,0,0,0)*x**3 - 284.D
     &    0/3.D0*Hr4(0,0,0,1) + 156.D0*Hr4(0,0,0,1)*x - 8336.D0/3.D0*
     &    Hr4(0,0,0,1)*x**2 - 1728.D0/5.D0*Hr4(0,0,0,1)*x**3 - 532.D0/3.
     &    D0*Hr4(0,0,1,0) + 1880.D0/3.D0*Hr4(0,0,1,0)*x - 1280.D0*Hr4(0
     &    ,0,1,0)*x**2 - 248.D0*Hr4(0,0,1,1) + 2536.D0/3.D0*Hr4(0,0,1,1
     &    )*x - 1504.D0*Hr4(0,0,1,1)*x**2 + 140.D0/3.D0*Hr4(0,1,0,0) + 
     &    2184.D0*Hr4(0,1,0,0)*x + 760.D0/3.D0*Hr4(0,1,0,0)*x**2 + 2496.
     &    D0/5.D0*Hr4(0,1,0,0)*x**3 - 908.D0/3.D0*Hr4(0,1,0,1) + 1064.D0
     &    *Hr4(0,1,0,1)*x - 3784.D0/3.D0*Hr4(0,1,0,1)*x**2 - 964.D0/3.D0
     &    *Hr4(0,1,1,0) + 1032.D0*Hr4(0,1,1,0)*x - 3800.D0/3.D0*Hr4(0,1
     &    ,1,0)*x**2 - 364.D0*Hr4(0,1,1,1) + 3488.D0/3.D0*Hr4(0,1,1,1)*
     &    x - 4096.D0/3.D0*Hr4(0,1,1,1)*x**2 + 2464.D0/3.D0*Hr4(1,0,-1,
     &    0) - 2560.D0/3.D0*Hr4(1,0,-1,0)*x + 1216.D0/3.D0*Hr4(1,0,-1,0
     &    )*x**2 - 768.D0/5.D0*Hr4(1,0,-1,0)*x**3 + 64.D0/15.D0*Hr4(1,0
     &    ,-1,0)*dx**2 )
      c2gg3 = c2gg3 + nf*cf**2 * ( 92.D0/3.D0*Hr4(1,0,0,0) + 1952.D0/3.D
     &    0*Hr4(1,0,0,0)*x - 1024.D0*Hr4(1,0,0,0)*x**2 + 384.D0/5.D0*
     &    Hr4(1,0,0,0)*x**3 - 32.D0/15.D0*Hr4(1,0,0,0)*dx**2 + 3788.D0/
     &    3.D0*Hr4(1,0,0,1) + 4384.D0/3.D0*Hr4(1,0,0,1)*x - 7376.D0/3.D0
     &    *Hr4(1,0,0,1)*x**2 - 2496.D0/5.D0*Hr4(1,0,0,1)*x**3 + 208.D0/
     &    15.D0*Hr4(1,0,0,1)*dx**2 - 1472.D0/3.D0*Hr4(1,0,1,0) + 4256.D0
     &    /3.D0*Hr4(1,0,1,0)*x - 1184.D0*Hr4(1,0,1,0)*x**2 - 1652.D0/3.D
     &    0*Hr4(1,0,1,1) + 4928.D0/3.D0*Hr4(1,0,1,1)*x - 1408.D0*Hr4(1,
     &    0,1,1)*x**2 - 1604.D0*Hr4(1,1,0,0) + 1792.D0/3.D0*Hr4(1,1,0,0
     &    )*x + 760.D0/3.D0*Hr4(1,1,0,0)*x**2 + 2496.D0/5.D0*Hr4(1,1,0,
     &    0)*x**3 - 208.D0/15.D0*Hr4(1,1,0,0)*dx**2 - 1436.D0/3.D0*Hr4(
     &    1,1,0,1) + 1440.D0*Hr4(1,1,0,1)*x - 3784.D0/3.D0*Hr4(1,1,0,1)
     &    *x**2 - 1516.D0/3.D0*Hr4(1,1,1,0) + 1488.D0*Hr4(1,1,1,0)*x - 
     &    3800.D0/3.D0*Hr4(1,1,1,0)*x**2 - 1588.D0/3.D0*Hr4(1,1,1,1) + 
     &    4688.D0/3.D0*Hr4(1,1,1,1)*x - 4096.D0/3.D0*Hr4(1,1,1,1)*x**2
     &     - 640.D0/3.D0*Hr5(-1,-1,-1,-1,0) )
      c2gg3 = c2gg3 + nf*cf**2 * (  - 1280.D0/3.D0*Hr5(-1,-1,-1,-1,0)*x
     &     - 1280.D0/3.D0*Hr5(-1,-1,-1,-1,0)*x**2 + 192.D0*Hr5(-1,-1,-1
     &    ,0,0) + 384.D0*Hr5(-1,-1,-1,0,0)*x + 640.D0*Hr5(-1,-1,-1,0,0)
     &    *x**2 - 384.D0*Hr5(-1,-1,-1,0,1) - 768.D0*Hr5(-1,-1,-1,0,1)*x
     &     - 256.D0*Hr5(-1,-1,-1,0,1)*x**2 + 640.D0/3.D0*Hr5(-1,-1,0,-1
     &    ,0) + 1280.D0/3.D0*Hr5(-1,-1,0,-1,0)*x + 1280.D0/3.D0*Hr5(-1,
     &    -1,0,-1,0)*x**2 - 320.D0*Hr5(-1,-1,0,0,0) - 640.D0*Hr5(-1,-1,
     &    0,0,0)*x - 768.D0*Hr5(-1,-1,0,0,0)*x**2 + 32.D0*Hr5(-1,-1,0,0
     &    ,1) + 64.D0*Hr5(-1,-1,0,0,1)*x - 192.D0*Hr5(-1,-1,0,0,1)*x**2
     &     - 64.D0*Hr5(-1,-1,0,1,0) - 128.D0*Hr5(-1,-1,0,1,0)*x - 128.D0
     &    *Hr5(-1,-1,0,1,0)*x**2 - 64.D0*Hr5(-1,-1,0,1,1) - 128.D0*Hr5(
     &    -1,-1,0,1,1)*x - 128.D0*Hr5(-1,-1,0,1,1)*x**2 + 704.D0/3.D0*
     &    Hr5(-1,0,-1,-1,0) + 1408.D0/3.D0*Hr5(-1,0,-1,-1,0)*x + 1408.D0
     &    /3.D0*Hr5(-1,0,-1,-1,0)*x**2 - 288.D0*Hr5(-1,0,-1,0,0) - 576.D
     &    0*Hr5(-1,0,-1,0,0)*x - 704.D0*Hr5(-1,0,-1,0,0)*x**2 + 128.D0*
     &    Hr5(-1,0,-1,0,1) )
      c2gg3 = c2gg3 + nf*cf**2 * ( 256.D0*Hr5(-1,0,-1,0,1)*x - 640.D0/3.
     &    D0*Hr5(-1,0,0,-1,0) - 1280.D0/3.D0*Hr5(-1,0,0,-1,0)*x - 1664.D
     &    0/3.D0*Hr5(-1,0,0,-1,0)*x**2 - 112.D0/3.D0*Hr5(-1,0,0,0,0) - 
     &    224.D0/3.D0*Hr5(-1,0,0,0,0)*x + 160.D0/3.D0*Hr5(-1,0,0,0,0)*
     &    x**2 + 384.D0*Hr5(-1,0,0,0,1) + 1536.D0*Hr5(-1,0,0,0,1)*x + 
     &    1280.D0*Hr5(-1,0,0,0,1)*x**2 + 32.D0*Hr5(-1,0,0,1,0) + 64.D0*
     &    Hr5(-1,0,0,1,0)*x + 64.D0*Hr5(-1,0,0,1,0)*x**2 + 32.D0*Hr5(-1
     &    ,0,0,1,1) + 64.D0*Hr5(-1,0,0,1,1)*x + 64.D0*Hr5(-1,0,0,1,1)*
     &    x**2 - 1376.D0/3.D0*Hr5(-1,0,1,0,0) - 5056.D0/3.D0*Hr5(-1,0,1
     &    ,0,0)*x - 3904.D0/3.D0*Hr5(-1,0,1,0,0)*x**2 + 288.D0*Hr5(0,-1
     &    ,-1,-1,0) - 448.D0*Hr5(0,-1,-1,-1,0)*x + 1280.D0/3.D0*Hr5(0,
     &    -1,-1,-1,0)*x**2 - 224.D0*Hr5(0,-1,-1,0,0) + 1984.D0/3.D0*
     &    Hr5(0,-1,-1,0,0)*x - 640.D0*Hr5(0,-1,-1,0,0)*x**2 + 352.D0*
     &    Hr5(0,-1,-1,0,1) + 192.D0*Hr5(0,-1,-1,0,1)*x + 256.D0*Hr5(0,
     &    -1,-1,0,1)*x**2 - 256.D0*Hr5(0,-1,0,-1,0) + 1280.D0/3.D0*Hr5(
     &    0,-1,0,-1,0)*x )
      c2gg3 = c2gg3 + nf*cf**2 * (  - 1280.D0/3.D0*Hr5(0,-1,0,-1,0)*
     &    x**2 + 592.D0/3.D0*Hr5(0,-1,0,0,0) - 608.D0/3.D0*Hr5(0,-1,0,0
     &    ,0)*x + 768.D0*Hr5(0,-1,0,0,0)*x**2 - 96.D0*Hr5(0,-1,0,0,1)
     &     + 64.D0*Hr5(0,-1,0,0,1)*x + 192.D0*Hr5(0,-1,0,0,1)*x**2 + 32.
     &    D0*Hr5(0,-1,0,1,0) + 64.D0*Hr5(0,-1,0,1,0)*x + 128.D0*Hr5(0,
     &    -1,0,1,0)*x**2 + 32.D0*Hr5(0,-1,0,1,1) + 64.D0*Hr5(0,-1,0,1,1
     &    )*x + 128.D0*Hr5(0,-1,0,1,1)*x**2 - 1184.D0/3.D0*Hr5(0,0,-1,
     &    -1,0) + 576.D0*Hr5(0,0,-1,-1,0)*x - 2176.D0/3.D0*Hr5(0,0,-1,
     &    -1,0)*x**2 + 1888.D0/3.D0*Hr5(0,0,-1,0,0) - 128.D0*Hr5(0,0,-1
     &    ,0,0)*x + 4672.D0/3.D0*Hr5(0,0,-1,0,0)*x**2 + 224.D0*Hr5(0,0,
     &    -1,0,1) + 320.D0*Hr5(0,0,-1,0,1)*x + 512.D0*Hr5(0,0,-1,0,1)*
     &    x**2 + 1600.D0/3.D0*Hr5(0,0,0,-1,0) + 4096.D0/3.D0*Hr5(0,0,0,
     &    -1,0)*x**2 - 60.D0*Hr5(0,0,0,0,0) - 184.D0/3.D0*Hr5(0,0,0,0,0
     &    )*x - 480.D0*Hr5(0,0,0,0,0)*x**2 - 524.D0/3.D0*Hr5(0,0,0,0,1)
     &     + 664.D0/3.D0*Hr5(0,0,0,0,1)*x - 2624.D0/3.D0*Hr5(0,0,0,0,1)
     &    *x**2 )
      c2gg3 = c2gg3 + nf*cf**2 * (  - 608.D0/3.D0*Hr5(0,0,0,1,0) + 1024.
     &    D0/3.D0*Hr5(0,0,0,1,0)*x - 2528.D0/3.D0*Hr5(0,0,0,1,0)*x**2
     &     - 808.D0/3.D0*Hr5(0,0,0,1,1) + 1424.D0/3.D0*Hr5(0,0,0,1,1)*x
     &     - 3136.D0/3.D0*Hr5(0,0,0,1,1)*x**2 - 224.D0/3.D0*Hr5(0,0,1,0
     &    ,0) + 1472.D0/3.D0*Hr5(0,0,1,0,0)*x - 1568.D0/3.D0*Hr5(0,0,1,
     &    0,0)*x**2 - 752.D0/3.D0*Hr5(0,0,1,0,1) + 1504.D0/3.D0*Hr5(0,0
     &    ,1,0,1)*x - 864.D0*Hr5(0,0,1,0,1)*x**2 - 704.D0/3.D0*Hr5(0,0,
     &    1,1,0) + 1408.D0/3.D0*Hr5(0,0,1,1,0)*x - 800.D0*Hr5(0,0,1,1,0
     &    )*x**2 - 872.D0/3.D0*Hr5(0,0,1,1,1) + 1744.D0/3.D0*Hr5(0,0,1,
     &    1,1)*x - 2816.D0/3.D0*Hr5(0,0,1,1,1)*x**2 + 384.D0*Hr5(0,1,0,
     &    -1,0) - 128.D0*Hr5(0,1,0,-1,0)*x + 1280.D0/3.D0*Hr5(0,1,0,-1,
     &    0)*x**2 - 344.D0/3.D0*Hr5(0,1,0,0,0) + 2480.D0/3.D0*Hr5(0,1,0
     &    ,0,0)*x - 928.D0/3.D0*Hr5(0,1,0,0,0)*x**2 + 440.D0*Hr5(0,1,0,
     &    0,1) + 7024.D0/3.D0*Hr5(0,1,0,0,1)*x + 800.D0*Hr5(0,1,0,0,1)*
     &    x**2 - 704.D0/3.D0*Hr5(0,1,0,1,0) + 448.D0*Hr5(0,1,0,1,0)*x
     &     - 2048.D0/3.D0*Hr5(0,1,0,1,0)*x**2 )
      c2gg3 = c2gg3 + nf*cf**2 * (  - 968.D0/3.D0*Hr5(0,1,0,1,1) + 1936.
     &    D0/3.D0*Hr5(0,1,0,1,1)*x - 2624.D0/3.D0*Hr5(0,1,0,1,1)*x**2
     &     - 2392.D0/3.D0*Hr5(0,1,1,0,0) - 3152.D0/3.D0*Hr5(0,1,1,0,0)*
     &    x - 6208.D0/3.D0*Hr5(0,1,1,0,0)*x**2 - 808.D0/3.D0*Hr5(0,1,1,
     &    0,1) + 560.D0*Hr5(0,1,1,0,1)*x - 2272.D0/3.D0*Hr5(0,1,1,0,1)*
     &    x**2 - 808.D0/3.D0*Hr5(0,1,1,1,0) + 1552.D0/3.D0*Hr5(0,1,1,1,
     &    0)*x - 2176.D0/3.D0*Hr5(0,1,1,1,0)*x**2 - 904.D0/3.D0*Hr5(0,1
     &    ,1,1,1) + 1808.D0/3.D0*Hr5(0,1,1,1,1)*x - 800.D0*Hr5(0,1,1,1,
     &    1)*x**2 - 128.D0*Hr5(1,0,-1,-1,0) + 256.D0*Hr5(1,0,-1,-1,0)*x
     &     - 256.D0*Hr5(1,0,-1,-1,0)*x**2 + 1472.D0/3.D0*Hr5(1,0,-1,0,0
     &    ) - 2944.D0/3.D0*Hr5(1,0,-1,0,0)*x + 2560.D0/3.D0*Hr5(1,0,-1,
     &    0,0)*x**2 + 384.D0*Hr5(1,0,-1,0,1) - 768.D0*Hr5(1,0,-1,0,1)*x
     &     + 512.D0*Hr5(1,0,-1,0,1)*x**2 + 1408.D0/3.D0*Hr5(1,0,0,-1,0)
     &     - 2816.D0/3.D0*Hr5(1,0,0,-1,0)*x + 2432.D0/3.D0*Hr5(1,0,0,-1
     &    ,0)*x**2 - 832.D0/3.D0*Hr5(1,0,0,0,0) + 1664.D0/3.D0*Hr5(1,0,
     &    0,0,0)*x )
      c2gg3 = c2gg3 + nf*cf**2 * (  - 1280.D0/3.D0*Hr5(1,0,0,0,0)*x**2
     &     - 336.D0*Hr5(1,0,0,0,1) + 672.D0*Hr5(1,0,0,0,1)*x - 736.D0*
     &    Hr5(1,0,0,0,1)*x**2 - 1168.D0/3.D0*Hr5(1,0,0,1,0) + 2336.D0/3.
     &    D0*Hr5(1,0,0,1,0)*x - 2336.D0/3.D0*Hr5(1,0,0,1,0)*x**2 - 496.D
     &    0*Hr5(1,0,0,1,1) + 992.D0*Hr5(1,0,0,1,1)*x - 992.D0*Hr5(1,0,0
     &    ,1,1)*x**2 - 1312.D0/3.D0*Hr5(1,0,1,0,0) + 2624.D0/3.D0*Hr5(1
     &    ,0,1,0,0)*x - 2048.D0/3.D0*Hr5(1,0,1,0,0)*x**2 - 432.D0*Hr5(1
     &    ,0,1,0,1) + 864.D0*Hr5(1,0,1,0,1)*x - 864.D0*Hr5(1,0,1,0,1)*
     &    x**2 - 1184.D0/3.D0*Hr5(1,0,1,1,0) + 2368.D0/3.D0*Hr5(1,0,1,1
     &    ,0)*x - 2368.D0/3.D0*Hr5(1,0,1,1,0)*x**2 - 1408.D0/3.D0*Hr5(1
     &    ,0,1,1,1) + 2816.D0/3.D0*Hr5(1,0,1,1,1)*x - 2816.D0/3.D0*Hr5(
     &    1,0,1,1,1)*x**2 + 1024.D0/3.D0*Hr5(1,1,0,-1,0) - 2048.D0/3.D0
     &    *Hr5(1,1,0,-1,0)*x + 1280.D0/3.D0*Hr5(1,1,0,-1,0)*x**2 - 656.D
     &    0/3.D0*Hr5(1,1,0,0,0) + 1312.D0/3.D0*Hr5(1,1,0,0,0)*x - 928.D0
     &    /3.D0*Hr5(1,1,0,0,0)*x**2 + 64.D0/3.D0*Hr5(1,1,0,0,1) - 128.D0
     &    /3.D0*Hr5(1,1,0,0,1)*x )
      c2gg3 = c2gg3 + nf*cf**2 * (  - 1024.D0/3.D0*Hr5(1,1,0,0,1)*x**2
     &     - 1024.D0/3.D0*Hr5(1,1,0,1,0) + 2048.D0/3.D0*Hr5(1,1,0,1,0)*
     &    x - 2048.D0/3.D0*Hr5(1,1,0,1,0)*x**2 - 1328.D0/3.D0*Hr5(1,1,0
     &    ,1,1) + 2656.D0/3.D0*Hr5(1,1,0,1,1)*x - 2656.D0/3.D0*Hr5(1,1,
     &    0,1,1)*x**2 - 656.D0*Hr5(1,1,1,0,0) + 1312.D0*Hr5(1,1,1,0,0)*
     &    x - 928.D0*Hr5(1,1,1,0,0)*x**2 - 1136.D0/3.D0*Hr5(1,1,1,0,1)
     &     + 2272.D0/3.D0*Hr5(1,1,1,0,1)*x - 2272.D0/3.D0*Hr5(1,1,1,0,1
     &    )*x**2 - 1072.D0/3.D0*Hr5(1,1,1,1,0) + 2144.D0/3.D0*Hr5(1,1,1
     &    ,1,0)*x - 2144.D0/3.D0*Hr5(1,1,1,1,0)*x**2 - 400.D0*Hr5(1,1,1
     &    ,1,1) + 800.D0*Hr5(1,1,1,1,1)*x - 800.D0*Hr5(1,1,1,1,1)*x**2
     &     )
      c2gg3 = c2gg3 + nf2*ca * (  - 78049.D0/1215.D0 - 1441136.D0/
     &    1215.D0*x + 4708987.D0/3645.D0*x**2 + 28.D0/3.D0*z4 - 344.D0/
     &    9.D0*z4*x + 52.D0/3.D0*z4*x**2 - 3832.D0/3645.D0*dx - 268.D0/
     &    9.D0*z3 + 2768.D0/9.D0*z3*x - 2992.D0/27.D0*z3*x**2 + 64.D0/
     &    27.D0*z3*dx - 100.D0/9.D0*z2 + 48460.D0/81.D0*z2*x - 360.D0*
     &    z2*x**2 - 48.D0/5.D0*z2*x**3 + 160.D0/27.D0*z2*dx - 8.D0*Hr1(
     &    -1)*z3 - 16.D0*Hr1(-1)*z3*x + 8.D0/3.D0*Hr1(-1)*z3*x**2 - 248.
     &    D0/9.D0*Hr1(-1)*z2 - 136.D0/9.D0*Hr1(-1)*z2*x + 256.D0/9.D0*
     &    Hr1(-1)*z2*x**2 - 16.D0/3.D0*Hr1(-1)*z2*dx - 58412.D0/1215.D0
     &    *Hr1(0) - 1363772.D0/1215.D0*Hr1(0)*x + 285488.D0/405.D0*Hr1(
     &    0)*x**2 + 4.D0/15.D0*Hr1(0)*dx - 64.D0/9.D0*Hr1(0)*z3 + 704.D0
     &    /9.D0*Hr1(0)*z3*x - 16.D0*Hr1(0)*z3*x**2 + 28.D0/9.D0*Hr1(0)*
     &    z2 + 932.D0/3.D0*Hr1(0)*z2*x - 952.D0/9.D0*Hr1(0)*z2*x**2 + 
     &    862.D0/243.D0*Hr1(1) - 181160.D0/243.D0*Hr1(1)*x + 190376.D0/
     &    243.D0*Hr1(1)*x**2 + 80.D0/27.D0*Hr1(1)*dx + 8.D0*Hr1(1)*z3
     &     - 16.D0*Hr1(1)*z3*x )
      c2gg3 = c2gg3 + nf2*ca * ( 56.D0/3.D0*Hr1(1)*z3*x**2 - 560.D0/
     &    27.D0*Hr1(1)*z2 + 1432.D0/27.D0*Hr1(1)*z2*x - 904.D0/27.D0*
     &    Hr1(1)*z2*x**2 + 16.D0/3.D0*Hr1(1)*z2*dx + 40.D0/3.D0*Hr2(-1,
     &    -1)*z2 + 80.D0/3.D0*Hr2(-1,-1)*z2*x + 16.D0/3.D0*Hr2(-1,-1)*
     &    z2*x**2 + 5888.D0/81.D0*Hr2(-1,0) + 2656.D0/81.D0*Hr2(-1,0)*x
     &     - 5036.D0/81.D0*Hr2(-1,0)*x**2 - 48.D0/5.D0*Hr2(-1,0)*x**3
     &     + 160.D0/27.D0*Hr2(-1,0)*dx - 4.D0/15.D0*Hr2(-1,0)*dx**2 + 8.
     &    D0*Hr2(-1,0)*z2 + 16.D0*Hr2(-1,0)*z2*x + 80.D0/3.D0*Hr2(-1,0)
     &    *z2*x**2 - 16.D0/3.D0*Hr2(0,-1)*z2 - 32.D0/3.D0*Hr2(0,-1)*z2*
     &    x + 32.D0/3.D0*Hr2(0,-1)*z2*x**2 - 1088.D0/81.D0*Hr2(0,0) - 
     &    7244.D0/9.D0*Hr2(0,0)*x + 20348.D0/81.D0*Hr2(0,0)*x**2 + 48.D0
     &    /5.D0*Hr2(0,0)*x**3 - 8.D0/3.D0*Hr2(0,0)*z2 + 80.D0*Hr2(0,0)*
     &    z2*x - 32.D0/3.D0*Hr2(0,0)*z2*x**2 + 100.D0/9.D0*Hr2(0,1) - 
     &    15268.D0/27.D0*Hr2(0,1)*x + 360.D0*Hr2(0,1)*x**2 + 32.D0*Hr2(
     &    0,1)*z2*x + 320.D0/27.D0*Hr2(1,0) - 7168.D0/27.D0*Hr2(1,0)*x
     &     + 7640.D0/27.D0*Hr2(1,0)*x**2 )
      c2gg3 = c2gg3 + nf2*ca * (  - 160.D0/27.D0*Hr2(1,0)*dx - 32.D0/
     &    9.D0*Hr2(1,0)*z2 + 64.D0/9.D0*Hr2(1,0)*z2*x + 80.D0/9.D0*Hr2(
     &    1,0)*z2*x**2 + 1112.D0/81.D0*Hr2(1,1) - 21832.D0/81.D0*Hr2(1,
     &    1)*x + 23392.D0/81.D0*Hr2(1,1)*x**2 - 160.D0/27.D0*Hr2(1,1)*
     &    dx - 160.D0/9.D0*Hr2(1,1)*z2 + 320.D0/9.D0*Hr2(1,1)*z2*x - 
     &    176.D0/9.D0*Hr2(1,1)*z2*x**2 - 368.D0/9.D0*Hr3(-1,-1,0) - 496.
     &    D0/9.D0*Hr3(-1,-1,0)*x - 32.D0/9.D0*Hr3(-1,-1,0)*x**2 - 32.D0/
     &    9.D0*Hr3(-1,-1,0)*dx + 1192.D0/27.D0*Hr3(-1,0,0) + 128.D0/27.D
     &    0*Hr3(-1,0,0)*x - 1768.D0/27.D0*Hr3(-1,0,0)*x**2 + 32.D0/3.D0
     &    *Hr3(-1,0,0)*dx + 64.D0/9.D0*Hr3(-1,0,1) - 112.D0/9.D0*Hr3(-1
     &    ,0,1)*x - 272.D0/9.D0*Hr3(-1,0,1)*x**2 + 32.D0/9.D0*Hr3(-1,0,
     &    1)*dx + 112.D0/3.D0*Hr3(0,-1,0) + 136.D0/9.D0*Hr3(0,-1,0)*x
     &     - 272.D0/9.D0*Hr3(0,-1,0)*x**2 - 532.D0/27.D0*Hr3(0,0,0) - 
     &    10280.D0/27.D0*Hr3(0,0,0)*x + 1880.D0/27.D0*Hr3(0,0,0)*x**2
     &     - 28.D0/9.D0*Hr3(0,0,1) - 2660.D0/9.D0*Hr3(0,0,1)*x + 952.D0/
     &    9.D0*Hr3(0,0,1)*x**2 )
      c2gg3 = c2gg3 + nf2*ca * ( 8.D0/3.D0*Hr3(0,1,0) - 1556.D0/9.D0*
     &    Hr3(0,1,0)*x + 280.D0/3.D0*Hr3(0,1,0)*x**2 + 8.D0/3.D0*Hr3(0,
     &    1,1) - 1576.D0/9.D0*Hr3(0,1,1)*x + 280.D0/3.D0*Hr3(0,1,1)*
     &    x**2 + 688.D0/27.D0*Hr3(1,0,0) - 2720.D0/27.D0*Hr3(1,0,0)*x
     &     + 2432.D0/27.D0*Hr3(1,0,0)*x**2 - 32.D0/9.D0*Hr3(1,0,0)*dx
     &     + 8.D0/27.D0*Hr3(1,0,1) - 688.D0/27.D0*Hr3(1,0,1)*x + 856.D0/
     &    27.D0*Hr3(1,0,1)*x**2 - 32.D0/9.D0*Hr3(1,0,1)*dx + 616.D0/27.D
     &    0*Hr3(1,1,0) - 3152.D0/27.D0*Hr3(1,1,0)*x + 3320.D0/27.D0*
     &    Hr3(1,1,0)*x**2 - 32.D0/9.D0*Hr3(1,1,0)*dx + 232.D0/27.D0*
     &    Hr3(1,1,1) - 1808.D0/27.D0*Hr3(1,1,1)*x + 1976.D0/27.D0*Hr3(1
     &    ,1,1)*x**2 - 32.D0/9.D0*Hr3(1,1,1)*dx + 16.D0*Hr4(-1,-1,-1,0)
     &     + 32.D0*Hr4(-1,-1,-1,0)*x + 32.D0/3.D0*Hr4(-1,-1,-1,0)*x**2
     &     - 64.D0/3.D0*Hr4(-1,-1,0,0) - 128.D0/3.D0*Hr4(-1,-1,0,0)*x
     &     - 16.D0/3.D0*Hr4(-1,-1,0,0)*x**2 - 16.D0/3.D0*Hr4(-1,-1,0,1)
     &     - 32.D0/3.D0*Hr4(-1,-1,0,1)*x - 16.D0*Hr4(-1,0,-1,0) - 32.D0
     &    *Hr4(-1,0,-1,0)*x )
      c2gg3 = c2gg3 + nf2*ca * (  - 32.D0/3.D0*Hr4(-1,0,-1,0)*x**2 - 
     &    112.D0/9.D0*Hr4(-1,0,0,0) - 224.D0/9.D0*Hr4(-1,0,0,0)*x - 368.
     &    D0/9.D0*Hr4(-1,0,0,0)*x**2 - 32.D0/3.D0*Hr4(-1,0,0,1) - 64.D0/
     &    3.D0*Hr4(-1,0,0,1)*x - 80.D0/3.D0*Hr4(-1,0,0,1)*x**2 - 16.D0/
     &    3.D0*Hr4(-1,0,1,0) - 32.D0/3.D0*Hr4(-1,0,1,0)*x - 32.D0/3.D0*
     &    Hr4(-1,0,1,0)*x**2 - 16.D0/3.D0*Hr4(-1,0,1,1) - 32.D0/3.D0*
     &    Hr4(-1,0,1,1)*x - 32.D0/3.D0*Hr4(-1,0,1,1)*x**2 - 32.D0/3.D0*
     &    Hr4(0,-1,-1,0) - 64.D0/3.D0*Hr4(0,-1,-1,0)*x + 16.D0/3.D0*
     &    Hr4(0,-1,0,0) + 32.D0/3.D0*Hr4(0,-1,0,0)*x - 80.D0/3.D0*Hr4(0
     &    ,-1,0,0)*x**2 - 32.D0/3.D0*Hr4(0,-1,0,1)*x**2 + 32.D0/3.D0*
     &    Hr4(0,0,-1,0) - 32.D0/3.D0*Hr4(0,0,-1,0)*x**2 - 8.D0/9.D0*
     &    Hr4(0,0,0,0) - 272.D0/3.D0*Hr4(0,0,0,0)*x + 8.D0/3.D0*Hr4(0,0
     &    ,0,1) - 80.D0*Hr4(0,0,0,1)*x + 32.D0/3.D0*Hr4(0,0,0,1)*x**2
     &     - 160.D0/3.D0*Hr4(0,0,1,0)*x + 32.D0/3.D0*Hr4(0,0,1,0)*x**2
     &     - 160.D0/3.D0*Hr4(0,0,1,1)*x + 32.D0/3.D0*Hr4(0,0,1,1)*x**2
     &     + 16.D0/3.D0*Hr4(0,1,0,0) )
      c2gg3 = c2gg3 + nf2*ca * (  - 128.D0/3.D0*Hr4(0,1,0,0)*x + 16.D0
     &    *Hr4(0,1,0,0)*x**2 - 16.D0/3.D0*Hr4(0,1,0,1) - 64.D0/3.D0*
     &    Hr4(0,1,0,1)*x + 16.D0/3.D0*Hr4(0,1,1,0) - 128.D0/3.D0*Hr4(0,
     &    1,1,0)*x + 64.D0/3.D0*Hr4(0,1,1,0)*x**2 - 32.D0*Hr4(0,1,1,1)*
     &    x + 32.D0/3.D0*Hr4(0,1,1,1)*x**2 + 32.D0/3.D0*Hr4(1,0,-1,0)
     &     - 64.D0/3.D0*Hr4(1,0,-1,0)*x + 32.D0/3.D0*Hr4(1,0,-1,0)*x**2
     &     + 56.D0/3.D0*Hr4(1,0,0,0) - 112.D0/3.D0*Hr4(1,0,0,0)*x + 64.D
     &    0/3.D0*Hr4(1,0,0,0)*x**2 + 8.D0/9.D0*Hr4(1,0,0,1) - 16.D0/9.D0
     &    *Hr4(1,0,0,1)*x - 80.D0/9.D0*Hr4(1,0,0,1)*x**2 + 40.D0/9.D0*
     &    Hr4(1,0,1,0) - 80.D0/9.D0*Hr4(1,0,1,0)*x + 128.D0/9.D0*Hr4(1,
     &    0,1,0)*x**2 - 8.D0/9.D0*Hr4(1,0,1,1) + 16.D0/9.D0*Hr4(1,0,1,1
     &    )*x - 16.D0/9.D0*Hr4(1,0,1,1)*x**2 + 184.D0/9.D0*Hr4(1,1,0,0)
     &     - 368.D0/9.D0*Hr4(1,1,0,0)*x + 320.D0/9.D0*Hr4(1,1,0,0)*x**2
     &     + 88.D0/9.D0*Hr4(1,1,0,1) - 176.D0/9.D0*Hr4(1,1,0,1)*x + 128.
     &    D0/9.D0*Hr4(1,1,0,1)*x**2 + 56.D0/9.D0*Hr4(1,1,1,0) - 112.D0/
     &    9.D0*Hr4(1,1,1,0)*x )
      c2gg3 = c2gg3 + nf2*ca * ( 160.D0/9.D0*Hr4(1,1,1,0)*x**2 + 56.D0
     &    /9.D0*Hr4(1,1,1,1) - 112.D0/9.D0*Hr4(1,1,1,1)*x + 112.D0/9.D0
     &    *Hr4(1,1,1,1)*x**2 )
      c2gg3 = c2gg3 + nf2*cf * ( 54984209.D0/24300.D0 - 39073417.D0/
     &    12150.D0*x + 16071037.D0/18225.D0*x**2 - 24.D0*z5 + 48.D0*z5*
     &    x - 454.D0/9.D0*z4 - 3376.D0/9.D0*z4*x - 632.D0/9.D0*z4*x**2
     &     + 1100288.D0/18225.D0*dx - 10436.D0/27.D0*z3 + 18364.D0/27.D0
     &    *z3*x - 1112.D0/3.D0*z3*x**2 + 64.D0*z3*x**3 + 128.D0/27.D0*
     &    z3*dx - 282608.D0/405.D0*z2 + 90604.D0/405.D0*z2*x - 82984.D0/
     &    405.D0*z2*x**2 - 3424.D0/75.D0*z2*x**3 - 2656.D0/135.D0*z2*dx
     &     + 32.D0*z2*z3 - 64.D0*z2*z3*x + 112.D0/3.D0*Hr1(-1)*z3 + 224.
     &    D0/3.D0*Hr1(-1)*z3*x + 112.D0/3.D0*Hr1(-1)*z3*x**2 + 1384.D0/
     &    9.D0*Hr1(-1)*z2 + 800.D0/9.D0*Hr1(-1)*z2*x - 440.D0/9.D0*Hr1(
     &    -1)*z2*x**2 + 96.D0/5.D0*Hr1(-1)*z2*x**3 - 32.D0/3.D0*Hr1(-1)
     &    *z2*dx + 8.D0/15.D0*Hr1(-1)*z2*dx**2 + 10607848.D0/6075.D0*
     &    Hr1(0) - 8642522.D0/6075.D0*Hr1(0)*x + 1049188.D0/2025.D0*
     &    Hr1(0)*x**2 + 28.D0*Hr1(0)*z4 - 56.D0*Hr1(0)*z4*x + 776.D0/
     &    675.D0*Hr1(0)*dx - 1268.D0/9.D0*Hr1(0)*z3 + 3376.D0/9.D0*Hr1(
     &    0)*z3*x )
      c2gg3 = c2gg3 + nf2*cf * (  - 64.D0/3.D0*Hr1(0)*z3*x**2 - 4408.D
     &    0/9.D0*Hr1(0)*z2 + 5524.D0/9.D0*Hr1(0)*z2*x - 304.D0/3.D0*
     &    Hr1(0)*z2*x**2 - 288.D0/5.D0*Hr1(0)*z2*x**3 + 1348858.D0/1215.
     &    D0*Hr1(1) - 1830218.D0/1215.D0*Hr1(1)*x + 507692.D0/1215.D0*
     &    Hr1(1)*x**2 - 13904.D0/405.D0*Hr1(1)*dx - 112.D0/9.D0*Hr1(1)*
     &    z3 + 224.D0/9.D0*Hr1(1)*z3*x - 272.D0/9.D0*Hr1(1)*z3*x**2 - 
     &    608.D0/9.D0*Hr1(1)*z2 + 216.D0*Hr1(1)*z2*x - 1544.D0/9.D0*
     &    Hr1(1)*z2*x**2 - 192.D0/5.D0*Hr1(1)*z2*x**3 + 32.D0/3.D0*Hr1(
     &    1)*z2*dx + 8.D0/45.D0*Hr1(1)*z2*dx**2 - 128.D0/3.D0*Hr2(-1,-1
     &    )*z2 - 256.D0/3.D0*Hr2(-1,-1)*z2*x - 128.D0/3.D0*Hr2(-1,-1)*
     &    z2*x**2 - 23312.D0/45.D0*Hr2(-1,0) - 38176.D0/135.D0*Hr2(-1,0
     &    )*x + 20912.D0/135.D0*Hr2(-1,0)*x**2 - 3424.D0/75.D0*Hr2(-1,0
     &    )*x**3 - 2608.D0/135.D0*Hr2(-1,0)*dx - 1016.D0/675.D0*Hr2(-1,
     &    0)*dx**2 + 64.D0/3.D0*Hr2(-1,0)*z2 + 128.D0/3.D0*Hr2(-1,0)*z2
     &    *x + 64.D0/3.D0*Hr2(-1,0)*z2*x**2 + 272.D0/3.D0*Hr2(0,-1)*z2
     &     - 224.D0/3.D0*Hr2(0,-1)*z2*x )
      c2gg3 = c2gg3 + nf2*cf * ( 224.D0/3.D0*Hr2(0,-1)*z2*x**2 + 
     &    385274.D0/405.D0*Hr2(0,0) - 277906.D0/405.D0*Hr2(0,0)*x - 
     &    28088.D0/405.D0*Hr2(0,0)*x**2 + 3424.D0/75.D0*Hr2(0,0)*x**3
     &     + 16.D0/15.D0*Hr2(0,0)*dx - 152.D0/3.D0*Hr2(0,0)*z3 + 304.D0/
     &    3.D0*Hr2(0,0)*z3*x - 436.D0/3.D0*Hr2(0,0)*z2 + 1520.D0/3.D0*
     &    Hr2(0,0)*z2*x + 160.D0/3.D0*Hr2(0,0)*z2*x**2 + 282608.D0/405.D
     &    0*Hr2(0,1) - 205132.D0/405.D0*Hr2(0,1)*x + 82984.D0/405.D0*
     &    Hr2(0,1)*x**2 + 16.D0/45.D0*Hr2(0,1)*dx + 8.D0/3.D0*Hr2(0,1)*
     &    z2 + 32.D0*Hr2(0,1)*z2*x + 64.D0/3.D0*Hr2(0,1)*z2*x**2 + 
     &    33758.D0/81.D0*Hr2(1,0) - 58504.D0/81.D0*Hr2(1,0)*x + 26728.D0
     &    /81.D0*Hr2(1,0)*x**2 + 512.D0/27.D0*Hr2(1,0)*dx - 32.D0/3.D0*
     &    Hr2(1,0)*z2 + 64.D0/3.D0*Hr2(1,0)*z2*x - 160.D0/3.D0*Hr2(1,0)
     &    *z2*x**2 + 33766.D0/81.D0*Hr2(1,1) - 55556.D0/81.D0*Hr2(1,1)*
     &    x + 23384.D0/81.D0*Hr2(1,1)*x**2 + 512.D0/27.D0*Hr2(1,1)*dx
     &     + 32.D0/3.D0*Hr2(1,1)*z2 - 64.D0/3.D0*Hr2(1,1)*z2*x - 32.D0/
     &    3.D0*Hr2(1,1)*z2*x**2 )
      c2gg3 = c2gg3 + nf2*cf * ( 1328.D0/9.D0*Hr3(-1,-1,0) + 448.D0/3.
     &    D0*Hr3(-1,-1,0)*x + 112.D0/9.D0*Hr3(-1,-1,0)*x**2 + 64.D0/5.D0
     &    *Hr3(-1,-1,0)*x**3 - 64.D0/9.D0*Hr3(-1,-1,0)*dx + 16.D0/45.D0
     &    *Hr3(-1,-1,0)*dx**2 - 2464.D0/9.D0*Hr3(-1,0,0) - 992.D0/9.D0*
     &    Hr3(-1,0,0)*x + 1184.D0/9.D0*Hr3(-1,0,0)*x**2 - 192.D0/5.D0*
     &    Hr3(-1,0,0)*x**3 + 64.D0/3.D0*Hr3(-1,0,0)*dx - 16.D0/15.D0*
     &    Hr3(-1,0,0)*dx**2 - 80.D0*Hr3(-1,0,1) - 128.D0/9.D0*Hr3(-1,0,
     &    1)*x + 496.D0/9.D0*Hr3(-1,0,1)*x**2 - 64.D0/5.D0*Hr3(-1,0,1)*
     &    x**3 + 64.D0/9.D0*Hr3(-1,0,1)*dx - 16.D0/45.D0*Hr3(-1,0,1)*
     &    dx**2 - 2480.D0/9.D0*Hr3(0,-1,0) + 2176.D0/9.D0*Hr3(0,-1,0)*x
     &     - 176.D0/9.D0*Hr3(0,-1,0)*x**2 - 64.D0/5.D0*Hr3(0,-1,0)*x**3
     &     - 32.D0/45.D0*Hr3(0,-1,0)*dx**2 + 17782.D0/27.D0*Hr3(0,0,0)
     &     - 27200.D0/27.D0*Hr3(0,0,0)*x + 64.D0/9.D0*Hr3(0,0,0)*x**2
     &     + 192.D0/5.D0*Hr3(0,0,0)*x**3 - 88.D0*Hr3(0,0,0)*z2 + 176.D0
     &    *Hr3(0,0,0)*z2*x + 4408.D0/9.D0*Hr3(0,0,1) - 372.D0*Hr3(0,0,1
     &    )*x )
      c2gg3 = c2gg3 + nf2*cf * ( 304.D0/3.D0*Hr3(0,0,1)*x**2 + 224.D0/
     &    5.D0*Hr3(0,0,1)*x**3 - 16.D0*Hr3(0,0,1)*z2 + 32.D0*Hr3(0,0,1)
     &    *z2*x + 812.D0/3.D0*Hr3(0,1,0) - 400.D0/3.D0*Hr3(0,1,0)*x + 
     &    1568.D0/9.D0*Hr3(0,1,0)*x**2 - 32.D0*Hr3(0,1,0)*x**3 + 7388.D0
     &    /27.D0*Hr3(0,1,1) - 3856.D0/27.D0*Hr3(0,1,1)*x + 3952.D0/27.D0
     &    *Hr3(0,1,1)*x**2 + 3080.D0/27.D0*Hr3(1,0,0) - 6472.D0/27.D0*
     &    Hr3(1,0,0)*x + 5344.D0/27.D0*Hr3(1,0,0)*x**2 - 64.D0/9.D0*
     &    Hr3(1,0,0)*dx + 424.D0/3.D0*Hr3(1,0,1) - 872.D0/3.D0*Hr3(1,0,
     &    1)*x + 1600.D0/9.D0*Hr3(1,0,1)*x**2 + 32.D0*Hr3(1,0,1)*x**3
     &     - 64.D0/9.D0*Hr3(1,0,1)*dx + 1048.D0/9.D0*Hr3(1,1,0) - 1976.D
     &    0/9.D0*Hr3(1,1,0)*x + 544.D0/3.D0*Hr3(1,1,0)*x**2 - 32.D0*
     &    Hr3(1,1,0)*x**3 - 64.D0/9.D0*Hr3(1,1,0)*dx + 3224.D0/27.D0*
     &    Hr3(1,1,1) - 6184.D0/27.D0*Hr3(1,1,1)*x + 4144.D0/27.D0*Hr3(1
     &    ,1,1)*x**2 - 64.D0/9.D0*Hr3(1,1,1)*dx - 128.D0/3.D0*Hr4(-1,-1
     &    ,-1,0) - 256.D0/3.D0*Hr4(-1,-1,-1,0)*x - 128.D0/3.D0*Hr4(-1,
     &    -1,-1,0)*x**2 )
      c2gg3 = c2gg3 + nf2*cf * ( 224.D0/3.D0*Hr4(-1,-1,0,0) + 448.D0/
     &    3.D0*Hr4(-1,-1,0,0)*x + 224.D0/3.D0*Hr4(-1,-1,0,0)*x**2 + 64.D
     &    0/3.D0*Hr4(-1,-1,0,1) + 128.D0/3.D0*Hr4(-1,-1,0,1)*x + 64.D0/
     &    3.D0*Hr4(-1,-1,0,1)*x**2 + 128.D0/3.D0*Hr4(-1,0,-1,0) + 256.D0
     &    /3.D0*Hr4(-1,0,-1,0)*x + 128.D0/3.D0*Hr4(-1,0,-1,0)*x**2 - 32.
     &    D0*Hr4(-1,0,0,0) - 64.D0*Hr4(-1,0,0,0)*x - 32.D0*Hr4(-1,0,0,0
     &    )*x**2 - 32.D0/3.D0*Hr4(-1,0,0,1) - 64.D0/3.D0*Hr4(-1,0,0,1)*
     &    x - 32.D0/3.D0*Hr4(-1,0,0,1)*x**2 + 224.D0/3.D0*Hr4(0,-1,-1,0
     &    ) - 64.D0/3.D0*Hr4(0,-1,-1,0)*x + 64.D0*Hr4(0,-1,-1,0)*x**2
     &     - 512.D0/3.D0*Hr4(0,-1,0,0) + 512.D0/3.D0*Hr4(0,-1,0,0)*x - 
     &    416.D0/3.D0*Hr4(0,-1,0,0)*x**2 - 160.D0/3.D0*Hr4(0,-1,0,1) + 
     &    64.D0*Hr4(0,-1,0,1)*x - 128.D0/3.D0*Hr4(0,-1,0,1)*x**2 - 160.D
     &    0*Hr4(0,0,-1,0) + 64.D0*Hr4(0,0,-1,0)*x - 128.D0*Hr4(0,0,-1,0
     &    )*x**2 + 1636.D0/9.D0*Hr4(0,0,0,0) - 7232.D0/9.D0*Hr4(0,0,0,0
     &    )*x - 928.D0/9.D0*Hr4(0,0,0,0)*x**2 + 436.D0/3.D0*Hr4(0,0,0,1
     &    ) )
      c2gg3 = c2gg3 + nf2*cf * (  - 1328.D0/3.D0*Hr4(0,0,0,1)*x - 160.
     &    D0/3.D0*Hr4(0,0,0,1)*x**2 + 88.D0*Hr4(0,0,1,0) - 160.D0*Hr4(0
     &    ,0,1,0)*x - 32.D0/3.D0*Hr4(0,0,1,0)*x**2 + 88.D0*Hr4(0,0,1,1)
     &     - 160.D0*Hr4(0,0,1,1)*x - 32.D0/3.D0*Hr4(0,0,1,1)*x**2 + 24.D
     &    0*Hr4(0,1,0,0) + 104.D0/3.D0*Hr4(0,1,0,1) - 64.D0/3.D0*Hr4(0,
     &    1,0,1)*x + 32.D0/3.D0*Hr4(0,1,0,1)*x**2 + 104.D0/3.D0*Hr4(0,1
     &    ,1,0) - 64.D0/3.D0*Hr4(0,1,1,0)*x + 32.D0/3.D0*Hr4(0,1,1,0)*
     &    x**2 + 304.D0/9.D0*Hr4(0,1,1,1) - 176.D0/9.D0*Hr4(0,1,1,1)*x
     &     + 80.D0/9.D0*Hr4(0,1,1,1)*x**2 - 64.D0/3.D0*Hr4(1,0,-1,0) + 
     &    128.D0/3.D0*Hr4(1,0,-1,0)*x - 64.D0/3.D0*Hr4(1,0,-1,0)*x**2
     &     + 80.D0/9.D0*Hr4(1,0,0,0) - 160.D0/9.D0*Hr4(1,0,0,0)*x + 448.
     &    D0/9.D0*Hr4(1,0,0,0)*x**2 + 64.D0/3.D0*Hr4(1,0,0,1) - 128.D0/
     &    3.D0*Hr4(1,0,0,1)*x + 64.D0*Hr4(1,0,0,1)*x**2 + 32.D0*Hr4(1,0
     &    ,1,0) - 64.D0*Hr4(1,0,1,0)*x + 160.D0/3.D0*Hr4(1,0,1,0)*x**2
     &     + 80.D0/3.D0*Hr4(1,0,1,1) - 160.D0/3.D0*Hr4(1,0,1,1)*x + 160.
     &    D0/3.D0*Hr4(1,0,1,1)*x**2 )
      c2gg3 = c2gg3 + nf2*cf * ( 16.D0/3.D0*Hr4(1,1,0,0) - 32.D0/3.D0
     &    *Hr4(1,1,0,0)*x + 64.D0/3.D0*Hr4(1,1,0,0)*x**2 + 32.D0/3.D0*
     &    Hr4(1,1,0,1) - 64.D0/3.D0*Hr4(1,1,0,1)*x + 32.D0*Hr4(1,1,0,1)
     &    *x**2 + 64.D0/3.D0*Hr4(1,1,1,0) - 128.D0/3.D0*Hr4(1,1,1,0)*x
     &     + 32.D0*Hr4(1,1,1,0)*x**2 + 136.D0/9.D0*Hr4(1,1,1,1) - 272.D0
     &    /9.D0*Hr4(1,1,1,1)*x + 272.D0/9.D0*Hr4(1,1,1,1)*x**2 + 120.D0
     &    *Hr5(0,0,0,0,0) - 240.D0*Hr5(0,0,0,0,0)*x + 88.D0*Hr5(0,0,0,0
     &    ,1) - 176.D0*Hr5(0,0,0,0,1)*x + 48.D0*Hr5(0,0,0,1,0) - 96.D0*
     &    Hr5(0,0,0,1,0)*x + 48.D0*Hr5(0,0,0,1,1) - 96.D0*Hr5(0,0,0,1,1
     &    )*x + 16.D0*Hr5(0,0,1,0,0) - 32.D0*Hr5(0,0,1,0,0)*x + 16.D0*
     &    Hr5(0,0,1,0,1) - 32.D0*Hr5(0,0,1,0,1)*x + 16.D0*Hr5(0,0,1,1,0
     &    ) - 32.D0*Hr5(0,0,1,1,0)*x + 16.D0*Hr5(0,0,1,1,1) - 32.D0*
     &    Hr5(0,0,1,1,1)*x )
*
* ...Output; if commented out, only the flg11 part is returned
*
       X2G3A = C2GG3 
*
       RETURN
       END
*
* =================================================================av==


==> xc2ns3e.f <==
*
* ..File: xc2ns3e.f    F2_NS
*
*
* ..The exact 3-loop MS(bar) non-singlet coefficient functions for the
*    structure function F_2 in electromagnetic DIS at mu_r = mu_f = Q.
*    Expansion parameter: alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*    The regular piece  X2NP3A  has to be called first.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication)
*
* ..References: S. Moch, J. Vermaseren and A. Vogt, hep-ph/0209100
*               J. Vermaseren, A. Vogt and S. Moch, hep-ph/0504242
*
*
* =====================================================================
*
*
* ..The regular piece 
*
       FUNCTION X2NP3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5 
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2), 
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2), 
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2), 
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0, 
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
       DIMENSION FL(6)
       DATA FL  / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
*
* ..The soft-gluon coefficients for use in X3NS3B and X3NS3C
*
       COMMON / C3SOFT / C3A0, C3A1, C3A2, C3A3, C3A4, C3A5 
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
* 
       DABC2N = 5.D0/18.D0 * NF
       FL11 = FL(NF)
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL  = LOG (X)
       DL1 = LOG (1.D0-X)
*
* ...Harmonic polylogs (HPLs) up to weight 5 by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      c2qq3 =
     &  + fl11*dabc2n * (  - 192.D0/5.D0 - 1728.D0/5.D0*x + 1152.D0/5.D0
     &    *x**2 + 5120.D0*z5*x + 1312.D0*z4*x + 1536.D0*z4*x**2 - 2304.D
     &    0/5.D0*z4*x**3 + 128.D0/5.D0*dx - 3136.D0/15.D0*z3 - 51712.D0/
     &    15.D0*z3*x + 1344.D0/5.D0*z3*x**2 - 1920.D0*z3*x**3 + 1024.D0/
     &    15.D0*z3*dx + 192.D0*z3*dm - 7552.D0/15.D0*z2 + 11648.D0/15.D0
     &    *z2*x - 768.D0*z2*x**2 - 4992.D0/5.D0*z2*x**3 + 512.D0/3.D0*
     &    z2*dx + 512.D0*z2*dp + 512.D0*z2*z3*x - 1024.D0*Hr1(-1)*z4 - 
     &    2048.D0*Hr1(-1)*z4*x - 512.D0*Hr1(-1)*z3*x + 2304.D0/5.D0*
     &    Hr1(-1)*z3*x**3 - 256.D0/5.D0*Hr1(-1)*z3*dx**2 + 11072.D0/15.D
     &    0*Hr1(-1)*z2 + 8064.D0/5.D0*Hr1(-1)*z2*x + 192.D0/5.D0*Hr1(-1
     &    )*z2*x**2 + 1152.D0*Hr1(-1)*z2*x**3 - 1024.D0/15.D0*Hr1(-1)*
     &    z2*dx - 128.D0*Hr1(-1)*z2*dx**2 + 4672.D0/15.D0*Hr1(0) - 384.D
     &    0/5.D0*Hr1(0)*x + 4992.D0/5.D0*Hr1(0)*x**2 - 128.D0/5.D0*Hr1(
     &    0)*dx - 320.D0*Hr1(0)*dp + 2048.D0/3.D0*Hr1(0)*z3*x + 768.D0*
     &    Hr1(0)*z3*x**2 - 3072.D0/5.D0*Hr1(0)*z3*x**3 - 512.D0/15.D0*
     &    Hr1(0)*z2 )
      c2qq3 = c2qq3 + fl11*dabc2n * (  - 2944.D0/3.D0*Hr1(0)*z2*x + 
     &    2688.D0/5.D0*Hr1(0)*z2*x**2 - 1536.D0*Hr1(0)*z2*x**3 - 64.D0*
     &    Hr1(0)*z2*dp + 64.D0*Hr1(0)*z2*dm - 10496.D0/15.D0*Hr1(1) - 
     &    768.D0/5.D0*Hr1(1)*x + 768.D0*Hr1(1)*x**2 + 256.D0/3.D0*Hr1(1
     &    )*dx - 1024.D0*Hr1(1)*z3 + 2432.D0/3.D0*Hr1(1)*z3*x + 768.D0*
     &    Hr1(1)*z3*x**2 - 768.D0/5.D0*Hr1(1)*z3*x**3 - 256.D0/15.D0*
     &    Hr1(1)*z3*dx**2 + 64.D0*Hr1(1)*z2 - 640.D0/3.D0*Hr1(1)*z2*x
     &     + 576.D0*Hr1(1)*z2*x**2 - 384.D0*Hr1(1)*z2*x**3 - 128.D0/3.D0
     &    *Hr1(1)*z2*dx**2 + 2048.D0/3.D0*Hr2(-1,-1)*z2*x - 3072.D0/5.D0
     &    *Hr2(-1,-1)*z2*x**3 + 1024.D0/15.D0*Hr2(-1,-1)*z2*dx**2 - 
     &    1280.D0/3.D0*Hr2(-1,0) - 3200.D0/3.D0*Hr2(-1,0)*x - 768.D0*
     &    Hr2(-1,0)*x**2 - 4992.D0/5.D0*Hr2(-1,0)*x**3 + 256.D0/3.D0*
     &    Hr2(-1,0)*dx + 1664.D0/15.D0*Hr2(-1,0)*dx**2 - 512.D0*Hr2(-1,
     &    0)*z3 - 1024.D0*Hr2(-1,0)*z3*x - 1408.D0/3.D0*Hr2(-1,0)*z2*x
     &     + 1536.D0/5.D0*Hr2(-1,0)*z2*x**3 - 512.D0/15.D0*Hr2(-1,0)*z2
     &    *dx**2 )
      c2qq3 = c2qq3 + fl11*dabc2n * (  - 896.D0/3.D0*Hr2(0,-1)*z2*x + 
     &    3072.D0/5.D0*Hr2(0,-1)*z2*x**3 + 512.D0/3.D0*Hr2(0,0) - 5888.D
     &    0/15.D0*Hr2(0,0)*x + 768.D0*Hr2(0,0)*x**2 + 4992.D0/5.D0*Hr2(
     &    0,0)*x**3 - 256.D0/3.D0*Hr2(0,0)*dx - 256.D0*Hr2(0,0)*dp + 
     &    128.D0*Hr2(0,0)*dm - 512.D0*Hr2(0,0)*z2*x - 768.D0*Hr2(0,0)*
     &    z2*x**2 + 7552.D0/15.D0*Hr2(0,1) - 9216.D0/5.D0*Hr2(0,1)*x + 
     &    768.D0*Hr2(0,1)*x**2 - 256.D0/3.D0*Hr2(0,1)*dx - 512.D0*Hr2(0
     &    ,1)*dp - 512.D0*Hr2(0,1)*z3 - 1024.D0*Hr2(0,1)*z3*x - 128.D0*
     &    Hr2(0,1)*z2*x + 1024.D0*Hr2(1,0)*z2 - 1408.D0/3.D0*Hr2(1,0)*
     &    z2*x - 768.D0*Hr2(1,0)*z2*x**2 + 1536.D0/5.D0*Hr2(1,0)*z2*
     &    x**3 + 512.D0/15.D0*Hr2(1,0)*z2*dx**2 + 128.D0*Hr3(-1,-1,0)
     &     + 1280.D0/3.D0*Hr3(-1,-1,0)*x + 1152.D0*Hr3(-1,-1,0)*x**2 + 
     &    768.D0*Hr3(-1,-1,0)*x**3 - 256.D0/3.D0*Hr3(-1,-1,0)*dx**2 - 
     &    6016.D0/15.D0*Hr3(-1,0,0) - 13696.D0/15.D0*Hr3(-1,0,0)*x - 
     &    1536.D0/5.D0*Hr3(-1,0,0)*x**2 - 768.D0*Hr3(-1,0,0)*x**3 + 512.
     &    D0/15.D0*Hr3(-1,0,0)*dx )
      c2qq3 = c2qq3 + fl11*dabc2n * ( 256.D0/3.D0*Hr3(-1,0,0)*dx**2 + 
     &    512.D0*Hr3(-1,0,0)*z2 + 1024.D0*Hr3(-1,0,0)*z2*x - 10112.D0/
     &    15.D0*Hr3(-1,0,1) - 20992.D0/15.D0*Hr3(-1,0,1)*x + 2688.D0/5.D
     &    0*Hr3(-1,0,1)*x**2 - 768.D0*Hr3(-1,0,1)*x**3 + 1024.D0/15.D0*
     &    Hr3(-1,0,1)*dx + 256.D0/3.D0*Hr3(-1,0,1)*dx**2 - 384.D0*Hr3(0
     &    ,-1,0) - 128.D0/3.D0*Hr3(0,-1,0)*x - 1152.D0*Hr3(0,-1,0)*x**2
     &     - 768.D0*Hr3(0,-1,0)*x**3 + 128.D0*Hr3(0,-1,0)*dm + 128.D0/3.
     &    D0*Hr3(0,0,0)*x + 768.D0*Hr3(0,0,0)*x**3 + 64.D0*Hr3(0,0,0)*
     &    dp - 64.D0*Hr3(0,0,0)*dm + 512.D0/15.D0*Hr3(0,0,1) + 2816.D0/
     &    3.D0*Hr3(0,0,1)*x - 2688.D0/5.D0*Hr3(0,0,1)*x**2 + 768.D0*
     &    Hr3(0,0,1)*x**3 + 512.D0*Hr3(0,1,0)*z2 + 1024.D0*Hr3(0,1,0)*
     &    z2*x + 3584.D0/15.D0*Hr3(1,0,0) - 128.D0/5.D0*Hr3(1,0,0)*x - 
     &    1536.D0/5.D0*Hr3(1,0,0)*x**2 - 512.D0/15.D0*Hr3(1,0,0)*dx - 
     &    1024.D0/3.D0*Hr4(-1,-1,0,0)*x + 1536.D0/5.D0*Hr4(-1,-1,0,0)*
     &    x**3 - 512.D0/15.D0*Hr4(-1,-1,0,0)*dx**2 - 2048.D0/3.D0*Hr4(
     &    -1,-1,0,1)*x )
      c2qq3 = c2qq3 + fl11*dabc2n * ( 3072.D0/5.D0*Hr4(-1,-1,0,1)*x**3
     &     - 1024.D0/15.D0*Hr4(-1,-1,0,1)*dx**2 + 128.D0*Hr4(-1,0,0,0)*
     &    x + 1024.D0/3.D0*Hr4(-1,0,0,1)*x - 1536.D0/5.D0*Hr4(-1,0,0,1)
     &    *x**3 + 512.D0/15.D0*Hr4(-1,0,0,1)*dx**2 + 256.D0*Hr4(0,-1,-1
     &    ,0)*x + 256.D0/3.D0*Hr4(0,-1,0,0)*x - 1536.D0/5.D0*Hr4(0,-1,0
     &    ,0)*x**3 + 1280.D0/3.D0*Hr4(0,-1,0,1)*x - 3072.D0/5.D0*Hr4(0,
     &    -1,0,1)*x**3 + 512.D0*Hr4(0,0,0,1)*x + 768.D0*Hr4(0,0,0,1)*
     &    x**2 - 1792.D0/3.D0*Hr4(0,1,0,0)*x - 768.D0*Hr4(0,1,0,0)*x**2
     &     + 1536.D0/5.D0*Hr4(0,1,0,0)*x**3 + 256.D0*Hr4(1,0,-1,0)*x - 
     &    128.D0*Hr4(1,0,0,0)*x - 1024.D0*Hr4(1,0,0,1) + 1792.D0/3.D0*
     &    Hr4(1,0,0,1)*x + 768.D0*Hr4(1,0,0,1)*x**2 - 1536.D0/5.D0*Hr4(
     &    1,0,0,1)*x**3 - 512.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 1024.D0*
     &    Hr4(1,1,0,0) - 1792.D0/3.D0*Hr4(1,1,0,0)*x - 768.D0*Hr4(1,1,0
     &    ,0)*x**2 + 1536.D0/5.D0*Hr4(1,1,0,0)*x**3 + 512.D0/15.D0*Hr4(
     &    1,1,0,0)*dx**2 - 512.D0*Hr5(-1,0,0,0,1) - 1024.D0*Hr5(-1,0,0,
     &    0,1)*x )
      c2qq3 = c2qq3 + fl11*dabc2n * ( 512.D0*Hr5(-1,0,1,0,0) + 1024.D0*
     &    Hr5(-1,0,1,0,0)*x - 512.D0*Hr5(0,1,0,0,1) - 1024.D0*Hr5(0,1,0
     &    ,0,1)*x + 512.D0*Hr5(0,1,1,0,0) + 1024.D0*Hr5(0,1,1,0,0)*x )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 13824157.D0/36450.D0 + 117537107.D
     &    0/36450.D0*x - 13216.D0/25.D0*x**2 - 88.D0/3.D0*z5 - 560.D0/3.
     &    D0*z5*x - 617.D0/3.D0*z4 + 895.D0/3.D0*z4*x - 752.D0*z4*x**2
     &     + 168.D0*z4*x**3 - 11456.D0/225.D0*dx + 472.D0/3.D0*dp*z5 + 
     &    205.D0/3.D0*dp*z4 - 599375.D0/729.D0*dm - 536.D0/3.D0*dm*z5
     &     + 14.D0*dm*z4 - 8182.D0/135.D0*z3 + 98762.D0/135.D0*z3*x - 
     &    808.D0/5.D0*z3*x**2 - 934.D0*z3*x**3 + 284.D0/15.D0*z3*dx - 
     &    760.D0/3.D0*z3*dp + 5908.D0/27.D0*z3*dm - 20408.D0/135.D0*z2
     &     - 1219324.D0/405.D0*z2*x - 248.D0/5.D0*z2*x**2 + 7476.D0/25.D
     &    0*z2*x**3 - 196.D0/9.D0*z2*dx - 17696.D0/81.D0*z2*dp + 76418.D
     &    0/81.D0*z2*dm + 132.D0*z2*z3 - 1820.D0/3.D0*z2*z3*x - 1040.D0/
     &    3.D0*z2*z3*dp + 208.D0/3.D0*z2*z3*dm - 118.D0/3.D0*Hr1(-1)*z4
     &     - 26.D0/3.D0*Hr1(-1)*z4*x + 188.D0/3.D0*Hr1(-1)*dp*z4 - 
     &    12344.D0/9.D0*Hr1(-1)*z3 - 8812.D0/9.D0*Hr1(-1)*z3*x + 288.D0
     &    *Hr1(-1)*z3*x**3 - 32.D0*Hr1(-1)*z3*dx**2 + 1408.D0/9.D0*Hr1(
     &    -1)*z3*dp )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 14120.D0/27.D0*Hr1(-1)*z2 - 12052.
     &    D0/27.D0*Hr1(-1)*z2*x + 140.D0*Hr1(-1)*z2*x**2 + 426.D0/5.D0*
     &    Hr1(-1)*z2*x**3 - 128.D0/3.D0*Hr1(-1)*z2*dx - 142.D0/15.D0*
     &    Hr1(-1)*z2*dx**2 + 6976.D0/27.D0*Hr1(-1)*z2*dp + 89927.D0/225.
     &    D0*Hr1(0) + 6983873.D0/2025.D0*Hr1(0)*x - 11976.D0/25.D0*Hr1(
     &    0)*x**2 + 20.D0/3.D0*Hr1(0)*z4 + 72.D0*Hr1(0)*z4*x + 6176.D0/
     &    225.D0*Hr1(0)*dx + 2362.D0/9.D0*Hr1(0)*dp + 320.D0/3.D0*Hr1(0
     &    )*dp*z4 - 132599.D0/81.D0*Hr1(0)*dm - 520.D0/3.D0*Hr1(0)*dm*
     &    z4 - 232.D0/3.D0*Hr1(0)*z3 + 2176.D0/9.D0*Hr1(0)*z3*x - 376.D0
     &    *Hr1(0)*z3*x**2 - 852.D0/5.D0*Hr1(0)*z3*x**3 - 2216.D0/9.D0*
     &    Hr1(0)*z3*dp + 3200.D0/9.D0*Hr1(0)*z3*dm - 3692.D0/45.D0*Hr1(
     &    0)*z2 + 143608.D0/135.D0*Hr1(0)*z2*x + 1876.D0/5.D0*Hr1(0)*z2
     &    *x**2 + 752.D0/5.D0*Hr1(0)*z2*x**3 + 172.D0/5.D0*Hr1(0)*z2*dx
     &     - 2176.D0/27.D0*Hr1(0)*z2*dp + 13396.D0/27.D0*Hr1(0)*z2*dm
     &     - 35567.D0/405.D0*Hr1(1) + 786547.D0/405.D0*Hr1(1)*x + 248.D0
     &    /5.D0*Hr1(1)*x**2 )
      c2qq3 = c2qq3 + cf*ca**2 * ( 366.D0*Hr1(1)*z4 + 798.D0*Hr1(1)*z4*
     &    x - 1072.D0/45.D0*Hr1(1)*dx - 50689.D0/81.D0*Hr1(1)*dm - 812.D
     &    0*Hr1(1)*dm*z4 - 4216.D0/9.D0*Hr1(1)*z3 + 6080.D0/9.D0*Hr1(1)
     &    *z3*x - 376.D0*Hr1(1)*z3*x**2 + 588.D0/5.D0*Hr1(1)*z3*x**3 + 
     &    196.D0/15.D0*Hr1(1)*z3*dx**2 + 800.D0/9.D0*Hr1(1)*z3*dm - 
     &    1744.D0/9.D0*Hr1(1)*z2 - 2104.D0/3.D0*Hr1(1)*z2*x + 244.D0*
     &    Hr1(1)*z2*x**2 + 1178.D0/5.D0*Hr1(1)*z2*x**3 - 142.D0/45.D0*
     &    Hr1(1)*z2*dx**2 + 4184.D0/9.D0*Hr1(1)*z2*dm - 2320.D0/3.D0*
     &    Hr2(-1,-1)*z3 + 5776.D0/3.D0*Hr2(-1,-1)*z3*x + 5792.D0/3.D0*
     &    Hr2(-1,-1)*z3*dp + 15160.D0/9.D0*Hr2(-1,-1)*z2 + 11084.D0/9.D0
     &    *Hr2(-1,-1)*z2*x - 384.D0*Hr2(-1,-1)*z2*x**3 + 128.D0/3.D0*
     &    Hr2(-1,-1)*z2*dx**2 - 1760.D0/9.D0*Hr2(-1,-1)*z2*dp - 101908.D
     &    0/81.D0*Hr2(-1,0) - 84956.D0/81.D0*Hr2(-1,0)*x - 92.D0/5.D0*
     &    Hr2(-1,0)*x**2 + 7476.D0/25.D0*Hr2(-1,0)*x**3 + 92.D0/45.D0*
     &    Hr2(-1,0)*dx - 5716.D0/225.D0*Hr2(-1,0)*dx**2 - 17032.D0/81.D0
     &    *Hr2(-1,0)*dp )
      c2qq3 = c2qq3 + cf*ca**2 * ( 1040.D0/3.D0*Hr2(-1,0)*z3 - 2768.D0/
     &    3.D0*Hr2(-1,0)*z3*x - 2656.D0/3.D0*Hr2(-1,0)*z3*dp - 11152.D0/
     &    9.D0*Hr2(-1,0)*z2 - 9452.D0/9.D0*Hr2(-1,0)*z2*x + 1056.D0/5.D0
     &    *Hr2(-1,0)*z2*x**3 - 352.D0/15.D0*Hr2(-1,0)*z2*dx**2 + 1160.D0
     &    /9.D0*Hr2(-1,0)*z2*dp + 636.D0*Hr2(0,-1)*z3 - 444.D0*Hr2(0,-1
     &    )*z3*x - 3664.D0/3.D0*Hr2(0,-1)*z3*dp - 384.D0*Hr2(0,-1)*z3*
     &    dm - 1936.D0/9.D0*Hr2(0,-1)*z2 - 5540.D0/9.D0*Hr2(0,-1)*z2*x
     &     + 384.D0*Hr2(0,-1)*z2*x**3 + 2288.D0/9.D0*Hr2(0,-1)*z2*dp - 
     &    560.D0/3.D0*Hr2(0,-1)*z2*dm + 148084.D0/405.D0*Hr2(0,0) + 
     &    1299656.D0/405.D0*Hr2(0,0)*x - 2128.D0/5.D0*Hr2(0,0)*x**2 - 
     &    7476.D0/25.D0*Hr2(0,0)*x**3 + 964.D0/45.D0*Hr2(0,0)*dx + 
     &    24554.D0/81.D0*Hr2(0,0)*dp - 34070.D0/27.D0*Hr2(0,0)*dm + 728.
     &    D0/3.D0*Hr2(0,0)*z3*x + 192.D0*Hr2(0,0)*z3*dp - 192.D0*Hr2(0,
     &    0)*z3*dm - 44.D0/3.D0*Hr2(0,0)*z2 + 712.D0/9.D0*Hr2(0,0)*z2*x
     &     + 376.D0*Hr2(0,0)*z2*x**2 - 1548.D0/5.D0*Hr2(0,0)*z2*x**3 - 
     &    2324.D0/9.D0*Hr2(0,0)*z2*dp )
      c2qq3 = c2qq3 + cf*ca**2 * ( 3968.D0/9.D0*Hr2(0,0)*z2*dm + 20408.D
     &    0/135.D0*Hr2(0,1) + 264848.D0/135.D0*Hr2(0,1)*x + 248.D0/5.D0
     &    *Hr2(0,1)*x**2 + 1072.D0/45.D0*Hr2(0,1)*dx + 340.D0/3.D0*Hr2(
     &    0,1)*dp - 22634.D0/27.D0*Hr2(0,1)*dm + 432.D0*Hr2(0,1)*z3 + 
     &    1136.D0/3.D0*Hr2(0,1)*z3*x - 736.D0/3.D0*Hr2(0,1)*z3*dp - 576.
     &    D0*Hr2(0,1)*z3*dm - 1252.D0/9.D0*Hr2(0,1)*z2 - 5716.D0/9.D0*
     &    Hr2(0,1)*z2*x - 144.D0*Hr2(0,1)*z2*dp + 2780.D0/9.D0*Hr2(0,1)
     &    *z2*dm - 5470.D0/27.D0*Hr2(1,0) + 22634.D0/27.D0*Hr2(1,0)*x
     &     - 264.D0*Hr2(1,0)*x**2 - 7870.D0/27.D0*Hr2(1,0)*dm + 1016.D0/
     &    3.D0*Hr2(1,0)*z3 + 3320.D0/3.D0*Hr2(1,0)*z3*x - 2704.D0/3.D0*
     &    Hr2(1,0)*z3*dm - 3116.D0/9.D0*Hr2(1,0)*z2 - 4004.D0/9.D0*Hr2(
     &    1,0)*z2*x + 376.D0*Hr2(1,0)*z2*x**2 - 492.D0/5.D0*Hr2(1,0)*z2
     &    *x**3 - 164.D0/15.D0*Hr2(1,0)*z2*dx**2 + 3640.D0/9.D0*Hr2(1,0
     &    )*z2*dm - 7276.D0/27.D0*Hr2(1,1) + 26084.D0/27.D0*Hr2(1,1)*x
     &     - 9298.D0/27.D0*Hr2(1,1)*dm + 352.D0*Hr2(1,1)*z3 + 736.D0*
     &    Hr2(1,1)*z3*x )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 768.D0*Hr2(1,1)*z3*dm - 1304.D0/9.
     &    D0*Hr2(1,1)*z2 - 3032.D0/9.D0*Hr2(1,1)*z2*x + 2200.D0/9.D0*
     &    Hr2(1,1)*z2*dm + 704.D0*Hr3(-1,-1,-1)*z2 - 2240.D0*Hr3(-1,-1,
     &    -1)*z2*x - 1920.D0*Hr3(-1,-1,-1)*z2*dp - 256.D0*Hr3(-1,-1,0)
     &     + 9592.D0/9.D0*Hr3(-1,-1,0)*x + 488.D0*Hr3(-1,-1,0)*x**2 + 
     &    284.D0/5.D0*Hr3(-1,-1,0)*x**3 - 284.D0/45.D0*Hr3(-1,-1,0)*
     &    dx**2 + 4288.D0/9.D0*Hr3(-1,-1,0)*dp - 2848.D0/3.D0*Hr3(-1,-1
     &    ,0)*z2 + 5728.D0/3.D0*Hr3(-1,-1,0)*z2*x + 6656.D0/3.D0*Hr3(-1
     &    ,-1,0)*z2*dp - 520.D0*Hr3(-1,0,-1)*z2 + 1288.D0*Hr3(-1,0,-1)*
     &    z2*x + 1296.D0*Hr3(-1,0,-1)*z2*dp - 2428.D0/27.D0*Hr3(-1,0,0)
     &     - 14984.D0/27.D0*Hr3(-1,0,0)*x - 192.D0*Hr3(-1,0,0)*x**2 + 
     &    772.D0/5.D0*Hr3(-1,0,0)*x**3 + 64.D0/3.D0*Hr3(-1,0,0)*dx - 
     &    772.D0/45.D0*Hr3(-1,0,0)*dx**2 - 15568.D0/27.D0*Hr3(-1,0,0)*
     &    dp + 1040.D0/3.D0*Hr3(-1,0,0)*z2 - 3056.D0/3.D0*Hr3(-1,0,0)*
     &    z2*x - 2752.D0/3.D0*Hr3(-1,0,0)*z2*dp + 10664.D0/27.D0*Hr3(-1
     &    ,0,1) )
      c2qq3 = c2qq3 + cf*ca**2 * ( 26440.D0/27.D0*Hr3(-1,0,1)*x + 104.D0
     &    *Hr3(-1,0,1)*x**2 - 284.D0/5.D0*Hr3(-1,0,1)*x**3 + 128.D0/3.D0
     &    *Hr3(-1,0,1)*dx + 284.D0/45.D0*Hr3(-1,0,1)*dx**2 - 544.D0/27.D
     &    0*Hr3(-1,0,1)*dp - 256.D0/3.D0*Hr3(-1,0,1)*z2 + 256.D0/3.D0*
     &    Hr3(-1,0,1)*z2*x + 512.D0/3.D0*Hr3(-1,0,1)*z2*dp - 2096.D0/3.D
     &    0*Hr3(0,-1,-1)*z2 + 1232.D0/3.D0*Hr3(0,-1,-1)*z2*x + 1312.D0*
     &    Hr3(0,-1,-1)*z2*dp + 544.D0*Hr3(0,-1,-1)*z2*dm - 79172.D0/135.
     &    D0*Hr3(0,-1,0) + 43892.D0/135.D0*Hr3(0,-1,0)*x - 2248.D0/5.D0
     &    *Hr3(0,-1,0)*x**2 - 284.D0/5.D0*Hr3(0,-1,0)*x**3 + 64.D0/15.D0
     &    *Hr3(0,-1,0)*dx - 352.D0/15.D0*Hr3(0,-1,0)*dx**2 - 10864.D0/
     &    27.D0*Hr3(0,-1,0)*dp - 784.D0/3.D0*Hr3(0,-1,0)*dm + 1880.D0/3.
     &    D0*Hr3(0,-1,0)*z2 - 1784.D0/3.D0*Hr3(0,-1,0)*z2*x - 4048.D0/3.
     &    D0*Hr3(0,-1,0)*z2*dp - 192.D0*Hr3(0,-1,0)*z2*dm + 1100.D0/3.D0
     &    *Hr3(0,0,-1)*z2 - 1084.D0/3.D0*Hr3(0,0,-1)*z2*x - 2048.D0/3.D0
     &    *Hr3(0,0,-1)*z2*dp + 128.D0/3.D0*Hr3(0,0,-1)*z2*dm + 5566.D0/
     &    27.D0*Hr3(0,0,0) )
      c2qq3 = c2qq3 + cf*ca**2 * ( 30058.D0/135.D0*Hr3(0,0,0)*x - 772.D0
     &    /5.D0*Hr3(0,0,0)*x**3 - 64.D0/15.D0*Hr3(0,0,0)*dx + 7408.D0/
     &    27.D0*Hr3(0,0,0)*dp - 2060.D0/3.D0*Hr3(0,0,0)*dm - 72.D0*Hr3(
     &    0,0,0)*z2 + 320.D0/3.D0*Hr3(0,0,0)*z2*x + 512.D0/3.D0*Hr3(0,0
     &    ,0)*z2*dp + 64.D0/3.D0*Hr3(0,0,0)*z2*dm + 3692.D0/45.D0*Hr3(0
     &    ,0,1) - 99716.D0/135.D0*Hr3(0,0,1)*x - 1876.D0/5.D0*Hr3(0,0,1
     &    )*x**2 - 1036.D0/5.D0*Hr3(0,0,1)*x**3 - 452.D0/15.D0*Hr3(0,0,
     &    1)*dx + 272.D0/27.D0*Hr3(0,0,1)*dp - 11492.D0/27.D0*Hr3(0,0,1
     &    )*dm + 380.D0/3.D0*Hr3(0,0,1)*z2 - 340.D0/3.D0*Hr3(0,0,1)*z2*
     &    x - 704.D0/3.D0*Hr3(0,0,1)*z2*dp + 64.D0/3.D0*Hr3(0,0,1)*z2*
     &    dm + 668.D0/9.D0*Hr3(0,1,0) + 424.D0/9.D0*Hr3(0,1,0)*x + 264.D
     &    0*Hr3(0,1,0)*x**3 - 2644.D0/9.D0*Hr3(0,1,0)*dm + 32.D0/3.D0*
     &    Hr3(0,1,0)*z2 - 288.D0*Hr3(0,1,0)*z2*x - 512.D0/3.D0*Hr3(0,1,
     &    0)*z2*dp + 176.D0/3.D0*Hr3(0,1,0)*z2*dm - 712.D0/9.D0*Hr3(0,1
     &    ,1) - 724.D0/9.D0*Hr3(0,1,1)*x - 1936.D0/9.D0*Hr3(0,1,1)*dm
     &     + 248.D0/3.D0*Hr3(0,1,1)*z2 )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 136.D0/3.D0*Hr3(0,1,1)*z2*x - 128.
     &    D0*Hr3(0,1,1)*z2*dp - 32.D0/3.D0*Hr3(0,1,1)*z2*dm - 560.D0/3.D
     &    0*Hr3(1,0,-1)*z2 - 2864.D0/3.D0*Hr3(1,0,-1)*z2*x + 1888.D0/3.D
     &    0*Hr3(1,0,-1)*z2*dm - 2644.D0/15.D0*Hr3(1,0,0) + 31532.D0/45.D
     &    0*Hr3(1,0,0)*x + 396.D0/5.D0*Hr3(1,0,0)*x**2 + 44.D0/5.D0*
     &    Hr3(1,0,0)*dx - 2192.D0/9.D0*Hr3(1,0,0)*dm - 184.D0/3.D0*Hr3(
     &    1,0,0)*z2 + 1256.D0/3.D0*Hr3(1,0,0)*z2*x - 208.D0/3.D0*Hr3(1,
     &    0,0)*z2*dm + 592.D0/9.D0*Hr3(1,0,1) + 1516.D0/9.D0*Hr3(1,0,1)
     &    *x - 264.D0*Hr3(1,0,1)*x**3 - 680.D0/3.D0*Hr3(1,0,1)*dm - 40.D
     &    0/3.D0*Hr3(1,0,1)*z2 - 40.D0/3.D0*Hr3(1,0,1)*z2*x + 80.D0/3.D0
     &    *Hr3(1,0,1)*z2*dm + 376.D0/9.D0*Hr3(1,1,0) - 536.D0/9.D0*Hr3(
     &    1,1,0)*x + 264.D0*Hr3(1,1,0)*x**3 + 104.D0/9.D0*Hr3(1,1,0)*dm
     &     - 80.D0*Hr3(1,1,0)*z2 - 80.D0*Hr3(1,1,0)*z2*x + 96.D0*Hr3(1,
     &    1,0)*z2*dm + 484.D0/9.D0*Hr3(1,1,1) + 484.D0/9.D0*Hr3(1,1,1)*
     &    x - 968.D0/9.D0*Hr3(1,1,1)*dm + 32.D0/3.D0*Hr3(1,1,1)*z2 + 32.
     &    D0/3.D0*Hr3(1,1,1)*z2*x )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 64.D0/3.D0*Hr3(1,1,1)*z2*dm + 
     &    2288.D0/9.D0*Hr4(-1,-1,-1,0) - 4328.D0/9.D0*Hr4(-1,-1,-1,0)*x
     &     - 3520.D0/9.D0*Hr4(-1,-1,-1,0)*dp - 9928.D0/9.D0*Hr4(-1,-1,0
     &    ,0) + 2332.D0/9.D0*Hr4(-1,-1,0,0)*x + 192.D0*Hr4(-1,-1,0,0)*
     &    x**3 - 64.D0/3.D0*Hr4(-1,-1,0,0)*dx**2 + 5984.D0/9.D0*Hr4(-1,
     &    -1,0,0)*dp - 4672.D0/3.D0*Hr4(-1,-1,0,1) - 1472.D0*Hr4(-1,-1,
     &    0,1)*x + 384.D0*Hr4(-1,-1,0,1)*x**3 - 128.D0/3.D0*Hr4(-1,-1,0
     &    ,1)*dx**2 - 1744.D0/9.D0*Hr4(-1,0,-1,0) + 5848.D0/9.D0*Hr4(-1
     &    ,0,-1,0)*x + 3872.D0/9.D0*Hr4(-1,0,-1,0)*dp + 5536.D0/9.D0*
     &    Hr4(-1,0,0,0) - 2704.D0/9.D0*Hr4(-1,0,0,0)*x - 96.D0/5.D0*
     &    Hr4(-1,0,0,0)*x**3 + 32.D0/15.D0*Hr4(-1,0,0,0)*dx**2 - 5912.D0
     &    /9.D0*Hr4(-1,0,0,0)*dp + 8960.D0/9.D0*Hr4(-1,0,0,1) + 8224.D0/
     &    9.D0*Hr4(-1,0,0,1)*x - 192.D0*Hr4(-1,0,0,1)*x**3 + 64.D0/3.D0
     &    *Hr4(-1,0,0,1)*dx**2 - 352.D0/9.D0*Hr4(-1,0,0,1)*dp + 320.D0/
     &    3.D0*Hr4(-1,0,1,0) + 320.D0/3.D0*Hr4(-1,0,1,0)*x + 1088.D0/9.D
     &    0*Hr4(-1,0,1,1) )
      c2qq3 = c2qq3 + cf*ca**2 * ( 1792.D0/9.D0*Hr4(-1,0,1,1)*x + 704.D0
     &    /9.D0*Hr4(-1,0,1,1)*dp - 1600.D0/9.D0*Hr4(0,-1,-1,0) + 10408.D
     &    0/9.D0*Hr4(0,-1,-1,0)*x + 3872.D0/9.D0*Hr4(0,-1,-1,0)*dp - 
     &    288.D0*Hr4(0,-1,-1,0)*dm + 3976.D0/9.D0*Hr4(0,-1,0,0) - 40.D0/
     &    9.D0*Hr4(0,-1,0,0)*x - 192.D0*Hr4(0,-1,0,0)*x**3 - 6128.D0/9.D
     &    0*Hr4(0,-1,0,0)*dp - 416.D0/3.D0*Hr4(0,-1,0,0)*dm + 1136.D0/9.
     &    D0*Hr4(0,-1,0,1) + 10744.D0/9.D0*Hr4(0,-1,0,1)*x - 384.D0*
     &    Hr4(0,-1,0,1)*x**3 - 352.D0/9.D0*Hr4(0,-1,0,1)*dp + 128.D0/3.D
     &    0*Hr4(0,-1,0,1)*dm + 2128.D0/9.D0*Hr4(0,0,-1,0) + 704.D0/9.D0
     &    *Hr4(0,0,-1,0)*x - 192.D0/5.D0*Hr4(0,0,-1,0)*x**3 - 3920.D0/9.
     &    D0*Hr4(0,0,-1,0)*dp - 856.D0/3.D0*Hr4(0,0,-1,0)*dm + 1040.D0/
     &    9.D0*Hr4(0,0,0,0)*x + 192.D0/5.D0*Hr4(0,0,0,0)*x**3 + 2972.D0/
     &    9.D0*Hr4(0,0,0,0)*dp - 2972.D0/9.D0*Hr4(0,0,0,0)*dm + 44.D0/3.
     &    D0*Hr4(0,0,0,1) - 8.D0/9.D0*Hr4(0,0,0,1)*x - 376.D0*Hr4(0,0,0
     &    ,1)*x**2 + 1356.D0/5.D0*Hr4(0,0,0,1)*x**3 + 1648.D0/9.D0*Hr4(
     &    0,0,0,1)*dp )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 3292.D0/9.D0*Hr4(0,0,0,1)*dm - 8.D
     &    0*Hr4(0,0,1,0) - 52.D0/3.D0*Hr4(0,0,1,0)*x - 84.D0*Hr4(0,0,1,
     &    0)*dm - 44.D0/3.D0*Hr4(0,0,1,1) - 448.D0/9.D0*Hr4(0,0,1,1)*x
     &     - 352.D0/9.D0*Hr4(0,0,1,1)*dp - 896.D0/9.D0*Hr4(0,0,1,1)*dm
     &     + 164.D0/9.D0*Hr4(0,1,0,0) + 116.D0/9.D0*Hr4(0,1,0,0)*x + 
     &    376.D0*Hr4(0,1,0,0)*x**2 - 396.D0/5.D0*Hr4(0,1,0,0)*x**3 + 16.
     &    D0*Hr4(0,1,0,0)*dp - 544.D0/9.D0*Hr4(0,1,0,0)*dm + 452.D0/9.D0
     &    *Hr4(0,1,0,1) + 512.D0/9.D0*Hr4(0,1,0,1)*x - 844.D0/9.D0*Hr4(
     &    0,1,0,1)*dm - 380.D0/9.D0*Hr4(0,1,1,0) - 476.D0/9.D0*Hr4(0,1,
     &    1,0)*x + 772.D0/9.D0*Hr4(0,1,1,0)*dm - 880.D0/3.D0*Hr4(1,0,-1
     &    ,0) + 2768.D0/3.D0*Hr4(1,0,-1,0)*x - 192.D0/5.D0*Hr4(1,0,-1,0
     &    )*x**3 - 64.D0/15.D0*Hr4(1,0,-1,0)*dx**2 - 752.D0/3.D0*Hr4(1,
     &    0,-1,0)*dm + 2384.D0/9.D0*Hr4(1,0,0,0) + 1280.D0/9.D0*Hr4(1,0
     &    ,0,0)*x + 96.D0/5.D0*Hr4(1,0,0,0)*x**3 + 32.D0/15.D0*Hr4(1,0,
     &    0,0)*dx**2 - 1336.D0/9.D0*Hr4(1,0,0,0)*dm + 308.D0/3.D0*Hr4(1
     &    ,0,0,1) )
      c2qq3 = c2qq3 + cf*ca**2 * ( 1744.D0/3.D0*Hr4(1,0,0,1)*x - 376.D0
     &    *Hr4(1,0,0,1)*x**2 + 396.D0/5.D0*Hr4(1,0,0,1)*x**3 + 44.D0/5.D
     &    0*Hr4(1,0,0,1)*dx**2 - 944.D0/3.D0*Hr4(1,0,0,1)*dm - 104.D0/3.
     &    D0*Hr4(1,0,1,0) - 328.D0/3.D0*Hr4(1,0,1,0)*x + 80.D0*Hr4(1,0,
     &    1,0)*dm + 124.D0/3.D0*Hr4(1,0,1,1) + 40.D0*Hr4(1,0,1,1)*x - 
     &    88.D0*Hr4(1,0,1,1)*dm + 328.D0/9.D0*Hr4(1,1,0,0) - 2672.D0/9.D
     &    0*Hr4(1,1,0,0)*x + 376.D0*Hr4(1,1,0,0)*x**2 - 396.D0/5.D0*
     &    Hr4(1,1,0,0)*x**3 - 44.D0/5.D0*Hr4(1,1,0,0)*dx**2 + 1144.D0/9.
     &    D0*Hr4(1,1,0,0)*dm + 160.D0/9.D0*Hr4(1,1,0,1) + 868.D0/9.D0*
     &    Hr4(1,1,0,1)*x - 440.D0/9.D0*Hr4(1,1,0,1)*dm - 532.D0/9.D0*
     &    Hr4(1,1,1,0) - 1228.D0/9.D0*Hr4(1,1,1,0)*x + 1232.D0/9.D0*
     &    Hr4(1,1,1,0)*dm - 416.D0*Hr5(-1,-1,-1,0,0) + 1184.D0*Hr5(-1,
     &    -1,-1,0,0)*x + 1088.D0*Hr5(-1,-1,-1,0,0)*dp - 704.D0*Hr5(-1,
     &    -1,-1,0,1) + 2240.D0*Hr5(-1,-1,-1,0,1)*x + 1920.D0*Hr5(-1,-1,
     &    -1,0,1)*dp + 32.D0*Hr5(-1,-1,0,-1,0) - 32.D0*Hr5(-1,-1,0,-1,0
     &    )*x )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 64.D0*Hr5(-1,-1,0,-1,0)*dp + 1120.
     &    D0/3.D0*Hr5(-1,-1,0,0,0) - 1696.D0/3.D0*Hr5(-1,-1,0,0,0)*x - 
     &    2432.D0/3.D0*Hr5(-1,-1,0,0,0)*dp + 864.D0*Hr5(-1,-1,0,0,1) - 
     &    1632.D0*Hr5(-1,-1,0,0,1)*x - 1984.D0*Hr5(-1,-1,0,0,1)*dp + 
     &    896.D0/3.D0*Hr5(-1,-1,0,1,0) - 896.D0/3.D0*Hr5(-1,-1,0,1,0)*x
     &     - 1792.D0/3.D0*Hr5(-1,-1,0,1,0)*dp + 1280.D0/3.D0*Hr5(-1,-1,
     &    0,1,1) - 1280.D0/3.D0*Hr5(-1,-1,0,1,1)*x - 2560.D0/3.D0*Hr5(
     &    -1,-1,0,1,1)*dp + 16.D0*Hr5(-1,0,-1,-1,0) - 16.D0*Hr5(-1,0,-1
     &    ,-1,0)*x - 32.D0*Hr5(-1,0,-1,-1,0)*dp + 288.D0*Hr5(-1,0,-1,0,
     &    0) - 672.D0*Hr5(-1,0,-1,0,0)*x - 704.D0*Hr5(-1,0,-1,0,0)*dp
     &     + 528.D0*Hr5(-1,0,-1,0,1) - 1296.D0*Hr5(-1,0,-1,0,1)*x - 
     &    1312.D0*Hr5(-1,0,-1,0,1)*dp - 32.D0/3.D0*Hr5(-1,0,0,-1,0) - 
     &    544.D0/3.D0*Hr5(-1,0,0,-1,0)*x - 128.D0/3.D0*Hr5(-1,0,0,-1,0)
     &    *dp - 368.D0/3.D0*Hr5(-1,0,0,0,0) + 944.D0/3.D0*Hr5(-1,0,0,0,
     &    0)*x + 928.D0/3.D0*Hr5(-1,0,0,0,0)*dp - 304.D0*Hr5(-1,0,0,0,1
     &    ) )
      c2qq3 = c2qq3 + cf*ca**2 * ( 784.D0*Hr5(-1,0,0,0,1)*x + 768.D0*
     &    Hr5(-1,0,0,0,1)*dp - 392.D0/3.D0*Hr5(-1,0,0,1,0) + 392.D0/3.D0
     &    *Hr5(-1,0,0,1,0)*x + 784.D0/3.D0*Hr5(-1,0,0,1,0)*dp - 640.D0/
     &    3.D0*Hr5(-1,0,0,1,1) + 640.D0/3.D0*Hr5(-1,0,0,1,1)*x + 1280.D0
     &    /3.D0*Hr5(-1,0,0,1,1)*dp - 272.D0/3.D0*Hr5(-1,0,1,0,0) - 16.D0
     &    /3.D0*Hr5(-1,0,1,0,0)*x + 448.D0/3.D0*Hr5(-1,0,1,0,0)*dp - 80.
     &    D0/3.D0*Hr5(-1,0,1,0,1) + 80.D0/3.D0*Hr5(-1,0,1,0,1)*x + 160.D
     &    0/3.D0*Hr5(-1,0,1,0,1)*dp + 80.D0/3.D0*Hr5(-1,0,1,1,0) - 80.D0
     &    /3.D0*Hr5(-1,0,1,1,0)*x - 160.D0/3.D0*Hr5(-1,0,1,1,0)*dp - 
     &    144.D0*Hr5(0,-1,-1,-1,0) - 272.D0/3.D0*Hr5(0,-1,-1,-1,0)*x + 
     &    704.D0/3.D0*Hr5(0,-1,-1,-1,0)*dm + 484.D0*Hr5(0,-1,-1,0,0) - 
     &    524.D0/3.D0*Hr5(0,-1,-1,0,0)*x - 2128.D0/3.D0*Hr5(0,-1,-1,0,0
     &    )*dp - 1312.D0/3.D0*Hr5(0,-1,-1,0,0)*dm + 1880.D0/3.D0*Hr5(0,
     &    -1,-1,0,1) - 456.D0*Hr5(0,-1,-1,0,1)*x - 1312.D0*Hr5(0,-1,-1,
     &    0,1)*dp - 1280.D0/3.D0*Hr5(0,-1,-1,0,1)*dm + 280.D0/3.D0*Hr5(
     &    0,-1,0,-1,0) )
      c2qq3 = c2qq3 + cf*ca**2 * ( 232.D0/3.D0*Hr5(0,-1,0,-1,0)*x + 64.D
     &    0/3.D0*Hr5(0,-1,0,-1,0)*dp - 512.D0/3.D0*Hr5(0,-1,0,-1,0)*dm
     &     - 832.D0/3.D0*Hr5(0,-1,0,0,0) + 608.D0/3.D0*Hr5(0,-1,0,0,0)*
     &    x + 1424.D0/3.D0*Hr5(0,-1,0,0,0)*dp + 320.D0/3.D0*Hr5(0,-1,0,
     &    0,0)*dm - 508.D0*Hr5(0,-1,0,0,1) + 540.D0*Hr5(0,-1,0,0,1)*x
     &     + 3472.D0/3.D0*Hr5(0,-1,0,0,1)*dp + 96.D0*Hr5(0,-1,0,0,1)*dm
     &     - 328.D0/3.D0*Hr5(0,-1,0,1,0) + 584.D0/3.D0*Hr5(0,-1,0,1,0)*
     &    x + 928.D0/3.D0*Hr5(0,-1,0,1,0)*dp - 256.D0/3.D0*Hr5(0,-1,0,1
     &    ,0)*dm - 160.D0*Hr5(0,-1,0,1,1) + 800.D0/3.D0*Hr5(0,-1,0,1,1)
     &    *x + 1280.D0/3.D0*Hr5(0,-1,0,1,1)*dp - 320.D0/3.D0*Hr5(0,-1,0
     &    ,1,1)*dm + 808.D0/3.D0*Hr5(0,0,-1,-1,0) + 728.D0/3.D0*Hr5(0,0
     &    ,-1,-1,0)*x + 128.D0/3.D0*Hr5(0,0,-1,-1,0)*dp - 512.D0*Hr5(0,
     &    0,-1,-1,0)*dm - 256.D0*Hr5(0,0,-1,0,0) + 520.D0/3.D0*Hr5(0,0,
     &    -1,0,0)*x + 1120.D0/3.D0*Hr5(0,0,-1,0,0)*dp + 64.D0*Hr5(0,0,
     &    -1,0,0)*dm - 232.D0*Hr5(0,0,-1,0,1) + 1448.D0/3.D0*Hr5(0,0,-1
     &    ,0,1)*x )
      c2qq3 = c2qq3 + cf*ca**2 * ( 704.D0*Hr5(0,0,-1,0,1)*dp - 896.D0/3.
     &    D0*Hr5(0,0,-1,0,1)*dm - 56.D0*Hr5(0,0,0,-1,0) + 40.D0/3.D0*
     &    Hr5(0,0,0,-1,0)*x + 160.D0/3.D0*Hr5(0,0,0,-1,0)*dp + 32.D0*
     &    Hr5(0,0,0,-1,0)*dm - 80.D0*Hr5(0,0,0,0,0)*x - 64.D0*Hr5(0,0,0
     &    ,0,0)*dp + 64.D0*Hr5(0,0,0,0,0)*dm + 72.D0*Hr5(0,0,0,0,1) - 
     &    280.D0/3.D0*Hr5(0,0,0,0,1)*x - 160.D0*Hr5(0,0,0,0,1)*dp - 32.D
     &    0*Hr5(0,0,0,0,1)*dm + 36.D0*Hr5(0,0,0,1,0) - 28.D0*Hr5(0,0,0,
     &    1,0)*x - 64.D0*Hr5(0,0,0,1,0)*dp - 32.D0*Hr5(0,0,0,1,0)*dm + 
     &    60.D0*Hr5(0,0,0,1,1) - 140.D0/3.D0*Hr5(0,0,0,1,1)*x - 320.D0/
     &    3.D0*Hr5(0,0,0,1,1)*dp - 160.D0/3.D0*Hr5(0,0,0,1,1)*dm - 100.D
     &    0/3.D0*Hr5(0,0,1,0,0) - 260.D0/3.D0*Hr5(0,0,1,0,0)*x - 160.D0/
     &    3.D0*Hr5(0,0,1,0,0)*dp + 352.D0/3.D0*Hr5(0,0,1,0,0)*dm + 8.D0
     &    *Hr5(0,0,1,0,1) - 8.D0*Hr5(0,0,1,0,1)*x - 64.D0/3.D0*Hr5(0,0,
     &    1,0,1)*dp - 8.D0*Hr5(0,0,1,1,0) + 8.D0*Hr5(0,0,1,1,0)*x + 64.D
     &    0/3.D0*Hr5(0,0,1,1,0)*dp + 144.D0*Hr5(0,1,0,-1,0) + 560.D0/3.D
     &    0*Hr5(0,1,0,-1,0)*x )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 64.D0/3.D0*Hr5(0,1,0,-1,0)*dp - 
     &    1216.D0/3.D0*Hr5(0,1,0,-1,0)*dm - 472.D0/3.D0*Hr5(0,1,0,0,0)
     &     - 440.D0/3.D0*Hr5(0,1,0,0,0)*x + 128.D0/3.D0*Hr5(0,1,0,0,0)*
     &    dp + 1040.D0/3.D0*Hr5(0,1,0,0,0)*dm + 108.D0*Hr5(0,1,0,0,1)
     &     + 1028.D0/3.D0*Hr5(0,1,0,0,1)*x + 224.D0/3.D0*Hr5(0,1,0,0,1)
     &    *dp - 752.D0/3.D0*Hr5(0,1,0,0,1)*dm + 4.D0*Hr5(0,1,0,1,0) - 
     &    52.D0/3.D0*Hr5(0,1,0,1,0)*x - 64.D0/3.D0*Hr5(0,1,0,1,0)*dp + 
     &    16.D0*Hr5(0,1,0,1,0)*dm + 8.D0/3.D0*Hr5(0,1,0,1,1) + 8.D0/3.D0
     &    *Hr5(0,1,0,1,1)*x - 16.D0/3.D0*Hr5(0,1,0,1,1)*dm - 596.D0/3.D0
     &    *Hr5(0,1,1,0,0) - 316.D0*Hr5(0,1,1,0,0)*x + 128.D0/3.D0*Hr5(0
     &    ,1,1,0,0)*dp + 896.D0/3.D0*Hr5(0,1,1,0,0)*dm - 32.D0/3.D0*
     &    Hr5(0,1,1,0,1) + 32.D0/3.D0*Hr5(0,1,1,0,1)*dp + 32.D0/3.D0*
     &    Hr5(0,1,1,0,1)*dm + 8.D0*Hr5(0,1,1,1,0) - 8.D0/3.D0*Hr5(0,1,1
     &    ,1,0)*x - 32.D0/3.D0*Hr5(0,1,1,1,0)*dp - 16.D0/3.D0*Hr5(0,1,1
     &    ,1,0)*dm + 224.D0*Hr5(1,0,-1,-1,0) + 224.D0*Hr5(1,0,-1,-1,0)*
     &    x )
      c2qq3 = c2qq3 + cf*ca**2 * (  - 448.D0*Hr5(1,0,-1,-1,0)*dm + 400.D
     &    0/3.D0*Hr5(1,0,-1,0,0) + 1552.D0/3.D0*Hr5(1,0,-1,0,0)*x - 
     &    1184.D0/3.D0*Hr5(1,0,-1,0,0)*dm + 896.D0/3.D0*Hr5(1,0,-1,0,1)
     &     + 3200.D0/3.D0*Hr5(1,0,-1,0,1)*x - 2560.D0/3.D0*Hr5(1,0,-1,0
     &    ,1)*dm + 96.D0*Hr5(1,0,0,-1,0) + 288.D0*Hr5(1,0,0,-1,0)*x - 
     &    256.D0*Hr5(1,0,0,-1,0)*dm - 368.D0/3.D0*Hr5(1,0,0,0,0) - 944.D
     &    0/3.D0*Hr5(1,0,0,0,0)*x + 928.D0/3.D0*Hr5(1,0,0,0,0)*dm + 104.
     &    D0*Hr5(1,0,0,0,1) - 184.D0*Hr5(1,0,0,0,1)*x - 80.D0*Hr5(1,0,0
     &    ,0,1)*dm + 208.D0/3.D0*Hr5(1,0,0,1,0) + 208.D0/3.D0*Hr5(1,0,0
     &    ,1,0)*x - 416.D0/3.D0*Hr5(1,0,0,1,0)*dm + 320.D0/3.D0*Hr5(1,0
     &    ,0,1,1) + 320.D0/3.D0*Hr5(1,0,0,1,1)*x - 640.D0/3.D0*Hr5(1,0,
     &    0,1,1)*dm - 144.D0*Hr5(1,0,1,0,0) - 240.D0*Hr5(1,0,1,0,0)*x
     &     + 288.D0*Hr5(1,0,1,0,0)*dm + 16.D0/3.D0*Hr5(1,0,1,0,1) + 16.D
     &    0/3.D0*Hr5(1,0,1,0,1)*x - 32.D0/3.D0*Hr5(1,0,1,0,1)*dm - 16.D0
     &    /3.D0*Hr5(1,0,1,1,0) - 16.D0/3.D0*Hr5(1,0,1,1,0)*x + 32.D0/3.D
     &    0*Hr5(1,0,1,1,0)*dm )
      c2qq3 = c2qq3 + cf*ca**2 * ( 608.D0/3.D0*Hr5(1,1,0,-1,0) + 1760.D0
     &    /3.D0*Hr5(1,1,0,-1,0)*x - 1600.D0/3.D0*Hr5(1,1,0,-1,0)*dm - 
     &    736.D0/3.D0*Hr5(1,1,0,0,0) - 1312.D0/3.D0*Hr5(1,1,0,0,0)*x + 
     &    1664.D0/3.D0*Hr5(1,1,0,0,0)*dm + 496.D0/3.D0*Hr5(1,1,0,0,1)
     &     + 1072.D0/3.D0*Hr5(1,1,0,0,1)*x - 992.D0/3.D0*Hr5(1,1,0,0,1)
     &    *dm - 16.D0*Hr5(1,1,0,1,0) - 16.D0*Hr5(1,1,0,1,0)*x + 32.D0*
     &    Hr5(1,1,0,1,0)*dm + 32.D0/3.D0*Hr5(1,1,0,1,1) + 32.D0/3.D0*
     &    Hr5(1,1,0,1,1)*x - 64.D0/3.D0*Hr5(1,1,0,1,1)*dm - 640.D0/3.D0
     &    *Hr5(1,1,1,0,0) - 1216.D0/3.D0*Hr5(1,1,1,0,0)*x + 1280.D0/3.D0
     &    *Hr5(1,1,1,0,0)*dm - 32.D0/3.D0*Hr5(1,1,1,0,1) - 32.D0/3.D0*
     &    Hr5(1,1,1,0,1)*x + 64.D0/3.D0*Hr5(1,1,1,0,1)*dm )
      c2qq3 = c2qq3 + cf**2*ca * (  - 765211.D0/1620.D0 - 2448601.D0/
     &    810.D0*x + 31844.D0/25.D0*x**2 + 442.D0/3.D0*z5 + 2218.D0/3.D0
     &    *z5*x + 14089.D0/9.D0*z4 + 1270.D0/9.D0*z4*x + 2688.D0*z4*
     &    x**2 - 10284.D0/5.D0*z4*x**3 + 8948.D0/75.D0*dx - 976.D0*dp*
     &    z5 - 1226.D0/3.D0*dp*z4 + 16981.D0/24.D0*dm + 4456.D0/3.D0*dm
     &    *z5 - 12128.D0/9.D0*dm*z4 - 95801.D0/135.D0*z3 - 1039919.D0/
     &    135.D0*z3*x + 8816.D0/5.D0*z3*x**2 + 12748.D0/5.D0*z3*x**3 - 
     &    368.D0/15.D0*z3*dx + 1460.D0/3.D0*z3*dp + 22334.D0/27.D0*z3*
     &    dm - 1534313.D0/2025.D0*z2 + 6908669.D0/2025.D0*z2*x - 12224.D
     &    0/25.D0*z2*x**2 - 10908.D0/25.D0*z2*x**3 + 18608.D0/225.D0*z2
     &    *dx + 36904.D0/81.D0*z2*dp + 8753.D0/27.D0*z2*dm - 2200.D0/3.D
     &    0*z2*z3 + 7480.D0/3.D0*z2*z3*x + 5008.D0/3.D0*z2*z3*dp - 416.D
     &    0*z2*z3*dm + 358.D0/3.D0*Hr1(-1)*z4 - 2194.D0/3.D0*Hr1(-1)*z4
     &    *x - 1328.D0/3.D0*Hr1(-1)*dp*z4 + 47338.D0/9.D0*Hr1(-1)*z3 + 
     &    48074.D0/9.D0*Hr1(-1)*z3*x - 1152.D0*Hr1(-1)*z3*x**3 + 128.D0
     &    *Hr1(-1)*z3*dx**2 )
      c2qq3 = c2qq3 + cf**2*ca * ( 2116.D0/9.D0*Hr1(-1)*z3*dp + 477494.D
     &    0/135.D0*Hr1(-1)*z2 + 499114.D0/135.D0*Hr1(-1)*z2*x - 3104.D0/
     &    5.D0*Hr1(-1)*z2*x**2 - 18444.D0/25.D0*Hr1(-1)*z2*x**3 + 816.D0
     &    /5.D0*Hr1(-1)*z2*dx + 5668.D0/75.D0*Hr1(-1)*z2*dx**2 - 12944.D
     &    0/27.D0*Hr1(-1)*z2*dp - 4555529.D0/8100.D0*Hr1(0) - 11139971.D
     &    0/2700.D0*Hr1(0)*x + 45508.D0/25.D0*Hr1(0)*x**2 + 1112.D0/3.D0
     &    *Hr1(0)*z4 - 188.D0/3.D0*Hr1(0)*z4*x - 5108.D0/75.D0*Hr1(0)*
     &    dx - 6170.D0/9.D0*Hr1(0)*dp - 1412.D0/3.D0*Hr1(0)*dp*z4 + 
     &    85535.D0/54.D0*Hr1(0)*dm + 628.D0/3.D0*Hr1(0)*dm*z4 + 442.D0/
     &    3.D0*Hr1(0)*z3 - 27074.D0/9.D0*Hr1(0)*z3*x + 1344.D0*Hr1(0)*
     &    z3*x**2 + 1104.D0/5.D0*Hr1(0)*z3*x**3 + 4444.D0/9.D0*Hr1(0)*
     &    z3*dp - 4516.D0/9.D0*Hr1(0)*z3*dm - 61027.D0/45.D0*Hr1(0)*z2
     &     - 1165913.D0/135.D0*Hr1(0)*z2*x - 9264.D0/5.D0*Hr1(0)*z2*
     &    x**2 + 13592.D0/25.D0*Hr1(0)*z2*x**3 - 3136.D0/15.D0*Hr1(0)*
     &    z2*dx + 2354.D0/27.D0*Hr1(0)*z2*dp + 36088.D0/27.D0*Hr1(0)*z2
     &    *dm )
      c2qq3 = c2qq3 + cf**2*ca * ( 94531.D0/900.D0*Hr1(1) - 5746343.D0/
     &    2700.D0*Hr1(1)*x + 13664.D0/25.D0*Hr1(1)*x**2 - 674.D0*Hr1(1)
     &    *z4 - 1022.D0*Hr1(1)*z4*x + 25624.D0/225.D0*Hr1(1)*dx + 5563.D
     &    0/18.D0*Hr1(1)*dm + 1208.D0*Hr1(1)*dm*z4 + 12986.D0/9.D0*Hr1(
     &    1)*z3 - 31714.D0/9.D0*Hr1(1)*z3*x + 1344.D0*Hr1(1)*z3*x**2 - 
     &    4656.D0/5.D0*Hr1(1)*z3*x**3 - 1552.D0/15.D0*Hr1(1)*z3*dx**2
     &     + 5108.D0/9.D0*Hr1(1)*z3*dm + 22738.D0/45.D0*Hr1(1)*z2 - 
     &    8566.D0/15.D0*Hr1(1)*z2*x - 5264.D0/5.D0*Hr1(1)*z2*x**2 - 
     &    4852.D0/25.D0*Hr1(1)*z2*x**3 - 16.D0/5.D0*Hr1(1)*z2*dx + 5668.
     &    D0/225.D0*Hr1(1)*z2*dx**2 + 6448.D0/9.D0*Hr1(1)*z2*dm + 9536.D
     &    0/3.D0*Hr2(-1,-1)*z3 - 23792.D0/3.D0*Hr2(-1,-1)*z3*x - 23824.D
     &    0/3.D0*Hr2(-1,-1)*z3*dp - 56540.D0/9.D0*Hr2(-1,-1)*z2 - 57004.
     &    D0/9.D0*Hr2(-1,-1)*z2*x + 7344.D0/5.D0*Hr2(-1,-1)*z2*x**3 - 
     &    816.D0/5.D0*Hr2(-1,-1)*z2*dx**2 - 1232.D0/9.D0*Hr2(-1,-1)*z2*
     &    dp + 4850402.D0/2025.D0*Hr2(-1,0) + 3401962.D0/2025.D0*Hr2(-1
     &    ,0)*x )
      c2qq3 = c2qq3 + cf**2*ca * ( 9416.D0/25.D0*Hr2(-1,0)*x**2 - 10908.
     &    D0/25.D0*Hr2(-1,0)*x**3 - 9896.D0/225.D0*Hr2(-1,0)*dx + 5428.D
     &    0/225.D0*Hr2(-1,0)*dx**2 + 31472.D0/81.D0*Hr2(-1,0)*dp - 5296.
     &    D0/3.D0*Hr2(-1,0)*z3 + 11776.D0/3.D0*Hr2(-1,0)*z3*x + 12752.D0
     &    /3.D0*Hr2(-1,0)*z3*dp + 45944.D0/9.D0*Hr2(-1,0)*z2 + 47056.D0/
     &    9.D0*Hr2(-1,0)*z2*x - 4752.D0/5.D0*Hr2(-1,0)*z2*x**3 + 528.D0/
     &    5.D0*Hr2(-1,0)*z2*dx**2 + 1496.D0/9.D0*Hr2(-1,0)*z2*dp - 2940.
     &    D0*Hr2(0,-1)*z3 + 6940.D0/3.D0*Hr2(0,-1)*z3*x + 5376.D0*Hr2(0
     &    ,-1)*z3*dp + 5600.D0/3.D0*Hr2(0,-1)*z3*dm + 11612.D0/9.D0*
     &    Hr2(0,-1)*z2 + 29020.D0/9.D0*Hr2(0,-1)*z2*x - 7344.D0/5.D0*
     &    Hr2(0,-1)*z2*x**3 + 96.D0/5.D0*Hr2(0,-1)*z2*dx**2 - 1912.D0/9.
     &    D0*Hr2(0,-1)*z2*dp + 916.D0*Hr2(0,-1)*z2*dm + 446366.D0/675.D0
     &    *Hr2(0,0) - 6780067.D0/2025.D0*Hr2(0,0)*x + 34744.D0/25.D0*
     &    Hr2(0,0)*x**2 + 10908.D0/25.D0*Hr2(0,0)*x**3 - 1624.D0/225.D0
     &    *Hr2(0,0)*dx - 55048.D0/81.D0*Hr2(0,0)*dp + 8711.D0/27.D0*
     &    Hr2(0,0)*dm )
      c2qq3 = c2qq3 + cf**2*ca * ( 384.D0*Hr2(0,0)*z3 - 3568.D0/3.D0*
     &    Hr2(0,0)*z3*x - 3440.D0/3.D0*Hr2(0,0)*z3*dp + 1904.D0/3.D0*
     &    Hr2(0,0)*z3*dm - 5938.D0/9.D0*Hr2(0,0)*z2 - 2054.D0*Hr2(0,0)*
     &    z2*x - 1344.D0*Hr2(0,0)*z2*x**2 + 9408.D0/5.D0*Hr2(0,0)*z2*
     &    x**3 + 5932.D0/9.D0*Hr2(0,0)*z2*dp - 524.D0/9.D0*Hr2(0,0)*z2*
     &    dm + 1534313.D0/2025.D0*Hr2(0,1) - 3506707.D0/2025.D0*Hr2(0,1
     &    )*x + 12224.D0/25.D0*Hr2(0,1)*x**2 - 28504.D0/225.D0*Hr2(0,1)
     &    *dx - 784.D0/3.D0*Hr2(0,1)*dp - 41995.D0/81.D0*Hr2(0,1)*dm - 
     &    5164.D0/3.D0*Hr2(0,1)*z3 - 1836.D0*Hr2(0,1)*z3*x + 2704.D0/3.D
     &    0*Hr2(0,1)*z3*dp + 2336.D0*Hr2(0,1)*z3*dm + 200.D0/9.D0*Hr2(0
     &    ,1)*z2 + 8432.D0/9.D0*Hr2(0,1)*z2*x + 144.D0/5.D0*Hr2(0,1)*z2
     &    *x**3 + 32.D0/5.D0*Hr2(0,1)*z2*dx**2 + 532.D0*Hr2(0,1)*z2*dp
     &     + 3500.D0/9.D0*Hr2(0,1)*z2*dm + 548128.D0/405.D0*Hr2(1,0) + 
     &    120892.D0/405.D0*Hr2(1,0)*x + 1912.D0/5.D0*Hr2(1,0)*x**2 - 32.
     &    D0/5.D0*Hr2(1,0)*dx - 96391.D0/81.D0*Hr2(1,0)*dm - 1144.D0*
     &    Hr2(1,0)*z3 )
      c2qq3 = c2qq3 + cf**2*ca * (  - 3784.D0*Hr2(1,0)*z3*x + 3040.D0*
     &    Hr2(1,0)*z3*dm + 3076.D0/3.D0*Hr2(1,0)*z2 - 92.D0*Hr2(1,0)*z2
     &    *x - 1344.D0*Hr2(1,0)*z2*x**2 + 4656.D0/5.D0*Hr2(1,0)*z2*x**3
     &     + 1552.D0/15.D0*Hr2(1,0)*z2*dx**2 + 464.D0/3.D0*Hr2(1,0)*z2*
     &    dm + 62702.D0/45.D0*Hr2(1,1) - 8812.D0/45.D0*Hr2(1,1)*x - 288.
     &    D0/5.D0*Hr2(1,1)*x**2 - 32.D0/5.D0*Hr2(1,1)*dx - 8425.D0/9.D0
     &    *Hr2(1,1)*dm - 1472.D0*Hr2(1,1)*z3 - 2768.D0*Hr2(1,1)*z3*x + 
     &    3120.D0*Hr2(1,1)*z3*dm + 848.D0/9.D0*Hr2(1,1)*z2 - 2080.D0/9.D
     &    0*Hr2(1,1)*z2*x + 144.D0/5.D0*Hr2(1,1)*z2*x**3 + 16.D0/5.D0*
     &    Hr2(1,1)*z2*dx**2 + 3416.D0/9.D0*Hr2(1,1)*z2*dm - 2928.D0*
     &    Hr3(-1,-1,-1)*z2 + 8976.D0*Hr3(-1,-1,-1)*z2*x + 7872.D0*Hr3(
     &    -1,-1,-1)*z2*dp + 10204.D0/5.D0*Hr3(-1,-1,0) - 74764.D0/45.D0
     &    *Hr3(-1,-1,0)*x - 8768.D0/5.D0*Hr3(-1,-1,0)*x**2 - 12296.D0/
     &    25.D0*Hr3(-1,-1,0)*x**3 + 32.D0/5.D0*Hr3(-1,-1,0)*dx + 11336.D
     &    0/225.D0*Hr3(-1,-1,0)*dx**2 - 10880.D0/9.D0*Hr3(-1,-1,0)*dp
     &     + 11696.D0/3.D0*Hr3(-1,-1,0)*z2 )
      c2qq3 = c2qq3 + cf**2*ca * (  - 24368.D0/3.D0*Hr3(-1,-1,0)*z2*x
     &     - 27616.D0/3.D0*Hr3(-1,-1,0)*z2*dp + 2240.D0*Hr3(-1,0,-1)*z2
     &     - 5600.D0*Hr3(-1,0,-1)*z2*x - 5600.D0*Hr3(-1,0,-1)*z2*dp - 
     &    51448.D0/27.D0*Hr3(-1,0,0) - 22916.D0/27.D0*Hr3(-1,0,0)*x + 
     &    864.D0*Hr3(-1,0,0)*x**2 + 3656.D0/25.D0*Hr3(-1,0,0)*x**3 - 96.
     &    D0*Hr3(-1,0,0)*dx - 2696.D0/225.D0*Hr3(-1,0,0)*dx**2 + 36824.D
     &    0/27.D0*Hr3(-1,0,0)*dp - 4984.D0/3.D0*Hr3(-1,0,0)*z2 + 13048.D
     &    0/3.D0*Hr3(-1,0,0)*z2*x + 12656.D0/3.D0*Hr3(-1,0,0)*z2*dp - 
     &    67948.D0/27.D0*Hr3(-1,0,1) - 122252.D0/27.D0*Hr3(-1,0,1)*x - 
     &    256.D0*Hr3(-1,0,1)*x**2 + 12296.D0/25.D0*Hr3(-1,0,1)*x**3 - 
     &    160.D0*Hr3(-1,0,1)*dx - 11336.D0/225.D0*Hr3(-1,0,1)*dx**2 - 
     &    3376.D0/27.D0*Hr3(-1,0,1)*dp + 264.D0*Hr3(-1,0,1)*z2 - 360.D0
     &    *Hr3(-1,0,1)*z2*x - 560.D0*Hr3(-1,0,1)*z2*dp + 3104.D0*Hr3(0,
     &    -1,-1)*z2 - 2240.D0*Hr3(0,-1,-1)*z2*x - 5648.D0*Hr3(0,-1,-1)*
     &    z2*dp - 2384.D0*Hr3(0,-1,-1)*z2*dm + 120148.D0/135.D0*Hr3(0,
     &    -1,0) )
      c2qq3 = c2qq3 + cf**2*ca * (  - 255544.D0/135.D0*Hr3(0,-1,0)*x + 
     &    8192.D0/5.D0*Hr3(0,-1,0)*x**2 + 12296.D0/25.D0*Hr3(0,-1,0)*
     &    x**3 - 96.D0/5.D0*Hr3(0,-1,0)*dx + 192.D0/5.D0*Hr3(0,-1,0)*
     &    dx**2 + 27848.D0/27.D0*Hr3(0,-1,0)*dp + 572.D0*Hr3(0,-1,0)*dm
     &     - 9136.D0/3.D0*Hr3(0,-1,0)*z2 + 2688.D0*Hr3(0,-1,0)*z2*x + 
     &    5856.D0*Hr3(0,-1,0)*z2*dp + 4048.D0/3.D0*Hr3(0,-1,0)*z2*dm - 
     &    6464.D0/3.D0*Hr3(0,0,-1)*z2 + 3632.D0/3.D0*Hr3(0,0,-1)*z2*x
     &     + 3232.D0*Hr3(0,0,-1)*z2*dp + 832.D0*Hr3(0,0,-1)*z2*dm + 
     &    39083.D0/45.D0*Hr3(0,0,0) + 98053.D0/27.D0*Hr3(0,0,0)*x - 864.
     &    D0/5.D0*Hr3(0,0,0)*x**2 - 3656.D0/25.D0*Hr3(0,0,0)*x**3 + 32.D
     &    0*Hr3(0,0,0)*dx - 19118.D0/27.D0*Hr3(0,0,0)*dp - 7096.D0/27.D0
     &    *Hr3(0,0,0)*dm + 192.D0*Hr3(0,0,0)*z2 - 872.D0*Hr3(0,0,0)*z2*
     &    x - 944.D0*Hr3(0,0,0)*z2*dp + 368.D0*Hr3(0,0,0)*z2*dm + 61027.
     &    D0/45.D0*Hr3(0,0,1) + 910369.D0/135.D0*Hr3(0,0,1)*x + 9264.D0/
     &    5.D0*Hr3(0,0,1)*x**2 - 1296.D0/25.D0*Hr3(0,0,1)*x**3 + 2848.D0
     &    /15.D0*Hr3(0,0,1)*dx )
      c2qq3 = c2qq3 + cf**2*ca * ( 3848.D0/27.D0*Hr3(0,0,1)*dp - 42290.D
     &    0/27.D0*Hr3(0,0,1)*dm - 792.D0*Hr3(0,0,1)*z2 + 24.D0*Hr3(0,0,
     &    1)*z2*x + 2720.D0/3.D0*Hr3(0,0,1)*z2*dp + 544.D0*Hr3(0,0,1)*
     &    z2*dm + 133928.D0/135.D0*Hr3(0,1,0) + 278828.D0/135.D0*Hr3(0,
     &    1,0)*x - 1168.D0/5.D0*Hr3(0,1,0)*x**2 - 440.D0*Hr3(0,1,0)*
     &    x**3 + 32.D0/5.D0*Hr3(0,1,0)*dx + 32.D0*Hr3(0,1,0)*dp - 36896.
     &    D0/27.D0*Hr3(0,1,0)*dm - 1088.D0/3.D0*Hr3(0,1,0)*z2 + 208.D0/
     &    3.D0*Hr3(0,1,0)*z2*x + 624.D0*Hr3(0,1,0)*z2*dp + 576.D0*Hr3(0
     &    ,1,0)*z2*dm + 53996.D0/45.D0*Hr3(0,1,1) + 115576.D0/45.D0*
     &    Hr3(0,1,1)*x - 288.D0/5.D0*Hr3(0,1,1)*x**2 + 32.D0/5.D0*Hr3(0
     &    ,1,1)*dx + 32.D0*Hr3(0,1,1)*dp - 4304.D0/3.D0*Hr3(0,1,1)*dm
     &     - 1408.D0/3.D0*Hr3(0,1,1)*z2 - 288.D0*Hr3(0,1,1)*z2*x + 1456.
     &    D0/3.D0*Hr3(0,1,1)*z2*dp + 464.D0*Hr3(0,1,1)*z2*dm + 376.D0*
     &    Hr3(1,0,-1)*z2 + 2584.D0*Hr3(1,0,-1)*z2*x - 1488.D0*Hr3(1,0,
     &    -1)*z2*dm + 166384.D0/135.D0*Hr3(1,0,0) - 60284.D0/135.D0*
     &    Hr3(1,0,0)*x )
      c2qq3 = c2qq3 + cf**2*ca * (  - 4224.D0/5.D0*Hr3(1,0,0)*x**2 - 
     &    1408.D0/15.D0*Hr3(1,0,0)*dx - 30610.D0/27.D0*Hr3(1,0,0)*dm - 
     &    560.D0/3.D0*Hr3(1,0,0)*z2 - 7184.D0/3.D0*Hr3(1,0,0)*z2*x + 
     &    3712.D0/3.D0*Hr3(1,0,0)*z2*dm + 4636.D0/9.D0*Hr3(1,0,1) + 
     &    12616.D0/9.D0*Hr3(1,0,1)*x + 176.D0*Hr3(1,0,1)*x**2 + 440.D0*
     &    Hr3(1,0,1)*x**3 - 11888.D0/9.D0*Hr3(1,0,1)*dm - 560.D0/3.D0*
     &    Hr3(1,0,1)*z2 - 1424.D0/3.D0*Hr3(1,0,1)*z2*x + 1408.D0/3.D0*
     &    Hr3(1,0,1)*z2*dm + 5116.D0/9.D0*Hr3(1,1,0) + 1660.D0*Hr3(1,1,
     &    0)*x - 176.D0*Hr3(1,1,0)*x**2 - 440.D0*Hr3(1,1,0)*x**3 - 
     &    14188.D0/9.D0*Hr3(1,1,0)*dm + 16.D0/3.D0*Hr3(1,1,0)*z2 - 2864.
     &    D0/3.D0*Hr3(1,1,0)*z2*x + 1696.D0/3.D0*Hr3(1,1,0)*z2*dm + 
     &    1156.D0/3.D0*Hr3(1,1,1) + 1348.D0*Hr3(1,1,1)*x - 3464.D0/3.D0
     &    *Hr3(1,1,1)*dm - 464.D0/3.D0*Hr3(1,1,1)*z2 - 1328.D0/3.D0*
     &    Hr3(1,1,1)*z2*x + 1216.D0/3.D0*Hr3(1,1,1)*z2*dm - 8152.D0/9.D0
     &    *Hr4(-1,-1,-1,0) - 728.D0/9.D0*Hr4(-1,-1,-1,0)*x + 288.D0/5.D0
     &    *Hr4(-1,-1,-1,0)*x**3 )
      c2qq3 = c2qq3 + cf**2*ca * (  - 32.D0/5.D0*Hr4(-1,-1,-1,0)*dx**2
     &     + 4448.D0/9.D0*Hr4(-1,-1,-1,0)*dp + 40100.D0/9.D0*Hr4(-1,-1,
     &    0,0) + 18556.D0/9.D0*Hr4(-1,-1,0,0)*x - 864.D0*Hr4(-1,-1,0,0)
     &    *x**3 + 96.D0*Hr4(-1,-1,0,0)*dx**2 - 9808.D0/9.D0*Hr4(-1,-1,0
     &    ,0)*dp + 17488.D0/3.D0*Hr4(-1,-1,0,1) + 18880.D0/3.D0*Hr4(-1,
     &    -1,0,1)*x - 1440.D0*Hr4(-1,-1,0,1)*x**3 + 160.D0*Hr4(-1,-1,0,
     &    1)*dx**2 + 384.D0*Hr4(-1,-1,0,1)*dp + 6920.D0/9.D0*Hr4(-1,0,
     &    -1,0) - 6248.D0/9.D0*Hr4(-1,0,-1,0)*x - 288.D0/5.D0*Hr4(-1,0,
     &    -1,0)*x**3 + 32.D0/5.D0*Hr4(-1,0,-1,0)*dx**2 - 6664.D0/9.D0*
     &    Hr4(-1,0,-1,0)*dp - 23900.D0/9.D0*Hr4(-1,0,0,0) - 6532.D0/9.D0
     &    *Hr4(-1,0,0,0)*x + 1152.D0/5.D0*Hr4(-1,0,0,0)*x**3 - 128.D0/5.
     &    D0*Hr4(-1,0,0,0)*dx**2 + 12148.D0/9.D0*Hr4(-1,0,0,0)*dp - 
     &    37144.D0/9.D0*Hr4(-1,0,0,1) - 38960.D0/9.D0*Hr4(-1,0,0,1)*x
     &     + 864.D0*Hr4(-1,0,0,1)*x**3 - 96.D0*Hr4(-1,0,0,1)*dx**2 - 
     &    2896.D0/9.D0*Hr4(-1,0,0,1)*dp - 1616.D0/3.D0*Hr4(-1,0,1,0) - 
     &    2000.D0/3.D0*Hr4(-1,0,1,0)*x )
      c2qq3 = c2qq3 + cf**2*ca * ( 288.D0/5.D0*Hr4(-1,0,1,0)*x**3 - 32.D
     &    0/5.D0*Hr4(-1,0,1,0)*dx**2 - 192.D0*Hr4(-1,0,1,0)*dp - 5776.D0
     &    /9.D0*Hr4(-1,0,1,1) - 8912.D0/9.D0*Hr4(-1,0,1,1)*x + 288.D0/5.
     &    D0*Hr4(-1,0,1,1)*x**3 - 32.D0/5.D0*Hr4(-1,0,1,1)*dx**2 - 3712.
     &    D0/9.D0*Hr4(-1,0,1,1)*dp + 8072.D0/9.D0*Hr4(0,-1,-1,0) - 
     &    24056.D0/9.D0*Hr4(0,-1,-1,0)*x - 288.D0/5.D0*Hr4(0,-1,-1,0)*
     &    x**3 + 64.D0/5.D0*Hr4(0,-1,-1,0)*dx**2 - 6736.D0/9.D0*Hr4(0,
     &    -1,-1,0)*dp + 1080.D0*Hr4(0,-1,-1,0)*dm - 16376.D0/9.D0*Hr4(0
     &    ,-1,0,0) - 11368.D0/9.D0*Hr4(0,-1,0,0)*x + 864.D0*Hr4(0,-1,0,
     &    0)*x**3 - 64.D0/5.D0*Hr4(0,-1,0,0)*dx**2 + 12112.D0/9.D0*Hr4(
     &    0,-1,0,0)*dp + 8.D0*Hr4(0,-1,0,0)*dm - 7576.D0/9.D0*Hr4(0,-1,
     &    0,1) - 41048.D0/9.D0*Hr4(0,-1,0,1)*x + 1440.D0*Hr4(0,-1,0,1)*
     &    x**3 - 64.D0/5.D0*Hr4(0,-1,0,1)*dx**2 - 1456.D0/9.D0*Hr4(0,-1
     &    ,0,1)*dp - 376.D0*Hr4(0,-1,0,1)*dm - 4736.D0/9.D0*Hr4(0,0,-1,
     &    0) - 3568.D0/9.D0*Hr4(0,0,-1,0)*x + 864.D0/5.D0*Hr4(0,0,-1,0)
     &    *x**3 )
      c2qq3 = c2qq3 + cf**2*ca * ( 8176.D0/9.D0*Hr4(0,0,-1,0)*dp + 1280.
     &    D0/3.D0*Hr4(0,0,-1,0)*dm + 2002.D0/3.D0*Hr4(0,0,0,0) + 10346.D
     &    0/9.D0*Hr4(0,0,0,0)*x - 288.D0*Hr4(0,0,0,0)*x**3 - 7732.D0/9.D
     &    0*Hr4(0,0,0,0)*dp - 92.D0/3.D0*Hr4(0,0,0,0)*dm + 5938.D0/9.D0
     &    *Hr4(0,0,0,1) + 14918.D0/9.D0*Hr4(0,0,0,1)*x + 1344.D0*Hr4(0,
     &    0,0,1)*x**2 - 8544.D0/5.D0*Hr4(0,0,0,1)*x**3 - 3764.D0/9.D0*
     &    Hr4(0,0,0,1)*dp - 548.D0/3.D0*Hr4(0,0,0,1)*dm + 5912.D0/9.D0*
     &    Hr4(0,0,1,0) + 9608.D0/9.D0*Hr4(0,0,1,0)*x - 288.D0/5.D0*Hr4(
     &    0,0,1,0)*x**3 + 84.D0*Hr4(0,0,1,0)*dp - 8068.D0/9.D0*Hr4(0,0,
     &    1,0)*dm + 2080.D0/3.D0*Hr4(0,0,1,1) + 10880.D0/9.D0*Hr4(0,0,1
     &    ,1)*x - 288.D0/5.D0*Hr4(0,0,1,1)*x**3 + 1856.D0/9.D0*Hr4(0,0,
     &    1,1)*dp - 8024.D0/9.D0*Hr4(0,0,1,1)*dm + 5068.D0/9.D0*Hr4(0,1
     &    ,0,0) + 9028.D0/9.D0*Hr4(0,1,0,0)*x - 1344.D0*Hr4(0,1,0,0)*
     &    x**2 + 4224.D0/5.D0*Hr4(0,1,0,0)*x**3 - 32.D0*Hr4(0,1,0,0)*dp
     &     - 8048.D0/9.D0*Hr4(0,1,0,0)*dm + 3836.D0/9.D0*Hr4(0,1,0,1)
     &     + 3596.D0/9.D0*Hr4(0,1,0,1)*x )
      c2qq3 = c2qq3 + cf**2*ca * ( 8.D0*Hr4(0,1,0,1)*dp - 6868.D0/9.D0*
     &    Hr4(0,1,0,1)*dm + 516.D0*Hr4(0,1,1,0) + 1612.D0/3.D0*Hr4(0,1,
     &    1,0)*x - 8.D0*Hr4(0,1,1,0)*dp - 2884.D0/3.D0*Hr4(0,1,1,0)*dm
     &     + 4004.D0/9.D0*Hr4(0,1,1,1) + 4004.D0/9.D0*Hr4(0,1,1,1)*x - 
     &    7216.D0/9.D0*Hr4(0,1,1,1)*dm + 3560.D0/3.D0*Hr4(1,0,-1,0) - 
     &    7480.D0/3.D0*Hr4(1,0,-1,0)*x + 576.D0/5.D0*Hr4(1,0,-1,0)*x**3
     &     + 64.D0/5.D0*Hr4(1,0,-1,0)*dx**2 + 1288.D0/3.D0*Hr4(1,0,-1,0
     &    )*dm - 4748.D0/9.D0*Hr4(1,0,0,0) + 7252.D0/9.D0*Hr4(1,0,0,0)*
     &    x - 288.D0/5.D0*Hr4(1,0,0,0)*x**3 - 32.D0/5.D0*Hr4(1,0,0,0)*
     &    dx**2 - 5996.D0/9.D0*Hr4(1,0,0,0)*dm - 428.D0/9.D0*Hr4(1,0,0,
     &    1) - 7268.D0/9.D0*Hr4(1,0,0,1)*x + 1344.D0*Hr4(1,0,0,1)*x**2
     &     - 4224.D0/5.D0*Hr4(1,0,0,1)*x**3 - 1408.D0/15.D0*Hr4(1,0,0,1
     &    )*dx**2 - 2792.D0/9.D0*Hr4(1,0,0,1)*dm + 4060.D0/9.D0*Hr4(1,0
     &    ,1,0) + 5164.D0/9.D0*Hr4(1,0,1,0)*x - 8096.D0/9.D0*Hr4(1,0,1,
     &    0)*dm + 2884.D0/9.D0*Hr4(1,0,1,1) + 3508.D0/9.D0*Hr4(1,0,1,1)
     &    *x )
      c2qq3 = c2qq3 + cf**2*ca * (  - 6272.D0/9.D0*Hr4(1,0,1,1)*dm + 
     &    4916.D0/9.D0*Hr4(1,1,0,0) + 14420.D0/9.D0*Hr4(1,1,0,0)*x - 
     &    1344.D0*Hr4(1,1,0,0)*x**2 + 4224.D0/5.D0*Hr4(1,1,0,0)*x**3 + 
     &    1408.D0/15.D0*Hr4(1,1,0,0)*dx**2 - 10672.D0/9.D0*Hr4(1,1,0,0)
     &    *dm + 1076.D0/3.D0*Hr4(1,1,0,1) + 572.D0/3.D0*Hr4(1,1,0,1)*x
     &     - 1880.D0/3.D0*Hr4(1,1,0,1)*dm + 3128.D0/9.D0*Hr4(1,1,1,0)
     &     + 4016.D0/9.D0*Hr4(1,1,1,0)*x - 6568.D0/9.D0*Hr4(1,1,1,0)*dm
     &     + 880.D0/3.D0*Hr4(1,1,1,1) + 880.D0/3.D0*Hr4(1,1,1,1)*x - 
     &    1760.D0/3.D0*Hr4(1,1,1,1)*dm - 288.D0*Hr5(-1,-1,-1,-1,0) + 
     &    864.D0*Hr5(-1,-1,-1,-1,0)*x + 768.D0*Hr5(-1,-1,-1,-1,0)*dp + 
     &    2144.D0*Hr5(-1,-1,-1,0,0) - 6080.D0*Hr5(-1,-1,-1,0,0)*x - 
     &    5600.D0*Hr5(-1,-1,-1,0,0)*dp + 2784.D0*Hr5(-1,-1,-1,0,1) - 
     &    8544.D0*Hr5(-1,-1,-1,0,1)*x - 7488.D0*Hr5(-1,-1,-1,0,1)*dp + 
     &    208.D0*Hr5(-1,-1,0,-1,0) - 784.D0*Hr5(-1,-1,0,-1,0)*x - 608.D0
     &    *Hr5(-1,-1,0,-1,0)*dp - 2008.D0*Hr5(-1,-1,0,0,0) + 3544.D0*
     &    Hr5(-1,-1,0,0,0)*x )
      c2qq3 = c2qq3 + cf**2*ca * ( 4528.D0*Hr5(-1,-1,0,0,0)*dp - 10496.D
     &    0/3.D0*Hr5(-1,-1,0,0,1) + 20576.D0/3.D0*Hr5(-1,-1,0,0,1)*x + 
     &    24352.D0/3.D0*Hr5(-1,-1,0,0,1)*dp - 3680.D0/3.D0*Hr5(-1,-1,0,
     &    1,0) + 4256.D0/3.D0*Hr5(-1,-1,0,1,0)*x + 7552.D0/3.D0*Hr5(-1,
     &    -1,0,1,0)*dp - 4960.D0/3.D0*Hr5(-1,-1,0,1,1) + 5536.D0/3.D0*
     &    Hr5(-1,-1,0,1,1)*x + 10112.D0/3.D0*Hr5(-1,-1,0,1,1)*dp + 256.D
     &    0*Hr5(-1,0,-1,-1,0) - 832.D0*Hr5(-1,0,-1,-1,0)*x - 704.D0*
     &    Hr5(-1,0,-1,-1,0)*dp - 4768.D0/3.D0*Hr5(-1,0,-1,0,0) + 11392.D
     &    0/3.D0*Hr5(-1,0,-1,0,0)*x + 11744.D0/3.D0*Hr5(-1,0,-1,0,0)*dp
     &     - 2112.D0*Hr5(-1,0,-1,0,1) + 5184.D0*Hr5(-1,0,-1,0,1)*x + 
     &    5248.D0*Hr5(-1,0,-1,0,1)*dp - 336.D0*Hr5(-1,0,0,-1,0) + 1200.D
     &    0*Hr5(-1,0,0,-1,0)*x + 960.D0*Hr5(-1,0,0,-1,0)*dp + 2392.D0/3.
     &    D0*Hr5(-1,0,0,0,0) - 4984.D0/3.D0*Hr5(-1,0,0,0,0)*x - 5648.D0/
     &    3.D0*Hr5(-1,0,0,0,0)*dp + 1480.D0*Hr5(-1,0,0,0,1) - 3496.D0*
     &    Hr5(-1,0,0,0,1)*x - 3632.D0*Hr5(-1,0,0,0,1)*dp + 712.D0*Hr5(
     &    -1,0,0,1,0) )
      c2qq3 = c2qq3 + cf**2*ca * (  - 808.D0*Hr5(-1,0,0,1,0)*x - 1456.D0
     &    *Hr5(-1,0,0,1,0)*dp + 3040.D0/3.D0*Hr5(-1,0,0,1,1) - 3328.D0/
     &    3.D0*Hr5(-1,0,0,1,1)*x - 6176.D0/3.D0*Hr5(-1,0,0,1,1)*dp + 
     &    416.D0*Hr5(-1,0,1,0,0) - 32.D0*Hr5(-1,0,1,0,0)*x - 704.D0*
     &    Hr5(-1,0,1,0,0)*dp + 592.D0/3.D0*Hr5(-1,0,1,0,1) - 592.D0/3.D0
     &    *Hr5(-1,0,1,0,1)*x - 1184.D0/3.D0*Hr5(-1,0,1,0,1)*dp + 112.D0/
     &    3.D0*Hr5(-1,0,1,1,0) - 112.D0/3.D0*Hr5(-1,0,1,1,0)*x - 224.D0/
     &    3.D0*Hr5(-1,0,1,1,0)*dp + 96.D0*Hr5(-1,0,1,1,1) - 96.D0*Hr5(
     &    -1,0,1,1,1)*x - 192.D0*Hr5(-1,0,1,1,1)*dp + 2528.D0/3.D0*Hr5(
     &    0,-1,-1,-1,0) - 544.D0*Hr5(0,-1,-1,-1,0)*x - 800.D0*Hr5(0,-1,
     &    -1,-1,0)*dp - 2720.D0/3.D0*Hr5(0,-1,-1,-1,0)*dm - 7624.D0/3.D0
     &    *Hr5(0,-1,-1,0,0) + 5144.D0/3.D0*Hr5(0,-1,-1,0,0)*x + 11792.D0
     &    /3.D0*Hr5(0,-1,-1,0,0)*dp + 5984.D0/3.D0*Hr5(0,-1,-1,0,0)*dm
     &     - 8048.D0/3.D0*Hr5(0,-1,-1,0,1) + 1968.D0*Hr5(0,-1,-1,0,1)*x
     &     + 5248.D0*Hr5(0,-1,-1,0,1)*dp + 5792.D0/3.D0*Hr5(0,-1,-1,0,1
     &    )*dm )
      c2qq3 = c2qq3 + cf**2*ca * (  - 1952.D0/3.D0*Hr5(0,-1,0,-1,0) + 
     &    1120.D0/3.D0*Hr5(0,-1,0,-1,0)*x + 1792.D0/3.D0*Hr5(0,-1,0,-1,
     &    0)*dp + 2080.D0/3.D0*Hr5(0,-1,0,-1,0)*dm + 5240.D0/3.D0*Hr5(0
     &    ,-1,0,0,0) - 4408.D0/3.D0*Hr5(0,-1,0,0,0)*x - 8416.D0/3.D0*
     &    Hr5(0,-1,0,0,0)*dp - 2272.D0/3.D0*Hr5(0,-1,0,0,0)*dm + 7576.D0
     &    /3.D0*Hr5(0,-1,0,0,1) - 6728.D0/3.D0*Hr5(0,-1,0,0,1)*x - 
     &    14992.D0/3.D0*Hr5(0,-1,0,0,1)*dp - 2912.D0/3.D0*Hr5(0,-1,0,0,
     &    1)*dm + 1936.D0/3.D0*Hr5(0,-1,0,1,0) - 752.D0*Hr5(0,-1,0,1,0)
     &    *x - 4160.D0/3.D0*Hr5(0,-1,0,1,0)*dp + 224.D0/3.D0*Hr5(0,-1,0
     &    ,1,0)*dm + 2560.D0/3.D0*Hr5(0,-1,0,1,1) - 3008.D0/3.D0*Hr5(0,
     &    -1,0,1,1)*x - 1824.D0*Hr5(0,-1,0,1,1)*dp + 352.D0/3.D0*Hr5(0,
     &    -1,0,1,1)*dm - 4544.D0/3.D0*Hr5(0,0,-1,-1,0) - 1312.D0/3.D0*
     &    Hr5(0,0,-1,-1,0)*x + 704.D0*Hr5(0,0,-1,-1,0)*dp + 2176.D0*
     &    Hr5(0,0,-1,-1,0)*dm + 5632.D0/3.D0*Hr5(0,0,-1,0,0) - 2144.D0/
     &    3.D0*Hr5(0,0,-1,0,0)*x - 2240.D0*Hr5(0,0,-1,0,0)*dp - 1088.D0
     &    *Hr5(0,0,-1,0,0)*dm )
      c2qq3 = c2qq3 + cf**2*ca * ( 4192.D0/3.D0*Hr5(0,0,-1,0,1) - 4288.D
     &    0/3.D0*Hr5(0,0,-1,0,1)*x - 2880.D0*Hr5(0,0,-1,0,1)*dp + 256.D0
     &    *Hr5(0,0,-1,0,1)*dm + 2320.D0/3.D0*Hr5(0,0,0,-1,0) - 272.D0/3.
     &    D0*Hr5(0,0,0,-1,0)*x - 1856.D0/3.D0*Hr5(0,0,0,-1,0)*dp - 1472.
     &    D0/3.D0*Hr5(0,0,0,-1,0)*dm + 568.D0*Hr5(0,0,0,0,0)*x + 400.D0
     &    *Hr5(0,0,0,0,0)*dp - 400.D0*Hr5(0,0,0,0,0)*dm - 192.D0*Hr5(0,
     &    0,0,0,1) + 2344.D0/3.D0*Hr5(0,0,0,0,1)*x + 880.D0*Hr5(0,0,0,0
     &    ,1)*dp - 304.D0*Hr5(0,0,0,0,1)*dm - 96.D0*Hr5(0,0,0,1,0) + 
     &    1168.D0/3.D0*Hr5(0,0,0,1,0)*x + 1360.D0/3.D0*Hr5(0,0,0,1,0)*
     &    dp - 496.D0/3.D0*Hr5(0,0,0,1,0)*dm - 160.D0*Hr5(0,0,0,1,1) + 
     &    1552.D0/3.D0*Hr5(0,0,0,1,1)*x + 1936.D0/3.D0*Hr5(0,0,0,1,1)*
     &    dp - 496.D0/3.D0*Hr5(0,0,0,1,1)*dm + 472.D0/3.D0*Hr5(0,0,1,0,
     &    0) + 472.D0*Hr5(0,0,1,0,0)*x + 832.D0/3.D0*Hr5(0,0,1,0,0)*dp
     &     - 576.D0*Hr5(0,0,1,0,0)*dm + 104.D0/3.D0*Hr5(0,0,1,0,1) + 
     &    584.D0/3.D0*Hr5(0,0,1,0,1)*x + 544.D0/3.D0*Hr5(0,0,1,0,1)*dp
     &     - 192.D0*Hr5(0,0,1,0,1)*dm )
      c2qq3 = c2qq3 + cf**2*ca * (  - 104.D0/3.D0*Hr5(0,0,1,1,0) + 40.D0
     &    *Hr5(0,0,1,1,0)*x + 160.D0/3.D0*Hr5(0,0,1,1,0)*dp - 128.D0/3.D
     &    0*Hr5(0,0,1,1,0)*dm + 96.D0*Hr5(0,0,1,1,1)*x + 96.D0*Hr5(0,0,
     &    1,1,1)*dp - 96.D0*Hr5(0,0,1,1,1)*dm - 1168.D0/3.D0*Hr5(0,1,0,
     &    -1,0) - 1552.D0/3.D0*Hr5(0,1,0,-1,0)*x + 64.D0*Hr5(0,1,0,-1,0
     &    )*dp + 1120.D0*Hr5(0,1,0,-1,0)*dm + 1808.D0/3.D0*Hr5(0,1,0,0,
     &    0) + 2512.D0/3.D0*Hr5(0,1,0,0,0)*x - 448.D0/3.D0*Hr5(0,1,0,0,
     &    0)*dp - 4000.D0/3.D0*Hr5(0,1,0,0,0)*dm - 472.D0/3.D0*Hr5(0,1,
     &    0,0,1) - 1544.D0/3.D0*Hr5(0,1,0,0,1)*x - 736.D0/3.D0*Hr5(0,1,
     &    0,0,1)*dp + 848.D0/3.D0*Hr5(0,1,0,0,1)*dm - 24.D0*Hr5(0,1,0,1
     &    ,0) + 40.D0*Hr5(0,1,0,1,0)*x + 64.D0*Hr5(0,1,0,1,0)*dp - 112.D
     &    0/3.D0*Hr5(0,1,0,1,0)*dm + 200.D0/3.D0*Hr5(0,1,0,1,1) + 200.D0
     &    /3.D0*Hr5(0,1,0,1,1)*x - 304.D0/3.D0*Hr5(0,1,0,1,1)*dm + 1744.
     &    D0/3.D0*Hr5(0,1,1,0,0) + 832.D0*Hr5(0,1,1,0,0)*x - 448.D0/3.D0
     &    *Hr5(0,1,1,0,0)*dp - 768.D0*Hr5(0,1,1,0,0)*dm + 48.D0*Hr5(0,1
     &    ,1,0,1) )
      c2qq3 = c2qq3 + cf**2*ca * ( 16.D0*Hr5(0,1,1,0,1)*x - 32.D0*Hr5(0
     &    ,1,1,0,1)*dp - 64.D0*Hr5(0,1,1,0,1)*dm - 344.D0/3.D0*Hr5(0,1,
     &    1,1,0) - 248.D0/3.D0*Hr5(0,1,1,1,0)*x + 32.D0*Hr5(0,1,1,1,0)*
     &    dp + 496.D0/3.D0*Hr5(0,1,1,1,0)*dm - 2768.D0/3.D0*Hr5(1,0,-1,
     &    -1,0) - 3344.D0/3.D0*Hr5(1,0,-1,-1,0)*x + 5728.D0/3.D0*Hr5(1,
     &    0,-1,-1,0)*dm - 352.D0/3.D0*Hr5(1,0,-1,0,0) - 3520.D0/3.D0*
     &    Hr5(1,0,-1,0,0)*x + 1760.D0/3.D0*Hr5(1,0,-1,0,0)*dm - 2512.D0/
     &    3.D0*Hr5(1,0,-1,0,1) - 9424.D0/3.D0*Hr5(1,0,-1,0,1)*x + 7328.D
     &    0/3.D0*Hr5(1,0,-1,0,1)*dm - 80.D0/3.D0*Hr5(1,0,0,-1,0) - 1520.
     &    D0/3.D0*Hr5(1,0,0,-1,0)*x + 640.D0/3.D0*Hr5(1,0,0,-1,0)*dm + 
     &    1576.D0/3.D0*Hr5(1,0,0,0,0) + 4168.D0/3.D0*Hr5(1,0,0,0,0)*x
     &     - 4016.D0/3.D0*Hr5(1,0,0,0,0)*dm + 16.D0/3.D0*Hr5(1,0,0,0,1)
     &     + 4624.D0/3.D0*Hr5(1,0,0,0,1)*x - 1952.D0/3.D0*Hr5(1,0,0,0,1
     &    )*dm - 160.D0/3.D0*Hr5(1,0,0,1,0) + 128.D0/3.D0*Hr5(1,0,0,1,0
     &    )*x + 224.D0/3.D0*Hr5(1,0,0,1,0)*dm - 80.D0*Hr5(1,0,0,1,1) + 
     &    16.D0*Hr5(1,0,0,1,1)*x )
      c2qq3 = c2qq3 + cf**2*ca * ( 128.D0*Hr5(1,0,0,1,1)*dm + 1376.D0/3.
     &    D0*Hr5(1,0,1,0,0) + 1664.D0/3.D0*Hr5(1,0,1,0,0)*x - 2464.D0/3.
     &    D0*Hr5(1,0,1,0,0)*dm + 176.D0/3.D0*Hr5(1,0,1,0,1) + 176.D0/3.D
     &    0*Hr5(1,0,1,0,1)*x - 352.D0/3.D0*Hr5(1,0,1,0,1)*dm - 16.D0*
     &    Hr5(1,0,1,1,0) - 16.D0*Hr5(1,0,1,1,0)*x + 32.D0*Hr5(1,0,1,1,0
     &    )*dm + 48.D0*Hr5(1,0,1,1,1) + 48.D0*Hr5(1,0,1,1,1)*x - 96.D0*
     &    Hr5(1,0,1,1,1)*dm - 592.D0*Hr5(1,1,0,-1,0) - 1744.D0*Hr5(1,1,
     &    0,-1,0)*x + 1568.D0*Hr5(1,1,0,-1,0)*dm + 808.D0*Hr5(1,1,0,0,0
     &    ) + 1768.D0*Hr5(1,1,0,0,0)*x - 1936.D0*Hr5(1,1,0,0,0)*dm - 
     &    1216.D0/3.D0*Hr5(1,1,0,0,1) - 928.D0/3.D0*Hr5(1,1,0,0,1)*x + 
     &    1568.D0/3.D0*Hr5(1,1,0,0,1)*dm - 16.D0*Hr5(1,1,0,1,0) - 16.D0
     &    *Hr5(1,1,0,1,0)*x + 32.D0*Hr5(1,1,0,1,0)*dm + 112.D0/3.D0*
     &    Hr5(1,1,0,1,1) + 112.D0/3.D0*Hr5(1,1,0,1,1)*x - 224.D0/3.D0*
     &    Hr5(1,1,0,1,1)*dm + 1696.D0/3.D0*Hr5(1,1,1,0,0) + 1984.D0/3.D0
     &    *Hr5(1,1,1,0,0)*x - 2720.D0/3.D0*Hr5(1,1,1,0,0)*dm + 32.D0/3.D
     &    0*Hr5(1,1,1,0,1) )
      c2qq3 = c2qq3 + cf**2*ca * ( 32.D0/3.D0*Hr5(1,1,1,0,1)*x - 64.D0/
     &    3.D0*Hr5(1,1,1,0,1)*dm - 96.D0*Hr5(1,1,1,1,0) - 96.D0*Hr5(1,1
     &    ,1,1,0)*x + 192.D0*Hr5(1,1,1,1,0)*dm )
      c2qq3 = c2qq3 + cf**3 * ( 346981.D0/900.D0 + 32773.D0/50.D0*x - 
     &    10824.D0/25.D0*x**2 - 408.D0*z5 - 2888.D0/3.D0*z5*x - 1862.D0/
     &    3.D0*z4 + 636.D0*z4*x - 1600.D0*z4*x**2 + 10872.D0/5.D0*z4*
     &    x**3 - 7864.D0/225.D0*dx + 3968.D0/3.D0*dp*z5 + 544.D0*dp*z4
     &     - 1001.D0/8.D0*dm - 5360.D0/3.D0*dm*z5 + 196.D0/3.D0*dm*z4
     &     + 2168.D0/15.D0*z3 + 45744.D0/5.D0*z3*x - 5952.D0/5.D0*z3*
     &    x**2 - 9456.D0/5.D0*z3*x**3 + 656.D0/15.D0*z3*dx + 40.D0*z3*
     &    dp + 286.D0*z3*dm + 41048.D0/75.D0*z2 + 53498.D0/225.D0*z2*x
     &     + 9168.D0/25.D0*z2*x**2 - 8088.D0/25.D0*z2*x**3 - 592.D0/75.D
     &    0*z2*dx - 112.D0/3.D0*z2*dp - 887.D0/3.D0*z2*dm + 5000.D0/3.D0
     &    *z2*z3 - 1832.D0*z2*z3*x - 1952.D0*z2*z3*dp - 1856.D0/3.D0*z2
     &    *z3*dm - 244.D0/3.D0*Hr1(-1)*z4 + 4492.D0/3.D0*Hr1(-1)*z4*x
     &     + 1904.D0/3.D0*Hr1(-1)*dp*z4 - 15100.D0/3.D0*Hr1(-1)*z3 - 
     &    20300.D0/3.D0*Hr1(-1)*z3*x + 1152.D0*Hr1(-1)*z3*x**3 - 128.D0
     &    *Hr1(-1)*z3*dx**2 - 1096.D0*Hr1(-1)*z3*dp - 74732.D0/15.D0*
     &    Hr1(-1)*z2 )
      c2qq3 = c2qq3 + cf**3 * (  - 28044.D0/5.D0*Hr1(-1)*z2*x + 3408.D0/
     &    5.D0*Hr1(-1)*z2*x**2 + 28368.D0/25.D0*Hr1(-1)*z2*x**3 - 2336.D
     &    0/15.D0*Hr1(-1)*z2*dx - 2832.D0/25.D0*Hr1(-1)*z2*dx**2 - 224.D
     &    0/3.D0*Hr1(-1)*z2*dp + 38783.D0/180.D0*Hr1(0) + 482609.D0/300.
     &    D0*Hr1(0)*x - 22872.D0/25.D0*Hr1(0)*x**2 + 262.D0*Hr1(0)*z4
     &     + 2602.D0/3.D0*Hr1(0)*z4*x + 5944.D0/225.D0*Hr1(0)*dx + 964.D
     &    0/3.D0*Hr1(0)*dp + 1544.D0/3.D0*Hr1(0)*dp*z4 - 2407.D0/6.D0*
     &    Hr1(0)*dm - 1240.D0*Hr1(0)*dm*z4 - 3706.D0/3.D0*Hr1(0)*z3 + 
     &    9254.D0/3.D0*Hr1(0)*z3*x - 800.D0*Hr1(0)*z3*x**2 - 1968.D0/5.D
     &    0*Hr1(0)*z3*x**3 - 8.D0/3.D0*Hr1(0)*z3*dp + 1392.D0*Hr1(0)*z3
     &    *dm + 9526.D0/15.D0*Hr1(0)*z2 + 134714.D0/15.D0*Hr1(0)*z2*x
     &     + 6096.D0/5.D0*Hr1(0)*z2*x**2 - 37824.D0/25.D0*Hr1(0)*z2*
     &    x**3 + 3152.D0/15.D0*Hr1(0)*z2*dx + 148.D0*Hr1(0)*z2*dp - 
     &    1622.D0/3.D0*Hr1(0)*z2*dm - 94759.D0/300.D0*Hr1(1) + 114403.D0
     &    /100.D0*Hr1(1)*x - 12048.D0/25.D0*Hr1(1)*x**2 + 868.D0*Hr1(1)
     &    *z4 )
      c2qq3 = c2qq3 + cf**3 * (  - 164.D0*Hr1(1)*z4*x - 1552.D0/25.D0*
     &    Hr1(1)*dx - 187.D0/2.D0*Hr1(1)*dm - 1136.D0*Hr1(1)*dm*z4 - 
     &    5788.D0/3.D0*Hr1(1)*z3 + 2996.D0*Hr1(1)*z3*x - 800.D0*Hr1(1)*
     &    z3*x**2 + 3792.D0/5.D0*Hr1(1)*z3*x**3 + 1264.D0/15.D0*Hr1(1)*
     &    z3*dx**2 + 144.D0*Hr1(1)*z3*dm - 23582.D0/15.D0*Hr1(1)*z2 + 
     &    18362.D0/15.D0*Hr1(1)*z2*x + 3888.D0/5.D0*Hr1(1)*z2*x**2 - 
     &    9456.D0/25.D0*Hr1(1)*z2*x**3 + 32.D0/5.D0*Hr1(1)*z2*dx - 944.D
     &    0/25.D0*Hr1(1)*z2*dx**2 - 380.D0/3.D0*Hr1(1)*z2*dm - 3264.D0*
     &    Hr2(-1,-1)*z3 + 8160.D0*Hr2(-1,-1)*z3*x + 8160.D0*Hr2(-1,-1)*
     &    z3*dp + 17480.D0/3.D0*Hr2(-1,-1)*z2 + 23224.D0/3.D0*Hr2(-1,-1
     &    )*z2*x - 7008.D0/5.D0*Hr2(-1,-1)*z2*x**3 + 2336.D0/15.D0*Hr2(
     &    -1,-1)*z2*dx**2 + 1056.D0*Hr2(-1,-1)*z2*dp + 18148.D0/75.D0*
     &    Hr2(-1,0) + 187964.D0/225.D0*Hr2(-1,0)*x - 16992.D0/25.D0*
     &    Hr2(-1,0)*x**2 - 8088.D0/25.D0*Hr2(-1,0)*x**3 + 5984.D0/75.D0
     &    *Hr2(-1,0)*dx + 12008.D0/225.D0*Hr2(-1,0)*dx**2 + 64.D0*Hr2(
     &    -1,0)*dp )
      c2qq3 = c2qq3 + cf**3 * ( 2144.D0*Hr2(-1,0)*z3 - 4160.D0*Hr2(-1,0
     &    )*z3*x - 4960.D0*Hr2(-1,0)*z3*dp - 15760.D0/3.D0*Hr2(-1,0)*z2
     &     - 6256.D0*Hr2(-1,0)*z2*x + 1056.D0*Hr2(-1,0)*z2*x**3 - 352.D0
     &    /3.D0*Hr2(-1,0)*z2*dx**2 - 848.D0*Hr2(-1,0)*z2*dp + 3336.D0*
     &    Hr2(0,-1)*z3 - 8552.D0/3.D0*Hr2(0,-1)*z3*x - 17600.D0/3.D0*
     &    Hr2(0,-1)*z3*dp - 6592.D0/3.D0*Hr2(0,-1)*z3*dm - 1720.D0*Hr2(
     &    0,-1)*z2 - 11960.D0/3.D0*Hr2(0,-1)*z2*x + 7008.D0/5.D0*Hr2(0,
     &    -1)*z2*x**3 - 192.D0/5.D0*Hr2(0,-1)*z2*dx**2 - 592.D0*Hr2(0,
     &    -1)*z2*dp - 3256.D0/3.D0*Hr2(0,-1)*z2*dm - 26098.D0/75.D0*
     &    Hr2(0,0) - 143084.D0/225.D0*Hr2(0,0)*x - 11088.D0/25.D0*Hr2(0
     &    ,0)*x**2 + 8088.D0/25.D0*Hr2(0,0)*x**3 - 5344.D0/75.D0*Hr2(0,
     &    0)*dx + 440.D0/3.D0*Hr2(0,0)*dp + 337.D0/3.D0*Hr2(0,0)*dm - 
     &    4180.D0/3.D0*Hr2(0,0)*z3 + 2348.D0/3.D0*Hr2(0,0)*z3*x + 4576.D
     &    0/3.D0*Hr2(0,0)*z3*dp + 896.D0/3.D0*Hr2(0,0)*z3*dm - 1378.D0/
     &    3.D0*Hr2(0,0)*z2 + 4630.D0/3.D0*Hr2(0,0)*z2*x + 800.D0*Hr2(0,
     &    0)*z2*x**2 )
      c2qq3 = c2qq3 + cf**3 * (  - 9456.D0/5.D0*Hr2(0,0)*z2*x**3 - 856.D
     &    0/3.D0*Hr2(0,0)*z2*dp + 944.D0*Hr2(0,0)*z2*dm - 41048.D0/75.D0
     &    *Hr2(0,1) + 44822.D0/75.D0*Hr2(0,1)*x - 9168.D0/25.D0*Hr2(0,1
     &    )*x**2 + 2192.D0/25.D0*Hr2(0,1)*dx + 208.D0/3.D0*Hr2(0,1)*dp
     &     + 791.D0/3.D0*Hr2(0,1)*dm + 3088.D0/3.D0*Hr2(0,1)*z3 + 1472.D
     &    0*Hr2(0,1)*z3*x - 2464.D0/3.D0*Hr2(0,1)*z3*dp - 3712.D0/3.D0*
     &    Hr2(0,1)*z3*dm - 2960.D0/3.D0*Hr2(0,1)*z2 - 3776.D0/3.D0*Hr2(
     &    0,1)*z2*x - 288.D0/5.D0*Hr2(0,1)*z2*x**3 - 64.D0/5.D0*Hr2(0,1
     &    )*z2*dx**2 - 488.D0*Hr2(0,1)*z2*dp + 376.D0*Hr2(0,1)*z2*dm - 
     &    3566.D0/5.D0*Hr2(1,0) - 1222.D0/15.D0*Hr2(1,0)*x + 576.D0/5.D0
     &    *Hr2(1,0)*x**2 + 64.D0/5.D0*Hr2(1,0)*dx + 397.D0*Hr2(1,0)*dm
     &     + 1280.D0/3.D0*Hr2(1,0)*z3 + 7904.D0/3.D0*Hr2(1,0)*z3*x - 
     &    4384.D0/3.D0*Hr2(1,0)*z3*dm - 6176.D0/3.D0*Hr2(1,0)*z2 + 1184.
     &    D0/3.D0*Hr2(1,0)*z2*x + 800.D0*Hr2(1,0)*z2*x**2 - 4176.D0/5.D0
     &    *Hr2(1,0)*z2*x**3 - 464.D0/5.D0*Hr2(1,0)*z2*dx**2 + 704.D0*
     &    Hr2(1,0)*z2*dm )
      c2qq3 = c2qq3 + cf**3 * (  - 13148.D0/15.D0*Hr2(1,1) + 5318.D0/15.
     &    D0*Hr2(1,1)*x + 576.D0/5.D0*Hr2(1,1)*x**2 + 64.D0/5.D0*Hr2(1,
     &    1)*dx + 279.D0*Hr2(1,1)*dm + 1008.D0*Hr2(1,1)*z3 + 2064.D0*
     &    Hr2(1,1)*z3*x - 2112.D0*Hr2(1,1)*z3*dm - 2320.D0/3.D0*Hr2(1,1
     &    )*z2 + 1072.D0/3.D0*Hr2(1,1)*z2*x - 288.D0/5.D0*Hr2(1,1)*z2*
     &    x**3 - 32.D0/5.D0*Hr2(1,1)*z2*dx**2 + 432.D0*Hr2(1,1)*z2*dm
     &     + 3040.D0*Hr3(-1,-1,-1)*z2 - 8992.D0*Hr3(-1,-1,-1)*z2*x - 
     &    8064.D0*Hr3(-1,-1,-1)*z2*dp - 15288.D0/5.D0*Hr3(-1,-1,0) - 
     &    14104.D0/15.D0*Hr3(-1,-1,0)*x + 7776.D0/5.D0*Hr3(-1,-1,0)*
     &    x**2 + 18912.D0/25.D0*Hr3(-1,-1,0)*x**3 - 64.D0/5.D0*Hr3(-1,
     &    -1,0)*dx - 1888.D0/25.D0*Hr3(-1,-1,0)*dx**2 + 512.D0*Hr3(-1,
     &    -1,0)*dp - 4000.D0*Hr3(-1,-1,0)*z2 + 8608.D0*Hr3(-1,-1,0)*z2*
     &    x + 9536.D0*Hr3(-1,-1,0)*z2*dp - 2400.D0*Hr3(-1,0,-1)*z2 + 
     &    6048.D0*Hr3(-1,0,-1)*z2*x + 6016.D0*Hr3(-1,0,-1)*z2*dp + 
     &    12512.D0/3.D0*Hr3(-1,0,0) + 11752.D0/3.D0*Hr3(-1,0,0)*x - 960.
     &    D0*Hr3(-1,0,0)*x**2 )
      c2qq3 = c2qq3 + cf**3 * (  - 22752.D0/25.D0*Hr3(-1,0,0)*x**3 + 
     &    320.D0/3.D0*Hr3(-1,0,0)*dx + 6944.D0/75.D0*Hr3(-1,0,0)*dx**2
     &     - 1264.D0/3.D0*Hr3(-1,0,0)*dp + 1936.D0*Hr3(-1,0,0)*z2 - 
     &    4624.D0*Hr3(-1,0,0)*z2*x - 4768.D0*Hr3(-1,0,0)*z2*dp + 10360.D
     &    0/3.D0*Hr3(-1,0,1) + 15416.D0/3.D0*Hr3(-1,0,1)*x + 96.D0*Hr3(
     &    -1,0,1)*x**2 - 18912.D0/25.D0*Hr3(-1,0,1)*x**3 + 448.D0/3.D0*
     &    Hr3(-1,0,1)*dx + 1888.D0/25.D0*Hr3(-1,0,1)*dx**2 + 992.D0/3.D0
     &    *Hr3(-1,0,1)*dp - 560.D0/3.D0*Hr3(-1,0,1)*z2 + 1136.D0/3.D0*
     &    Hr3(-1,0,1)*z2*x + 1312.D0/3.D0*Hr3(-1,0,1)*z2*dp - 10240.D0/
     &    3.D0*Hr3(0,-1,-1)*z2 + 8512.D0/3.D0*Hr3(0,-1,-1)*z2*x + 6048.D
     &    0*Hr3(0,-1,-1)*z2*dp + 2592.D0*Hr3(0,-1,-1)*z2*dm + 8488.D0/
     &    15.D0*Hr3(0,-1,0) + 7456.D0/3.D0*Hr3(0,-1,0)*x - 7392.D0/5.D0
     &    *Hr3(0,-1,0)*x**2 - 18912.D0/25.D0*Hr3(0,-1,0)*x**3 + 64.D0/3.
     &    D0*Hr3(0,-1,0)*dx + 256.D0/15.D0*Hr3(0,-1,0)*dx**2 - 1360.D0/
     &    3.D0*Hr3(0,-1,0)*dp - 296.D0/3.D0*Hr3(0,-1,0)*dm + 3584.D0*
     &    Hr3(0,-1,0)*z2 )
      c2qq3 = c2qq3 + cf**3 * (  - 8992.D0/3.D0*Hr3(0,-1,0)*z2*x - 
     &    18944.D0/3.D0*Hr3(0,-1,0)*z2*dp - 5792.D0/3.D0*Hr3(0,-1,0)*z2
     &    *dm + 8528.D0/3.D0*Hr3(0,0,-1)*z2 - 976.D0*Hr3(0,0,-1)*z2*x
     &     - 11200.D0/3.D0*Hr3(0,0,-1)*z2*dp - 5504.D0/3.D0*Hr3(0,0,-1)
     &    *z2*dm - 2024.D0/5.D0*Hr3(0,0,0) - 71278.D0/15.D0*Hr3(0,0,0)*
     &    x + 1728.D0/5.D0*Hr3(0,0,0)*x**2 + 22752.D0/25.D0*Hr3(0,0,0)*
     &    x**3 - 704.D0/15.D0*Hr3(0,0,0)*dx + 956.D0/3.D0*Hr3(0,0,0)*dp
     &     + 406.D0/3.D0*Hr3(0,0,0)*dm - 980.D0*Hr3(0,0,0)*z2 + 1300.D0/
     &    3.D0*Hr3(0,0,0)*z2*x + 3616.D0/3.D0*Hr3(0,0,0)*z2*dp + 896.D0/
     &    3.D0*Hr3(0,0,0)*z2*dm - 9526.D0/15.D0*Hr3(0,0,1) - 32478.D0/5.
     &    D0*Hr3(0,0,1)*x - 6096.D0/5.D0*Hr3(0,0,1)*x**2 + 18912.D0/25.D
     &    0*Hr3(0,0,1)*x**3 - 944.D0/5.D0*Hr3(0,0,1)*dx - 976.D0/3.D0*
     &    Hr3(0,0,1)*dp + 718.D0*Hr3(0,0,1)*dm + 144.D0*Hr3(0,0,1)*z2
     &     - 528.D0*Hr3(0,0,1)*z2*x - 2624.D0/3.D0*Hr3(0,0,1)*z2*dp + 
     &    736.D0/3.D0*Hr3(0,0,1)*z2*dm - 8854.D0/15.D0*Hr3(0,1,0) - 
     &    18454.D0/15.D0*Hr3(0,1,0)*x )
      c2qq3 = c2qq3 + cf**3 * ( 576.D0/5.D0*Hr3(0,1,0)*x**2 - 64.D0/5.D0
     &    *Hr3(0,1,0)*dx - 64.D0*Hr3(0,1,0)*dp + 740.D0*Hr3(0,1,0)*dm
     &     - 184.D0*Hr3(0,1,0)*z2 + 440.D0/3.D0*Hr3(0,1,0)*z2*x - 1696.D
     &    0/3.D0*Hr3(0,1,0)*z2*dp + 352.D0/3.D0*Hr3(0,1,0)*z2*dm - 7594.
     &    D0/15.D0*Hr3(0,1,1) - 23714.D0/15.D0*Hr3(0,1,1)*x + 576.D0/5.D
     &    0*Hr3(0,1,1)*x**2 - 64.D0/5.D0*Hr3(0,1,1)*dx - 64.D0*Hr3(0,1,
     &    1)*dp + 1504.D0/3.D0*Hr3(0,1,1)*dm - 160.D0*Hr3(0,1,1)*z2 - 
     &    32.D0/3.D0*Hr3(0,1,1)*z2*x - 1376.D0/3.D0*Hr3(0,1,1)*z2*dp + 
     &    1280.D0/3.D0*Hr3(0,1,1)*z2*dm - 16.D0/3.D0*Hr3(1,0,-1)*z2 - 
     &    4048.D0/3.D0*Hr3(1,0,-1)*z2*x + 1376.D0/3.D0*Hr3(1,0,-1)*z2*
     &    dm - 9094.D0/15.D0*Hr3(1,0,0) + 8654.D0/15.D0*Hr3(1,0,0)*x + 
     &    3696.D0/5.D0*Hr3(1,0,0)*x**2 + 1232.D0/15.D0*Hr3(1,0,0)*dx + 
     &    370.D0*Hr3(1,0,0)*dm - 240.D0*Hr3(1,0,0)*z2 + 2256.D0*Hr3(1,0
     &    ,0)*z2*x - 480.D0*Hr3(1,0,0)*z2*dm + 130.D0/3.D0*Hr3(1,0,1)
     &     - 754.D0*Hr3(1,0,1)*x + 1148.D0/3.D0*Hr3(1,0,1)*dm - 288.D0*
     &    Hr3(1,0,1)*z2 )
      c2qq3 = c2qq3 + cf**3 * ( 288.D0*Hr3(1,0,1)*z2*x + 384.D0*Hr3(1,0
     &    ,1)*z2*dm - 134.D0/3.D0*Hr3(1,1,0) - 2390.D0/3.D0*Hr3(1,1,0)*
     &    x + 496.D0*Hr3(1,1,0)*dm - 1312.D0/3.D0*Hr3(1,1,0)*z2 + 4448.D
     &    0/3.D0*Hr3(1,1,0)*z2*x - 64.D0/3.D0*Hr3(1,1,0)*z2*dm + 126.D0
     &    *Hr3(1,1,1) - 642.D0*Hr3(1,1,1)*x + 216.D0*Hr3(1,1,1)*dm - 
     &    288.D0*Hr3(1,1,1)*z2 + 288.D0*Hr3(1,1,1)*z2*x + 384.D0*Hr3(1,
     &    1,1)*z2*dm + 2384.D0/3.D0*Hr4(-1,-1,-1,0) + 6256.D0/3.D0*Hr4(
     &    -1,-1,-1,0)*x - 576.D0/5.D0*Hr4(-1,-1,-1,0)*x**3 + 64.D0/5.D0
     &    *Hr4(-1,-1,-1,0)*dx**2 + 576.D0*Hr4(-1,-1,-1,0)*dp - 13496.D0/
     &    3.D0*Hr4(-1,-1,0,0) - 5160.D0*Hr4(-1,-1,0,0)*x + 960.D0*Hr4(
     &    -1,-1,0,0)*x**3 - 320.D0/3.D0*Hr4(-1,-1,0,0)*dx**2 - 480.D0*
     &    Hr4(-1,-1,0,0)*dp - 16288.D0/3.D0*Hr4(-1,-1,0,1) - 20096.D0/3.
     &    D0*Hr4(-1,-1,0,1)*x + 1344.D0*Hr4(-1,-1,0,1)*x**3 - 448.D0/3.D
     &    0*Hr4(-1,-1,0,1)*dx**2 - 768.D0*Hr4(-1,-1,0,1)*dp - 2288.D0/3.
     &    D0*Hr4(-1,0,-1,0) - 3632.D0/3.D0*Hr4(-1,0,-1,0)*x + 576.D0/5.D
     &    0*Hr4(-1,0,-1,0)*x**3 )
      c2qq3 = c2qq3 + cf**3 * (  - 64.D0/5.D0*Hr4(-1,0,-1,0)*dx**2 - 
     &    240.D0*Hr4(-1,0,-1,0)*dp + 8552.D0/3.D0*Hr4(-1,0,0,0) + 7960.D
     &    0/3.D0*Hr4(-1,0,0,0)*x - 384.D0*Hr4(-1,0,0,0)*x**3 + 128.D0/3.
     &    D0*Hr4(-1,0,0,0)*dx**2 - 72.D0*Hr4(-1,0,0,0)*dp + 4272.D0*
     &    Hr4(-1,0,0,1) + 15008.D0/3.D0*Hr4(-1,0,0,1)*x - 960.D0*Hr4(-1
     &    ,0,0,1)*x**3 + 320.D0/3.D0*Hr4(-1,0,0,1)*dx**2 + 800.D0*Hr4(
     &    -1,0,0,1)*dp + 1952.D0/3.D0*Hr4(-1,0,1,0) + 2720.D0/3.D0*Hr4(
     &    -1,0,1,0)*x - 576.D0/5.D0*Hr4(-1,0,1,0)*x**3 + 64.D0/5.D0*
     &    Hr4(-1,0,1,0)*dx**2 + 384.D0*Hr4(-1,0,1,0)*dp + 800.D0*Hr4(-1
     &    ,0,1,1) + 1184.D0*Hr4(-1,0,1,1)*x - 576.D0/5.D0*Hr4(-1,0,1,1)
     &    *x**3 + 64.D0/5.D0*Hr4(-1,0,1,1)*dx**2 + 512.D0*Hr4(-1,0,1,1)
     &    *dp - 3248.D0/3.D0*Hr4(0,-1,-1,0) + 720.D0*Hr4(0,-1,-1,0)*x
     &     + 576.D0/5.D0*Hr4(0,-1,-1,0)*x**3 - 128.D0/5.D0*Hr4(0,-1,-1,
     &    0)*dx**2 - 224.D0*Hr4(0,-1,-1,0)*dp - 1008.D0*Hr4(0,-1,-1,0)*
     &    dm + 1872.D0*Hr4(0,-1,0,0) + 2544.D0*Hr4(0,-1,0,0)*x - 960.D0
     &    *Hr4(0,-1,0,0)*x**3 )
      c2qq3 = c2qq3 + cf**3 * ( 128.D0/5.D0*Hr4(0,-1,0,0)*dx**2 + 32.D0
     &    *Hr4(0,-1,0,0)*dp + 1616.D0/3.D0*Hr4(0,-1,0,0)*dm + 3536.D0/3.
     &    D0*Hr4(0,-1,0,1) + 13040.D0/3.D0*Hr4(0,-1,0,1)*x - 1344.D0*
     &    Hr4(0,-1,0,1)*x**3 + 128.D0/5.D0*Hr4(0,-1,0,1)*dx**2 + 480.D0
     &    *Hr4(0,-1,0,1)*dp + 1744.D0/3.D0*Hr4(0,-1,0,1)*dm + 320.D0/3.D
     &    0*Hr4(0,0,-1,0) + 480.D0*Hr4(0,0,-1,0)*x - 192.D0*Hr4(0,0,-1,
     &    0)*x**3 - 224.D0/3.D0*Hr4(0,0,-1,0)*dp + 288.D0*Hr4(0,0,-1,0)
     &    *dm - 10.D0*Hr4(0,0,0,0) - 3230.D0/3.D0*Hr4(0,0,0,0)*x + 2112.
     &    D0/5.D0*Hr4(0,0,0,0)*x**3 + 1192.D0/3.D0*Hr4(0,0,0,0)*dp - 
     &    760.D0/3.D0*Hr4(0,0,0,0)*dm + 1378.D0/3.D0*Hr4(0,0,0,1) - 
     &    3190.D0/3.D0*Hr4(0,0,0,1)*x - 800.D0*Hr4(0,0,0,1)*x**2 + 8496.
     &    D0/5.D0*Hr4(0,0,0,1)*x**3 + 104.D0*Hr4(0,0,0,1)*dp - 2288.D0/
     &    3.D0*Hr4(0,0,0,1)*dm + 300.D0*Hr4(0,0,1,0) + 92.D0*Hr4(0,0,1,
     &    0)*x + 576.D0/5.D0*Hr4(0,0,1,0)*x**3 - 168.D0*Hr4(0,0,1,0)*dp
     &     - 240.D0*Hr4(0,0,1,0)*dm + 1288.D0/3.D0*Hr4(0,0,1,1) + 584.D0
     &    /3.D0*Hr4(0,0,1,1)*x )
      c2qq3 = c2qq3 + cf**3 * ( 576.D0/5.D0*Hr4(0,0,1,1)*x**3 - 256.D0*
     &    Hr4(0,0,1,1)*dp - 512.D0*Hr4(0,0,1,1)*dm + 148.D0/3.D0*Hr4(0,
     &    1,0,0) - 844.D0/3.D0*Hr4(0,1,0,0)*x + 800.D0*Hr4(0,1,0,0)*
     &    x**2 - 3696.D0/5.D0*Hr4(0,1,0,0)*x**3 + 56.D0*Hr4(0,1,0,0)*dm
     &     + 1336.D0/3.D0*Hr4(0,1,0,1) + 2696.D0/3.D0*Hr4(0,1,0,1)*x - 
     &    16.D0*Hr4(0,1,0,1)*dp - 488.D0*Hr4(0,1,0,1)*dm + 1576.D0/3.D0
     &    *Hr4(0,1,1,0) + 2872.D0/3.D0*Hr4(0,1,1,0)*x + 16.D0*Hr4(0,1,1
     &    ,0)*dp - 600.D0*Hr4(0,1,1,0)*dm + 504.D0*Hr4(0,1,1,1) + 936.D0
     &    *Hr4(0,1,1,1)*x - 648.D0*Hr4(0,1,1,1)*dm - 1200.D0*Hr4(1,0,-1
     &    ,0) + 1296.D0*Hr4(1,0,-1,0)*x - 384.D0/5.D0*Hr4(1,0,-1,0)*
     &    x**3 - 128.D0/15.D0*Hr4(1,0,-1,0)*dx**2 + 144.D0*Hr4(1,0,-1,0
     &    )*dm + 3248.D0/3.D0*Hr4(1,0,0,0) - 2752.D0/3.D0*Hr4(1,0,0,0)*
     &    x + 192.D0/5.D0*Hr4(1,0,0,0)*x**3 + 64.D0/15.D0*Hr4(1,0,0,0)*
     &    dx**2 - 144.D0*Hr4(1,0,0,0)*dm + 3232.D0/3.D0*Hr4(1,0,0,1) + 
     &    2576.D0/3.D0*Hr4(1,0,0,1)*x - 800.D0*Hr4(1,0,0,1)*x**2 + 3696.
     &    D0/5.D0*Hr4(1,0,0,1)*x**3 )
      c2qq3 = c2qq3 + cf**3 * ( 1232.D0/15.D0*Hr4(1,0,0,1)*dx**2 - 752.D
     &    0*Hr4(1,0,0,1)*dm + 992.D0/3.D0*Hr4(1,0,1,0) + 1952.D0/3.D0*
     &    Hr4(1,0,1,0)*x - 640.D0*Hr4(1,0,1,0)*dm + 1184.D0/3.D0*Hr4(1,
     &    0,1,1) + 1904.D0/3.D0*Hr4(1,0,1,1)*x - 648.D0*Hr4(1,0,1,1)*dm
     &     - 680.D0/3.D0*Hr4(1,1,0,0) - 632.D0*Hr4(1,1,0,0)*x + 800.D0*
     &    Hr4(1,1,0,0)*x**2 - 3696.D0/5.D0*Hr4(1,1,0,0)*x**3 - 1232.D0/
     &    15.D0*Hr4(1,1,0,0)*dx**2 - 24.D0*Hr4(1,1,0,0)*dm + 376.D0*
     &    Hr4(1,1,0,1) + 2056.D0/3.D0*Hr4(1,1,0,1)*x - 720.D0*Hr4(1,1,0
     &    ,1)*dm + 1432.D0/3.D0*Hr4(1,1,1,0) + 840.D0*Hr4(1,1,1,0)*x - 
     &    864.D0*Hr4(1,1,1,0)*dm + 384.D0*Hr4(1,1,1,1) + 672.D0*Hr4(1,1
     &    ,1,1)*x - 720.D0*Hr4(1,1,1,1)*dm + 576.D0*Hr5(-1,-1,-1,-1,0)
     &     - 1728.D0*Hr5(-1,-1,-1,-1,0)*x - 1536.D0*Hr5(-1,-1,-1,-1,0)*
     &    dp - 2624.D0*Hr5(-1,-1,-1,0,0) + 7424.D0*Hr5(-1,-1,-1,0,0)*x
     &     + 6848.D0*Hr5(-1,-1,-1,0,0)*dp - 2752.D0*Hr5(-1,-1,-1,0,1)
     &     + 8128.D0*Hr5(-1,-1,-1,0,1)*x + 7296.D0*Hr5(-1,-1,-1,0,1)*dp
     &     - 544.D0*Hr5(-1,-1,0,-1,0) )
      c2qq3 = c2qq3 + cf**3 * ( 1696.D0*Hr5(-1,-1,0,-1,0)*x + 1472.D0*
     &    Hr5(-1,-1,0,-1,0)*dp + 7568.D0/3.D0*Hr5(-1,-1,0,0,0) - 14480.D
     &    0/3.D0*Hr5(-1,-1,0,0,0)*x - 17440.D0/3.D0*Hr5(-1,-1,0,0,0)*dp
     &     + 10624.D0/3.D0*Hr5(-1,-1,0,0,1) - 21568.D0/3.D0*Hr5(-1,-1,0
     &    ,0,1)*x - 24896.D0/3.D0*Hr5(-1,-1,0,0,1)*dp + 3776.D0/3.D0*
     &    Hr5(-1,-1,0,1,0) - 4928.D0/3.D0*Hr5(-1,-1,0,1,0)*x - 7936.D0/
     &    3.D0*Hr5(-1,-1,0,1,0)*dp + 1600.D0*Hr5(-1,-1,0,1,1) - 1984.D0
     &    *Hr5(-1,-1,0,1,1)*x - 3328.D0*Hr5(-1,-1,0,1,1)*dp - 576.D0*
     &    Hr5(-1,0,-1,-1,0) + 1728.D0*Hr5(-1,0,-1,-1,0)*x + 1536.D0*
     &    Hr5(-1,0,-1,-1,0)*dp + 6080.D0/3.D0*Hr5(-1,0,-1,0,0) - 14720.D
     &    0/3.D0*Hr5(-1,0,-1,0,0)*x - 15040.D0/3.D0*Hr5(-1,0,-1,0,0)*dp
     &     + 2112.D0*Hr5(-1,0,-1,0,1) - 5184.D0*Hr5(-1,0,-1,0,1)*x - 
     &    5248.D0*Hr5(-1,0,-1,0,1)*dp + 2144.D0/3.D0*Hr5(-1,0,0,-1,0)
     &     - 5024.D0/3.D0*Hr5(-1,0,0,-1,0)*x - 5248.D0/3.D0*Hr5(-1,0,0,
     &    -1,0)*dp - 1104.D0*Hr5(-1,0,0,0,0) + 2064.D0*Hr5(-1,0,0,0,0)*
     &    x )
      c2qq3 = c2qq3 + cf**3 * ( 2528.D0*Hr5(-1,0,0,0,0)*dp - 1744.D0*
     &    Hr5(-1,0,0,0,1) + 3856.D0*Hr5(-1,0,0,0,1)*x + 4192.D0*Hr5(-1,
     &    0,0,0,1)*dp - 2704.D0/3.D0*Hr5(-1,0,0,1,0) + 3280.D0/3.D0*
     &    Hr5(-1,0,0,1,0)*x + 5600.D0/3.D0*Hr5(-1,0,0,1,0)*dp - 3520.D0/
     &    3.D0*Hr5(-1,0,0,1,1) + 4096.D0/3.D0*Hr5(-1,0,0,1,1)*x + 7232.D
     &    0/3.D0*Hr5(-1,0,0,1,1)*dp - 1408.D0/3.D0*Hr5(-1,0,1,0,0) + 
     &    256.D0/3.D0*Hr5(-1,0,1,0,0)*x + 2432.D0/3.D0*Hr5(-1,0,1,0,0)*
     &    dp - 288.D0*Hr5(-1,0,1,0,1) + 288.D0*Hr5(-1,0,1,0,1)*x + 576.D
     &    0*Hr5(-1,0,1,0,1)*dp - 544.D0/3.D0*Hr5(-1,0,1,1,0) + 544.D0/3.
     &    D0*Hr5(-1,0,1,1,0)*x + 1088.D0/3.D0*Hr5(-1,0,1,1,0)*dp - 192.D
     &    0*Hr5(-1,0,1,1,1) + 192.D0*Hr5(-1,0,1,1,1)*x + 384.D0*Hr5(-1,
     &    0,1,1,1)*dp - 3328.D0/3.D0*Hr5(0,-1,-1,-1,0) + 4352.D0/3.D0*
     &    Hr5(0,-1,-1,-1,0)*x + 1600.D0*Hr5(0,-1,-1,-1,0)*dp + 2624.D0/
     &    3.D0*Hr5(0,-1,-1,-1,0)*dm + 9440.D0/3.D0*Hr5(0,-1,-1,0,0) - 
     &    8192.D0/3.D0*Hr5(0,-1,-1,0,0)*x - 5024.D0*Hr5(0,-1,-1,0,0)*dp
     &     - 2240.D0*Hr5(0,-1,-1,0,0)*dm )
      c2qq3 = c2qq3 + cf**3 * ( 8576.D0/3.D0*Hr5(0,-1,-1,0,1) - 2112.D0
     &    *Hr5(0,-1,-1,0,1)*x - 5248.D0*Hr5(0,-1,-1,0,1)*dp - 6464.D0/3.
     &    D0*Hr5(0,-1,-1,0,1)*dm + 928.D0*Hr5(0,-1,0,-1,0) - 1056.D0*
     &    Hr5(0,-1,0,-1,0)*x - 1280.D0*Hr5(0,-1,0,-1,0)*dp - 704.D0*
     &    Hr5(0,-1,0,-1,0)*dm - 2384.D0*Hr5(0,-1,0,0,0) + 2128.D0*Hr5(0
     &    ,-1,0,0,0)*x + 3712.D0*Hr5(0,-1,0,0,0)*dp + 1088.D0*Hr5(0,-1,
     &    0,0,0)*dm - 9056.D0/3.D0*Hr5(0,-1,0,0,1) + 6976.D0/3.D0*Hr5(0
     &    ,-1,0,0,1)*x + 16096.D0/3.D0*Hr5(0,-1,0,0,1)*dp + 4672.D0/3.D0
     &    *Hr5(0,-1,0,0,1)*dm - 2560.D0/3.D0*Hr5(0,-1,0,1,0) + 2176.D0/
     &    3.D0*Hr5(0,-1,0,1,0)*x + 1536.D0*Hr5(0,-1,0,1,0)*dp + 192.D0*
     &    Hr5(0,-1,0,1,0)*dm - 3200.D0/3.D0*Hr5(0,-1,0,1,1) + 2816.D0/3.
     &    D0*Hr5(0,-1,0,1,1)*x + 5824.D0/3.D0*Hr5(0,-1,0,1,1)*dp + 192.D
     &    0*Hr5(0,-1,0,1,1)*dm + 1952.D0*Hr5(0,0,-1,-1,0) - 96.D0*Hr5(0
     &    ,0,-1,-1,0)*x - 4736.D0/3.D0*Hr5(0,0,-1,-1,0)*dp - 2304.D0*
     &    Hr5(0,0,-1,-1,0)*dm - 8192.D0/3.D0*Hr5(0,0,-1,0,0) + 736.D0*
     &    Hr5(0,0,-1,0,0)*x )
      c2qq3 = c2qq3 + cf**3 * ( 8960.D0/3.D0*Hr5(0,0,-1,0,0)*dp + 1920.D
     &    0*Hr5(0,0,-1,0,0)*dm - 5600.D0/3.D0*Hr5(0,0,-1,0,1) + 928.D0*
     &    Hr5(0,0,-1,0,1)*x + 2944.D0*Hr5(0,0,-1,0,1)*dp + 2048.D0/3.D0
     &    *Hr5(0,0,-1,0,1)*dm - 3968.D0/3.D0*Hr5(0,0,0,-1,0) + 128.D0*
     &    Hr5(0,0,0,-1,0)*x + 1024.D0*Hr5(0,0,0,-1,0)*dp + 2560.D0/3.D0
     &    *Hr5(0,0,0,-1,0)*dm + 420.D0*Hr5(0,0,0,0,0) - 396.D0*Hr5(0,0,
     &    0,0,0)*x - 544.D0*Hr5(0,0,0,0,0)*dp + 64.D0*Hr5(0,0,0,0,0)*dm
     &     + 980.D0*Hr5(0,0,0,0,1) - 916.D0/3.D0*Hr5(0,0,0,0,1)*x - 
     &    1120.D0*Hr5(0,0,0,0,1)*dp - 384.D0*Hr5(0,0,0,0,1)*dm + 896.D0
     &    *Hr5(0,0,0,1,0) + 544.D0/3.D0*Hr5(0,0,0,1,0)*x - 1952.D0/3.D0
     &    *Hr5(0,0,0,1,0)*dp - 704.D0*Hr5(0,0,0,1,0)*dm + 1144.D0*Hr5(0
     &    ,0,0,1,1) + 216.D0*Hr5(0,0,0,1,1)*x - 864.D0*Hr5(0,0,0,1,1)*
     &    dp - 2912.D0/3.D0*Hr5(0,0,0,1,1)*dm + 1600.D0/3.D0*Hr5(0,0,1,
     &    0,0) + 352.D0/3.D0*Hr5(0,0,1,0,0)*x - 1024.D0/3.D0*Hr5(0,0,1,
     &    0,0)*dp - 1120.D0/3.D0*Hr5(0,0,1,0,0)*dm + 832.D0*Hr5(0,0,1,0
     &    ,1) )
      c2qq3 = c2qq3 + cf**3 * ( 576.D0*Hr5(0,0,1,0,1)*x - 832.D0/3.D0*
     &    Hr5(0,0,1,0,1)*dp - 3104.D0/3.D0*Hr5(0,0,1,0,1)*dm + 2768.D0/
     &    3.D0*Hr5(0,0,1,1,0) + 2128.D0/3.D0*Hr5(0,0,1,1,0)*x - 192.D0*
     &    Hr5(0,0,1,1,0)*dp - 1184.D0*Hr5(0,0,1,1,0)*dm + 880.D0*Hr5(0,
     &    0,1,1,1) + 688.D0*Hr5(0,0,1,1,1)*x - 192.D0*Hr5(0,0,1,1,1)*dp
     &     - 1184.D0*Hr5(0,0,1,1,1)*dm + 608.D0/3.D0*Hr5(0,1,0,-1,0) + 
     &    288.D0*Hr5(0,1,0,-1,0)*x - 128.D0/3.D0*Hr5(0,1,0,-1,0)*dp - 
     &    1856.D0/3.D0*Hr5(0,1,0,-1,0)*dm - 72.D0*Hr5(0,1,0,0,0) - 584.D
     &    0*Hr5(0,1,0,0,0)*x + 128.D0*Hr5(0,1,0,0,0)*dp + 448.D0*Hr5(0,
     &    1,0,0,0)*dm + 2248.D0/3.D0*Hr5(0,1,0,0,1) + 1576.D0/3.D0*Hr5(
     &    0,1,0,0,1)*x + 192.D0*Hr5(0,1,0,0,1)*dp - 3200.D0/3.D0*Hr5(0,
     &    1,0,0,1)*dm + 736.D0*Hr5(0,1,0,1,0) + 2080.D0/3.D0*Hr5(0,1,0,
     &    1,0)*x - 128.D0/3.D0*Hr5(0,1,0,1,0)*dp - 3488.D0/3.D0*Hr5(0,1
     &    ,0,1,0)*dm + 2048.D0/3.D0*Hr5(0,1,0,1,1) + 2048.D0/3.D0*Hr5(0
     &    ,1,0,1,1)*x - 3520.D0/3.D0*Hr5(0,1,0,1,1)*dm + 712.D0/3.D0*
     &    Hr5(0,1,1,0,0) )
      c2qq3 = c2qq3 + cf**3 * ( 616.D0/3.D0*Hr5(0,1,1,0,0)*x + 128.D0*
     &    Hr5(0,1,1,0,0)*dp - 1888.D0/3.D0*Hr5(0,1,1,0,0)*dm + 2144.D0/
     &    3.D0*Hr5(0,1,1,0,1) + 736.D0*Hr5(0,1,1,0,1)*x + 64.D0/3.D0*
     &    Hr5(0,1,1,0,1)*dp - 3680.D0/3.D0*Hr5(0,1,1,0,1)*dm + 2576.D0/
     &    3.D0*Hr5(0,1,1,1,0) + 2512.D0/3.D0*Hr5(0,1,1,1,0)*x - 64.D0/3.
     &    D0*Hr5(0,1,1,1,0)*dp - 1440.D0*Hr5(0,1,1,1,0)*dm + 672.D0*
     &    Hr5(0,1,1,1,1) + 672.D0*Hr5(0,1,1,1,1)*x - 1152.D0*Hr5(0,1,1,
     &    1,1)*dm + 2848.D0/3.D0*Hr5(1,0,-1,-1,0) + 4000.D0/3.D0*Hr5(1,
     &    0,-1,-1,0)*x - 6080.D0/3.D0*Hr5(1,0,-1,-1,0)*dm - 896.D0/3.D0
     &    *Hr5(1,0,-1,0,0) + 832.D0/3.D0*Hr5(1,0,-1,0,0)*x + 1216.D0/3.D
     &    0*Hr5(1,0,-1,0,0)*dm + 480.D0*Hr5(1,0,-1,0,1) + 2016.D0*Hr5(1
     &    ,0,-1,0,1)*x - 1472.D0*Hr5(1,0,-1,0,1)*dm - 992.D0/3.D0*Hr5(1
     &    ,0,0,-1,0) - 416.D0/3.D0*Hr5(1,0,0,-1,0)*x + 1792.D0/3.D0*
     &    Hr5(1,0,0,-1,0)*dm - 112.D0*Hr5(1,0,0,0,0) - 1072.D0*Hr5(1,0,
     &    0,0,0)*x + 544.D0*Hr5(1,0,0,0,0)*dm + 432.D0*Hr5(1,0,0,0,1)
     &     - 1488.D0*Hr5(1,0,0,0,1)*x )
      c2qq3 = c2qq3 + cf**3 * (  - 96.D0*Hr5(1,0,0,0,1)*dm + 1744.D0/3.D
     &    0*Hr5(1,0,0,1,0) + 1168.D0/3.D0*Hr5(1,0,0,1,0)*x - 3296.D0/3.D
     &    0*Hr5(1,0,0,1,0)*dm + 1792.D0/3.D0*Hr5(1,0,0,1,1) + 1216.D0/3.
     &    D0*Hr5(1,0,0,1,1)*x - 3392.D0/3.D0*Hr5(1,0,0,1,1)*dm + 560.D0/
     &    3.D0*Hr5(1,0,1,0,0) + 1136.D0/3.D0*Hr5(1,0,1,0,0)*x - 1696.D0/
     &    3.D0*Hr5(1,0,1,0,0)*dm + 576.D0*Hr5(1,0,1,0,1) + 576.D0*Hr5(1
     &    ,0,1,0,1)*x - 1152.D0*Hr5(1,0,1,0,1)*dm + 1984.D0/3.D0*Hr5(1,
     &    0,1,1,0) + 1984.D0/3.D0*Hr5(1,0,1,1,0)*x - 3968.D0/3.D0*Hr5(1
     &    ,0,1,1,0)*dm + 528.D0*Hr5(1,0,1,1,1) + 528.D0*Hr5(1,0,1,1,1)*
     &    x - 1056.D0*Hr5(1,0,1,1,1)*dm + 1120.D0/3.D0*Hr5(1,1,0,-1,0)
     &     + 3424.D0/3.D0*Hr5(1,1,0,-1,0)*x - 3008.D0/3.D0*Hr5(1,1,0,-1
     &    ,0)*dm - 608.D0/3.D0*Hr5(1,1,0,0,0) - 4064.D0/3.D0*Hr5(1,1,0,
     &    0,0)*x + 2368.D0/3.D0*Hr5(1,1,0,0,0)*dm + 896.D0*Hr5(1,1,0,0,
     &    1) - 64.D0*Hr5(1,1,0,0,1)*x - 1216.D0*Hr5(1,1,0,0,1)*dm + 672.
     &    D0*Hr5(1,1,0,1,0) + 672.D0*Hr5(1,1,0,1,0)*x - 1344.D0*Hr5(1,1
     &    ,0,1,0)*dm )
      c2qq3 = c2qq3 + cf**3 * ( 528.D0*Hr5(1,1,0,1,1) + 528.D0*Hr5(1,1,
     &    0,1,1)*x - 1056.D0*Hr5(1,1,0,1,1)*dm + 144.D0*Hr5(1,1,1,0,0)
     &     + 720.D0*Hr5(1,1,1,0,0)*x - 736.D0*Hr5(1,1,1,0,0)*dm + 576.D0
     &    *Hr5(1,1,1,0,1) + 576.D0*Hr5(1,1,1,0,1)*x - 1152.D0*Hr5(1,1,1
     &    ,0,1)*dm + 672.D0*Hr5(1,1,1,1,0) + 672.D0*Hr5(1,1,1,1,0)*x - 
     &    1344.D0*Hr5(1,1,1,1,0)*dm + 480.D0*Hr5(1,1,1,1,1) + 480.D0*
     &    Hr5(1,1,1,1,1)*x - 960.D0*Hr5(1,1,1,1,1)*dm )
      c2qq3 = c2qq3 + nf*cf*ca * ( 1585417.D0/18225.D0 - 15559367.D0/
     &    18225.D0*x + 1752.D0/25.D0*x**2 - 88.D0/3.D0*z4 + 76.D0/3.D0*
     &    z4*x - 64.D0*z4*x**2 + 96.D0*z4*x**3 + 1432.D0/225.D0*dx + 
     &    152.D0/3.D0*dp*z4 + 160906.D0/729.D0*dm + 112.D0/3.D0*dm*z4
     &     - 1088.D0/27.D0*z3 + 5284.D0/27.D0*z3*x - 80.D0*z3*x**2 + 96.
     &    D0*z3*x**3 - 16.D0/3.D0*z3*dx + 160.D0/3.D0*z3*dp + 988.D0/27.
     &    D0*z3*dm + 13456.D0/135.D0*z2 + 216556.D0/405.D0*z2*x + 384.D0
     &    /5.D0*z2*x**2 - 1272.D0/25.D0*z2*x**3 - 16.D0/15.D0*z2*dx + 
     &    1328.D0/81.D0*z2*dp - 23156.D0/81.D0*z2*dm + 32.D0/9.D0*Hr1(
     &    -1)*z3 - 608.D0/9.D0*Hr1(-1)*z3*x - 256.D0/9.D0*Hr1(-1)*z3*dp
     &     - 1888.D0/27.D0*Hr1(-1)*z2 - 3872.D0/27.D0*Hr1(-1)*z2*x + 32.
     &    D0*Hr1(-1)*z2*x**2 + 144.D0/5.D0*Hr1(-1)*z2*x**3 - 16.D0/5.D0
     &    *Hr1(-1)*z2*dx**2 - 1600.D0/27.D0*Hr1(-1)*z2*dp - 408806.D0/
     &    2025.D0*Hr1(0) - 640222.D0/675.D0*Hr1(0)*x - 168.D0/25.D0*
     &    Hr1(0)*x**2 - 472.D0/225.D0*Hr1(0)*dx - 232.D0/9.D0*Hr1(0)*dp
     &     + 39818.D0/81.D0*Hr1(0)*dm )
      c2qq3 = c2qq3 + nf*cf*ca * (  - 128.D0/3.D0*Hr1(0)*z3 + 440.D0/9.D
     &    0*Hr1(0)*z3*x - 32.D0*Hr1(0)*z3*x**2 + 48.D0*Hr1(0)*z3*x**3
     &     + 176.D0/9.D0*Hr1(0)*z3*dp + 592.D0/9.D0*Hr1(0)*z3*dm + 316.D
     &    0/9.D0*Hr1(0)*z2 + 1984.D0/27.D0*Hr1(0)*z2*x - 16.D0*Hr1(0)*
     &    z2*x**2 - 432.D0/5.D0*Hr1(0)*z2*x**3 + 16.D0/3.D0*Hr1(0)*z2*
     &    dx + 184.D0/27.D0*Hr1(0)*z2*dp - 3124.D0/27.D0*Hr1(0)*z2*dm
     &     + 26734.D0/405.D0*Hr1(1) - 208814.D0/405.D0*Hr1(1)*x - 384.D0
     &    /5.D0*Hr1(1)*x**2 - 16.D0/5.D0*Hr1(1)*dx + 15062.D0/81.D0*
     &    Hr1(1)*dm - 104.D0/9.D0*Hr1(1)*z3 + 424.D0/9.D0*Hr1(1)*z3*x
     &     - 32.D0*Hr1(1)*z3*x**2 + 48.D0*Hr1(1)*z3*x**3 + 16.D0/3.D0*
     &    Hr1(1)*z3*dx**2 + 64.D0/9.D0*Hr1(1)*z3*dm - 124.D0/9.D0*Hr1(1
     &    )*z2 + 160.D0*Hr1(1)*z2*x - 32.D0*Hr1(1)*z2*x**2 - 288.D0/5.D0
     &    *Hr1(1)*z2*x**3 - 16.D0/15.D0*Hr1(1)*z2*dx**2 - 832.D0/9.D0*
     &    Hr1(1)*z2*dm - 64.D0/9.D0*Hr2(-1,-1)*z2 + 640.D0/9.D0*Hr2(-1,
     &    -1)*z2*x + 320.D0/9.D0*Hr2(-1,-1)*z2*dp + 92528.D0/405.D0*
     &    Hr2(-1,0) )
      c2qq3 = c2qq3 + nf*cf*ca * ( 90688.D0/405.D0*Hr2(-1,0)*x - 96.D0/
     &    5.D0*Hr2(-1,0)*x**2 - 1272.D0/25.D0*Hr2(-1,0)*x**3 + 32.D0/15.
     &    D0*Hr2(-1,0)*dx + 952.D0/225.D0*Hr2(-1,0)*dx**2 + 2656.D0/81.D
     &    0*Hr2(-1,0)*dp + 64.D0/9.D0*Hr2(-1,0)*z2 - 352.D0/9.D0*Hr2(-1
     &    ,0)*z2*x - 224.D0/9.D0*Hr2(-1,0)*z2*dp + 208.D0/9.D0*Hr2(0,-1
     &    )*z2 - 16.D0/9.D0*Hr2(0,-1)*z2*x - 416.D0/9.D0*Hr2(0,-1)*z2*
     &    dp - 128.D0/3.D0*Hr2(0,-1)*z2*dm - 75044.D0/405.D0*Hr2(0,0)
     &     - 30116.D0/45.D0*Hr2(0,0)*x + 48.D0/5.D0*Hr2(0,0)*x**2 + 
     &    1272.D0/25.D0*Hr2(0,0)*x**3 - 32.D0/5.D0*Hr2(0,0)*dx - 3056.D0
     &    /81.D0*Hr2(0,0)*dp + 32500.D0/81.D0*Hr2(0,0)*dm + 16.D0*Hr2(0
     &    ,0)*z2 + 104.D0/9.D0*Hr2(0,0)*z2*x + 32.D0*Hr2(0,0)*z2*x**2
     &     - 48.D0*Hr2(0,0)*z2*x**3 + 80.D0/9.D0*Hr2(0,0)*z2*dp - 368.D0
     &    /9.D0*Hr2(0,0)*z2*dm - 13456.D0/135.D0*Hr2(0,1) - 41956.D0/
     &    135.D0*Hr2(0,1)*x - 384.D0/5.D0*Hr2(0,1)*x**2 + 16.D0/5.D0*
     &    Hr2(0,1)*dx + 7276.D0/27.D0*Hr2(0,1)*dm + 160.D0/9.D0*Hr2(0,1
     &    )*z2 )
      c2qq3 = c2qq3 + nf*cf*ca * ( 712.D0/9.D0*Hr2(0,1)*z2*x - 512.D0/9.
     &    D0*Hr2(0,1)*z2*dm - 220.D0/27.D0*Hr2(1,0) - 5284.D0/27.D0*
     &    Hr2(1,0)*x + 48.D0*Hr2(1,0)*x**2 + 2864.D0/27.D0*Hr2(1,0)*dm
     &     + 176.D0/9.D0*Hr2(1,0)*z2 + 1088.D0/9.D0*Hr2(1,0)*z2*x + 32.D
     &    0*Hr2(1,0)*z2*x**2 - 48.D0*Hr2(1,0)*z2*x**3 - 16.D0/3.D0*Hr2(
     &    1,0)*z2*dx**2 - 688.D0/9.D0*Hr2(1,0)*z2*dm - 160.D0/27.D0*
     &    Hr2(1,1) - 5548.D0/27.D0*Hr2(1,1)*x + 3104.D0/27.D0*Hr2(1,1)*
     &    dm + 80.D0/9.D0*Hr2(1,1)*z2 + 800.D0/9.D0*Hr2(1,1)*z2*x - 400.
     &    D0/9.D0*Hr2(1,1)*z2*dm - 64.D0*Hr3(-1,-1,0) - 2240.D0/9.D0*
     &    Hr3(-1,-1,0)*x - 64.D0*Hr3(-1,-1,0)*x**2 + 96.D0/5.D0*Hr3(-1,
     &    -1,0)*x**3 - 32.D0/15.D0*Hr3(-1,-1,0)*dx**2 - 640.D0/9.D0*
     &    Hr3(-1,-1,0)*dp + 3712.D0/27.D0*Hr3(-1,0,0) + 6080.D0/27.D0*
     &    Hr3(-1,0,0)*x - 288.D0/5.D0*Hr3(-1,0,0)*x**3 + 32.D0/5.D0*
     &    Hr3(-1,0,0)*dx**2 + 2560.D0/27.D0*Hr3(-1,0,0)*dp + 1024.D0/27.
     &    D0*Hr3(-1,0,1) + 512.D0/27.D0*Hr3(-1,0,1)*x - 64.D0*Hr3(-1,0,
     &    1)*x**2 )
      c2qq3 = c2qq3 + nf*cf*ca * (  - 96.D0/5.D0*Hr3(-1,0,1)*x**3 + 32.D
     &    0/15.D0*Hr3(-1,0,1)*dx**2 + 640.D0/27.D0*Hr3(-1,0,1)*dp + 
     &    2560.D0/27.D0*Hr3(0,-1,0) + 368.D0/27.D0*Hr3(0,-1,0)*x + 64.D0
     &    *Hr3(0,-1,0)*x**2 - 96.D0/5.D0*Hr3(0,-1,0)*x**3 + 64.D0/15.D0
     &    *Hr3(0,-1,0)*dx**2 + 1600.D0/27.D0*Hr3(0,-1,0)*dp + 208.D0/3.D
     &    0*Hr3(0,-1,0)*dm - 2024.D0/27.D0*Hr3(0,0,0) - 520.D0/3.D0*
     &    Hr3(0,0,0)*x + 288.D0/5.D0*Hr3(0,0,0)*x**3 - 664.D0/27.D0*
     &    Hr3(0,0,0)*dp + 4712.D0/27.D0*Hr3(0,0,0)*dm - 316.D0/9.D0*
     &    Hr3(0,0,1) - 1616.D0/27.D0*Hr3(0,0,1)*x + 16.D0*Hr3(0,0,1)*
     &    x**2 + 336.D0/5.D0*Hr3(0,0,1)*x**3 - 16.D0/3.D0*Hr3(0,0,1)*dx
     &     - 320.D0/27.D0*Hr3(0,0,1)*dp + 3260.D0/27.D0*Hr3(0,0,1)*dm
     &     - 436.D0/9.D0*Hr3(0,1,0) - 40.D0*Hr3(0,1,0)*x - 48.D0*Hr3(0,
     &    1,0)*x**3 + 860.D0/9.D0*Hr3(0,1,0)*dm - 232.D0/9.D0*Hr3(0,1,1
     &    ) - 232.D0/9.D0*Hr3(0,1,1)*x + 704.D0/9.D0*Hr3(0,1,1)*dm - 16.
     &    D0/9.D0*Hr3(1,0,0) - 1184.D0/9.D0*Hr3(1,0,0)*x + 48.D0*Hr3(1,
     &    0,0)*x**2 )
      c2qq3 = c2qq3 + nf*cf*ca * ( 16.D0/3.D0*Hr3(1,0,0)*dx + 592.D0/9.D
     &    0*Hr3(1,0,0)*dm - 164.D0/9.D0*Hr3(1,0,1) - 320.D0/9.D0*Hr3(1,
     &    0,1)*x + 48.D0*Hr3(1,0,1)*x**3 + 512.D0/9.D0*Hr3(1,0,1)*dm - 
     &    188.D0/9.D0*Hr3(1,1,0) - 32.D0/9.D0*Hr3(1,1,0)*x - 48.D0*Hr3(
     &    1,1,0)*x**3 + 64.D0/3.D0*Hr3(1,1,0)*dm - 176.D0/9.D0*Hr3(1,1,
     &    1) - 176.D0/9.D0*Hr3(1,1,1)*x + 352.D0/9.D0*Hr3(1,1,1)*dm - 
     &    128.D0/9.D0*Hr4(-1,-1,-1,0) + 1280.D0/9.D0*Hr4(-1,-1,-1,0)*x
     &     + 640.D0/9.D0*Hr4(-1,-1,-1,0)*dp + 256.D0/9.D0*Hr4(-1,-1,0,0
     &    ) - 1984.D0/9.D0*Hr4(-1,-1,0,0)*x - 1088.D0/9.D0*Hr4(-1,-1,0,
     &    0)*dp + 160.D0/9.D0*Hr4(-1,0,-1,0) - 1312.D0/9.D0*Hr4(-1,0,-1
     &    ,0)*x - 704.D0/9.D0*Hr4(-1,0,-1,0)*dp - 400.D0/9.D0*Hr4(-1,0,
     &    0,0) + 1264.D0/9.D0*Hr4(-1,0,0,0)*x + 1088.D0/9.D0*Hr4(-1,0,0
     &    ,0)*dp - 32.D0/9.D0*Hr4(-1,0,0,1) + 32.D0/9.D0*Hr4(-1,0,0,1)*
     &    x + 64.D0/9.D0*Hr4(-1,0,0,1)*dp + 64.D0/9.D0*Hr4(-1,0,1,1) - 
     &    64.D0/9.D0*Hr4(-1,0,1,1)*x - 128.D0/9.D0*Hr4(-1,0,1,1)*dp + 
     &    160.D0/9.D0*Hr4(0,-1,-1,0) )
      c2qq3 = c2qq3 + nf*cf*ca * (  - 1312.D0/9.D0*Hr4(0,-1,-1,0)*x - 
     &    704.D0/9.D0*Hr4(0,-1,-1,0)*dp - 592.D0/9.D0*Hr4(0,-1,0,0) + 
     &    400.D0/9.D0*Hr4(0,-1,0,0)*x + 1088.D0/9.D0*Hr4(0,-1,0,0)*dp
     &     + 256.D0/3.D0*Hr4(0,-1,0,0)*dm - 128.D0/9.D0*Hr4(0,-1,0,1)
     &     - 640.D0/9.D0*Hr4(0,-1,0,1)*x + 64.D0/9.D0*Hr4(0,-1,0,1)*dp
     &     + 128.D0/3.D0*Hr4(0,-1,0,1)*dm - 496.D0/9.D0*Hr4(0,0,-1,0)
     &     + 16.D0/9.D0*Hr4(0,0,-1,0)*x + 800.D0/9.D0*Hr4(0,0,-1,0)*dp
     &     + 256.D0/3.D0*Hr4(0,0,-1,0)*dm - 368.D0/9.D0*Hr4(0,0,0,0)*x
     &     - 368.D0/9.D0*Hr4(0,0,0,0)*dp + 368.D0/9.D0*Hr4(0,0,0,0)*dm
     &     - 16.D0*Hr4(0,0,0,1) - 88.D0/9.D0*Hr4(0,0,0,1)*x - 32.D0*
     &    Hr4(0,0,0,1)*x**2 + 48.D0*Hr4(0,0,0,1)*x**3 - 64.D0/9.D0*Hr4(
     &    0,0,0,1)*dp + 352.D0/9.D0*Hr4(0,0,0,1)*dm - 8.D0*Hr4(0,0,1,0)
     &     - 32.D0/3.D0*Hr4(0,0,1,0)*x + 16.D0*Hr4(0,0,1,0)*dm - 40.D0/
     &    3.D0*Hr4(0,0,1,1) - 56.D0/9.D0*Hr4(0,0,1,1)*x + 64.D0/9.D0*
     &    Hr4(0,0,1,1)*dp + 176.D0/9.D0*Hr4(0,0,1,1)*dm - 8.D0/9.D0*
     &    Hr4(0,1,0,0) )
      c2qq3 = c2qq3 + nf*cf*ca * (  - 392.D0/9.D0*Hr4(0,1,0,0)*x + 32.D0
     &    *Hr4(0,1,0,0)*x**2 - 48.D0*Hr4(0,1,0,0)*x**3 + 112.D0/9.D0*
     &    Hr4(0,1,0,0)*dm - 80.D0/9.D0*Hr4(0,1,0,1) - 56.D0/9.D0*Hr4(0,
     &    1,0,1)*x + 160.D0/9.D0*Hr4(0,1,0,1)*dm + 80.D0/9.D0*Hr4(0,1,1
     &    ,0) + 56.D0/9.D0*Hr4(0,1,1,0)*x - 160.D0/9.D0*Hr4(0,1,1,0)*dm
     &     - 32.D0/3.D0*Hr4(1,0,-1,0) - 224.D0/3.D0*Hr4(1,0,-1,0)*x + 
     &    128.D0/3.D0*Hr4(1,0,-1,0)*dm + 16.D0/9.D0*Hr4(1,0,0,0) - 848.D
     &    0/9.D0*Hr4(1,0,0,0)*x + 256.D0/9.D0*Hr4(1,0,0,0)*dm - 16.D0*
     &    Hr4(1,0,0,1) - 256.D0/3.D0*Hr4(1,0,0,1)*x - 32.D0*Hr4(1,0,0,1
     &    )*x**2 + 48.D0*Hr4(1,0,0,1)*x**3 + 16.D0/3.D0*Hr4(1,0,0,1)*
     &    dx**2 + 176.D0/3.D0*Hr4(1,0,0,1)*dm + 16.D0/3.D0*Hr4(1,0,1,0)
     &     + 64.D0/3.D0*Hr4(1,0,1,0)*x - 16.D0*Hr4(1,0,1,0)*dm - 8.D0*
     &    Hr4(1,0,1,1) - 8.D0*Hr4(1,0,1,1)*x + 16.D0*Hr4(1,0,1,1)*dm + 
     &    104.D0/9.D0*Hr4(1,1,0,0) + 8.D0/9.D0*Hr4(1,1,0,0)*x + 32.D0*
     &    Hr4(1,1,0,0)*x**2 - 48.D0*Hr4(1,1,0,0)*x**3 - 16.D0/3.D0*Hr4(
     &    1,1,0,0)*dx**2 )
      c2qq3 = c2qq3 + nf*cf*ca * (  - 208.D0/9.D0*Hr4(1,1,0,0)*dm - 16.D
     &    0/9.D0*Hr4(1,1,0,1) - 160.D0/9.D0*Hr4(1,1,0,1)*x + 80.D0/9.D0
     &    *Hr4(1,1,0,1)*dm + 88.D0/9.D0*Hr4(1,1,1,0) + 232.D0/9.D0*Hr4(
     &    1,1,1,0)*x - 224.D0/9.D0*Hr4(1,1,1,0)*dm )
      c2qq3 = c2qq3 + nf*cf**2 * ( 27074.D0/2025.D0 + 1183877.D0/4050.D0
     &    *x - 3504.D0/25.D0*x**2 - 544.D0/9.D0*z4 - 1312.D0/9.D0*z4*x
     &     - 2864.D0/225.D0*dx - 304.D0/3.D0*dp*z4 - 2003.D0/108.D0*dm
     &     + 1244.D0/9.D0*dm*z4 + 6646.D0/27.D0*z3 - 2882.D0/27.D0*z3*x
     &     - 32.D0*z3*x**2 - 144.D0*z3*x**3 - 320.D0/3.D0*z3*dp - 9668.D
     &    0/27.D0*z3*dm + 39574.D0/405.D0*z2 - 156622.D0/405.D0*z2*x - 
     &    208.D0/5.D0*z2*x**2 + 2544.D0/25.D0*z2*x**3 - 128.D0/15.D0*z2
     &    *dx - 2656.D0/81.D0*z2*dp - 1538.D0/27.D0*z2*dm - 64.D0/9.D0*
     &    Hr1(-1)*z3 + 1216.D0/9.D0*Hr1(-1)*z3*x + 512.D0/9.D0*Hr1(-1)*
     &    z3*dp + 3776.D0/27.D0*Hr1(-1)*z2 + 7744.D0/27.D0*Hr1(-1)*z2*x
     &     - 64.D0*Hr1(-1)*z2*x**2 - 288.D0/5.D0*Hr1(-1)*z2*x**3 + 32.D0
     &    /5.D0*Hr1(-1)*z2*dx**2 + 3200.D0/27.D0*Hr1(-1)*z2*dp + 431299.
     &    D0/4050.D0*Hr1(0) + 780913.D0/1350.D0*Hr1(0)*x - 2464.D0/25.D0
     &    *Hr1(0)*x**2 + 944.D0/225.D0*Hr1(0)*dx + 464.D0/9.D0*Hr1(0)*
     &    dp - 4795.D0/27.D0*Hr1(0)*dm + 500.D0/3.D0*Hr1(0)*z3 + 188.D0/
     &    9.D0*Hr1(0)*z3*x )
      c2qq3 = c2qq3 + nf*cf**2 * (  - 352.D0/9.D0*Hr1(0)*z3*dp - 2336.D0
     &    /9.D0*Hr1(0)*z3*dm + 2450.D0/9.D0*Hr1(0)*z2 + 7534.D0/27.D0*
     &    Hr1(0)*z2*x + 160.D0*Hr1(0)*z2*x**2 + 784.D0/5.D0*Hr1(0)*z2*
     &    x**3 - 368.D0/27.D0*Hr1(0)*z2*dp - 8428.D0/27.D0*Hr1(0)*z2*dm
     &     - 14609.D0/90.D0*Hr1(1) + 76157.D0/270.D0*Hr1(1)*x + 208.D0/
     &    5.D0*Hr1(1)*x**2 - 64.D0/15.D0*Hr1(1)*dx - 83.D0/9.D0*Hr1(1)*
     &    dm + 664.D0/9.D0*Hr1(1)*z3 - 200.D0/9.D0*Hr1(1)*z3*x - 1040.D0
     &    /9.D0*Hr1(1)*z3*dm + 1768.D0/9.D0*Hr1(1)*z2 - 568.D0/9.D0*
     &    Hr1(1)*z2*x + 96.D0*Hr1(1)*z2*x**2 + 496.D0/5.D0*Hr1(1)*z2*
     &    x**3 + 32.D0/15.D0*Hr1(1)*z2*dx**2 - 1408.D0/9.D0*Hr1(1)*z2*
     &    dm + 128.D0/9.D0*Hr2(-1,-1)*z2 - 1280.D0/9.D0*Hr2(-1,-1)*z2*x
     &     - 640.D0/9.D0*Hr2(-1,-1)*z2*dp - 185056.D0/405.D0*Hr2(-1,0)
     &     - 181376.D0/405.D0*Hr2(-1,0)*x + 192.D0/5.D0*Hr2(-1,0)*x**2
     &     + 2544.D0/25.D0*Hr2(-1,0)*x**3 - 64.D0/15.D0*Hr2(-1,0)*dx - 
     &    1904.D0/225.D0*Hr2(-1,0)*dx**2 - 5312.D0/81.D0*Hr2(-1,0)*dp
     &     - 128.D0/9.D0*Hr2(-1,0)*z2 )
      c2qq3 = c2qq3 + nf*cf**2 * ( 704.D0/9.D0*Hr2(-1,0)*z2*x + 448.D0/
     &    9.D0*Hr2(-1,0)*z2*dp - 416.D0/9.D0*Hr2(0,-1)*z2 + 32.D0/9.D0*
     &    Hr2(0,-1)*z2*x + 832.D0/9.D0*Hr2(0,-1)*z2*dp + 256.D0/3.D0*
     &    Hr2(0,-1)*z2*dm - 10024.D0/135.D0*Hr2(0,0) + 198278.D0/405.D0
     &    *Hr2(0,0)*x - 576.D0/5.D0*Hr2(0,0)*x**2 - 2544.D0/25.D0*Hr2(0
     &    ,0)*x**3 + 64.D0/5.D0*Hr2(0,0)*dx + 6112.D0/81.D0*Hr2(0,0)*dp
     &     - 1082.D0/27.D0*Hr2(0,0)*dm + 1084.D0/9.D0*Hr2(0,0)*z2 + 308.
     &    D0/3.D0*Hr2(0,0)*z2*x - 160.D0/9.D0*Hr2(0,0)*z2*dp - 1456.D0/
     &    9.D0*Hr2(0,0)*z2*dm - 39574.D0/405.D0*Hr2(0,1) - 24754.D0/405.
     &    D0*Hr2(0,1)*x + 208.D0/5.D0*Hr2(0,1)*x**2 + 64.D0/15.D0*Hr2(0
     &    ,1)*dx + 7270.D0/81.D0*Hr2(0,1)*dm + 520.D0/9.D0*Hr2(0,1)*z2
     &     - 632.D0/9.D0*Hr2(0,1)*z2*x - 512.D0/9.D0*Hr2(0,1)*z2*dm - 
     &    14180.D0/81.D0*Hr2(1,0) - 6464.D0/81.D0*Hr2(1,0)*x - 80.D0*
     &    Hr2(1,0)*x**2 + 15334.D0/81.D0*Hr2(1,0)*dm + 152.D0/3.D0*Hr2(
     &    1,0)*z2 - 520.D0/3.D0*Hr2(1,0)*z2*x - 80.D0/3.D0*Hr2(1,0)*z2*
     &    dm )
      c2qq3 = c2qq3 + nf*cf**2 * (  - 1240.D0/9.D0*Hr2(1,1) - 484.D0/9.D
     &    0*Hr2(1,1)*x + 1366.D0/9.D0*Hr2(1,1)*dm + 400.D0/9.D0*Hr2(1,1
     &    )*z2 - 1040.D0/9.D0*Hr2(1,1)*z2*x - 320.D0/9.D0*Hr2(1,1)*z2*
     &    dm + 128.D0*Hr3(-1,-1,0) + 4480.D0/9.D0*Hr3(-1,-1,0)*x + 128.D
     &    0*Hr3(-1,-1,0)*x**2 - 192.D0/5.D0*Hr3(-1,-1,0)*x**3 + 64.D0/
     &    15.D0*Hr3(-1,-1,0)*dx**2 + 1280.D0/9.D0*Hr3(-1,-1,0)*dp - 
     &    7424.D0/27.D0*Hr3(-1,0,0) - 12160.D0/27.D0*Hr3(-1,0,0)*x + 
     &    576.D0/5.D0*Hr3(-1,0,0)*x**3 - 64.D0/5.D0*Hr3(-1,0,0)*dx**2
     &     - 5120.D0/27.D0*Hr3(-1,0,0)*dp - 2048.D0/27.D0*Hr3(-1,0,1)
     &     - 1024.D0/27.D0*Hr3(-1,0,1)*x + 128.D0*Hr3(-1,0,1)*x**2 + 
     &    192.D0/5.D0*Hr3(-1,0,1)*x**3 - 64.D0/15.D0*Hr3(-1,0,1)*dx**2
     &     - 1280.D0/27.D0*Hr3(-1,0,1)*dp - 5120.D0/27.D0*Hr3(0,-1,0)
     &     - 736.D0/27.D0*Hr3(0,-1,0)*x - 128.D0*Hr3(0,-1,0)*x**2 + 192.
     &    D0/5.D0*Hr3(0,-1,0)*x**3 - 128.D0/15.D0*Hr3(0,-1,0)*dx**2 - 
     &    3200.D0/27.D0*Hr3(0,-1,0)*dp - 416.D0/3.D0*Hr3(0,-1,0)*dm - 
     &    1522.D0/9.D0*Hr3(0,0,0) )
      c2qq3 = c2qq3 + nf*cf**2 * (  - 1510.D0/27.D0*Hr3(0,0,0)*x - 576.D
     &    0/5.D0*Hr3(0,0,0)*x**3 + 1328.D0/27.D0*Hr3(0,0,0)*dp + 3268.D0
     &    /27.D0*Hr3(0,0,0)*dm - 2450.D0/9.D0*Hr3(0,0,1) - 8270.D0/27.D0
     &    *Hr3(0,0,1)*x - 160.D0*Hr3(0,0,1)*x**2 - 592.D0/5.D0*Hr3(0,0,
     &    1)*x**3 + 640.D0/27.D0*Hr3(0,0,1)*dp + 8156.D0/27.D0*Hr3(0,0,
     &    1)*dm - 3640.D0/27.D0*Hr3(0,1,0) - 6520.D0/27.D0*Hr3(0,1,0)*x
     &     + 32.D0*Hr3(0,1,0)*x**2 + 80.D0*Hr3(0,1,0)*x**3 + 5552.D0/27.
     &    D0*Hr3(0,1,0)*dm - 1432.D0/9.D0*Hr3(0,1,1) - 2408.D0/9.D0*
     &    Hr3(0,1,1)*x + 688.D0/3.D0*Hr3(0,1,1)*dm - 3920.D0/27.D0*Hr3(
     &    1,0,0) + 280.D0/27.D0*Hr3(1,0,0)*x + 5020.D0/27.D0*Hr3(1,0,0)
     &    *dm - 1192.D0/9.D0*Hr3(1,0,1) - 1672.D0/9.D0*Hr3(1,0,1)*x - 
     &    32.D0*Hr3(1,0,1)*x**2 - 80.D0*Hr3(1,0,1)*x**3 + 2048.D0/9.D0*
     &    Hr3(1,0,1)*dm - 952.D0/9.D0*Hr3(1,1,0) - 632.D0/3.D0*Hr3(1,1,
     &    0)*x + 32.D0*Hr3(1,1,0)*x**2 + 80.D0*Hr3(1,1,0)*x**3 + 2152.D0
     &    /9.D0*Hr3(1,1,0)*dm - 280.D0/3.D0*Hr3(1,1,1) - 168.D0*Hr3(1,1
     &    ,1)*x )
      c2qq3 = c2qq3 + nf*cf**2 * ( 560.D0/3.D0*Hr3(1,1,1)*dm + 256.D0/9.
     &    D0*Hr4(-1,-1,-1,0) - 2560.D0/9.D0*Hr4(-1,-1,-1,0)*x - 1280.D0/
     &    9.D0*Hr4(-1,-1,-1,0)*dp - 512.D0/9.D0*Hr4(-1,-1,0,0) + 3968.D0
     &    /9.D0*Hr4(-1,-1,0,0)*x + 2176.D0/9.D0*Hr4(-1,-1,0,0)*dp - 320.
     &    D0/9.D0*Hr4(-1,0,-1,0) + 2624.D0/9.D0*Hr4(-1,0,-1,0)*x + 1408.
     &    D0/9.D0*Hr4(-1,0,-1,0)*dp + 800.D0/9.D0*Hr4(-1,0,0,0) - 2528.D
     &    0/9.D0*Hr4(-1,0,0,0)*x - 2176.D0/9.D0*Hr4(-1,0,0,0)*dp + 64.D0
     &    /9.D0*Hr4(-1,0,0,1) - 64.D0/9.D0*Hr4(-1,0,0,1)*x - 128.D0/9.D0
     &    *Hr4(-1,0,0,1)*dp - 128.D0/9.D0*Hr4(-1,0,1,1) + 128.D0/9.D0*
     &    Hr4(-1,0,1,1)*x + 256.D0/9.D0*Hr4(-1,0,1,1)*dp - 320.D0/9.D0*
     &    Hr4(0,-1,-1,0) + 2624.D0/9.D0*Hr4(0,-1,-1,0)*x + 1408.D0/9.D0
     &    *Hr4(0,-1,-1,0)*dp + 1184.D0/9.D0*Hr4(0,-1,0,0) - 800.D0/9.D0
     &    *Hr4(0,-1,0,0)*x - 2176.D0/9.D0*Hr4(0,-1,0,0)*dp - 512.D0/3.D0
     &    *Hr4(0,-1,0,0)*dm + 256.D0/9.D0*Hr4(0,-1,0,1) + 1280.D0/9.D0*
     &    Hr4(0,-1,0,1)*x - 128.D0/9.D0*Hr4(0,-1,0,1)*dp - 256.D0/3.D0*
     &    Hr4(0,-1,0,1)*dm )
      c2qq3 = c2qq3 + nf*cf**2 * ( 992.D0/9.D0*Hr4(0,0,-1,0) - 32.D0/9.D
     &    0*Hr4(0,0,-1,0)*x - 1600.D0/9.D0*Hr4(0,0,-1,0)*dp - 512.D0/3.D
     &    0*Hr4(0,0,-1,0)*dm - 364.D0/3.D0*Hr4(0,0,0,0) - 356.D0/9.D0*
     &    Hr4(0,0,0,0)*x + 736.D0/9.D0*Hr4(0,0,0,0)*dp + 80.D0*Hr4(0,0,
     &    0,0)*dm - 1084.D0/9.D0*Hr4(0,0,0,1) - 956.D0/9.D0*Hr4(0,0,0,1
     &    )*x + 128.D0/9.D0*Hr4(0,0,0,1)*dp + 496.D0/3.D0*Hr4(0,0,0,1)*
     &    dm - 944.D0/9.D0*Hr4(0,0,1,0) - 944.D0/9.D0*Hr4(0,0,1,0)*x + 
     &    1552.D0/9.D0*Hr4(0,0,1,0)*dm - 304.D0/3.D0*Hr4(0,0,1,1) - 
     &    1040.D0/9.D0*Hr4(0,0,1,1)*x - 128.D0/9.D0*Hr4(0,0,1,1)*dp + 
     &    1616.D0/9.D0*Hr4(0,0,1,1)*dm - 736.D0/9.D0*Hr4(0,1,0,0) - 160.
     &    D0/9.D0*Hr4(0,1,0,0)*x + 1136.D0/9.D0*Hr4(0,1,0,0)*dm - 680.D0
     &    /9.D0*Hr4(0,1,0,1) - 680.D0/9.D0*Hr4(0,1,0,1)*x + 1216.D0/9.D0
     &    *Hr4(0,1,0,1)*dm - 296.D0/3.D0*Hr4(0,1,1,0) - 296.D0/3.D0*
     &    Hr4(0,1,1,0)*x + 544.D0/3.D0*Hr4(0,1,1,0)*dm - 728.D0/9.D0*
     &    Hr4(0,1,1,1) - 728.D0/9.D0*Hr4(0,1,1,1)*x + 1312.D0/9.D0*Hr4(
     &    0,1,1,1)*dm )
      c2qq3 = c2qq3 + nf*cf**2 * ( 64.D0/3.D0*Hr4(1,0,-1,0) + 448.D0/3.D
     &    0*Hr4(1,0,-1,0)*x - 256.D0/3.D0*Hr4(1,0,-1,0)*dm - 712.D0/9.D0
     &    *Hr4(1,0,0,0) + 1016.D0/9.D0*Hr4(1,0,0,0)*x + 848.D0/9.D0*
     &    Hr4(1,0,0,0)*dm - 520.D0/9.D0*Hr4(1,0,0,1) + 920.D0/9.D0*Hr4(
     &    1,0,0,1)*x + 560.D0/9.D0*Hr4(1,0,0,1)*dm - 688.D0/9.D0*Hr4(1,
     &    0,1,0) - 976.D0/9.D0*Hr4(1,0,1,0)*x + 1472.D0/9.D0*Hr4(1,0,1,
     &    0)*dm - 544.D0/9.D0*Hr4(1,0,1,1) - 544.D0/9.D0*Hr4(1,0,1,1)*x
     &     + 1088.D0/9.D0*Hr4(1,0,1,1)*dm - 728.D0/9.D0*Hr4(1,1,0,0) - 
     &    728.D0/9.D0*Hr4(1,1,0,0)*x + 1456.D0/9.D0*Hr4(1,1,0,0)*dm - 
     &    176.D0/3.D0*Hr4(1,1,0,1) - 80.D0/3.D0*Hr4(1,1,0,1)*x + 320.D0/
     &    3.D0*Hr4(1,1,0,1)*dm - 608.D0/9.D0*Hr4(1,1,1,0) - 896.D0/9.D0
     &    *Hr4(1,1,1,0)*x + 1312.D0/9.D0*Hr4(1,1,1,0)*dm - 160.D0/3.D0*
     &    Hr4(1,1,1,1) - 160.D0/3.D0*Hr4(1,1,1,1)*x + 320.D0/3.D0*Hr4(1
     &    ,1,1,1)*dm )
      c2qq3 = c2qq3 + nf2*cf * (  - 2456.D0/729.D0 + 36748.D0/729.D0*
     &    x - 8714.D0/729.D0*dm - 32.D0/27.D0*z3 - 32.D0/27.D0*z3*x + 
     &    64.D0/27.D0*z3*dm - 304.D0/27.D0*z2 - 544.D0/27.D0*z2*x + 536.
     &    D0/27.D0*z2*dm + 1376.D0/81.D0*Hr1(0) + 4384.D0/81.D0*Hr1(0)*
     &    x - 860.D0/27.D0*Hr1(0)*dm - 16.D0/3.D0*Hr1(0)*z2 - 16.D0/3.D0
     &    *Hr1(0)*z2*x + 32.D0/3.D0*Hr1(0)*z2*dm + 296.D0/81.D0*Hr1(1)
     &     + 2240.D0/81.D0*Hr1(1)*x - 940.D0/81.D0*Hr1(1)*dm - 16.D0/9.D
     &    0*Hr1(1)*z2 - 16.D0/9.D0*Hr1(1)*z2*x + 32.D0/9.D0*Hr1(1)*z2*
     &    dm + 1448.D0/81.D0*Hr2(0,0) + 2360.D0/81.D0*Hr2(0,0)*x - 2440.
     &    D0/81.D0*Hr2(0,0)*dm + 304.D0/27.D0*Hr2(0,1) + 544.D0/27.D0*
     &    Hr2(0,1)*x - 536.D0/27.D0*Hr2(0,1)*dm + 128.D0/27.D0*Hr2(1,0)
     &     + 272.D0/27.D0*Hr2(1,0)*x - 232.D0/27.D0*Hr2(1,0)*dm + 128.D0
     &    /27.D0*Hr2(1,1) + 272.D0/27.D0*Hr2(1,1)*x - 232.D0/27.D0*Hr2(
     &    1,1)*dm + 184.D0/27.D0*Hr3(0,0,0) + 184.D0/27.D0*Hr3(0,0,0)*x
     &     - 368.D0/27.D0*Hr3(0,0,0)*dm + 16.D0/3.D0*Hr3(0,0,1) + 16.D0/
     &    3.D0*Hr3(0,0,1)*x )
      c2qq3 = c2qq3 + nf2*cf * (  - 32.D0/3.D0*Hr3(0,0,1)*dm + 32.D0/
     &    9.D0*Hr3(0,1,0) + 32.D0/9.D0*Hr3(0,1,0)*x - 64.D0/9.D0*Hr3(0,
     &    1,0)*dm + 32.D0/9.D0*Hr3(0,1,1) + 32.D0/9.D0*Hr3(0,1,1)*x - 
     &    64.D0/9.D0*Hr3(0,1,1)*dm + 16.D0/9.D0*Hr3(1,0,0) + 16.D0/9.D0
     &    *Hr3(1,0,0)*x - 32.D0/9.D0*Hr3(1,0,0)*dm + 16.D0/9.D0*Hr3(1,0
     &    ,1) + 16.D0/9.D0*Hr3(1,0,1)*x - 32.D0/9.D0*Hr3(1,0,1)*dm + 16.
     &    D0/9.D0*Hr3(1,1,0) + 16.D0/9.D0*Hr3(1,1,0)*x - 32.D0/9.D0*
     &    Hr3(1,1,0)*dm + 16.D0/9.D0*Hr3(1,1,1) + 16.D0/9.D0*Hr3(1,1,1)
     &    *x - 32.D0/9.D0*Hr3(1,1,1)*dm )
*
* ...The special contributions
*
      SP1 =
     &  + dm * (  - 6.D0*z3 + 4.D0/5.D0*z2**2 + 8.D0*Hr1(-1)*z2 + 6.D0*
     &    Hr1(0)*z3 - 6.D0*Hr1(0)*z2 - 8.D0*Hr2(0,-1)*z2 + 6.D0*Hr2(0,0
     &    )*z2 - 4.D0*Hr3(-1,0,0) - 8.D0*Hr3(-1,0,1) + 2.D0*Hr3(0,0,0)
     &     + 4.D0*Hr3(0,0,1) + 4.D0*Hr4(0,-1,0,0) + 8.D0*Hr4(0,-1,0,1)
     &     - 2.D0*Hr4(0,0,0,0) - 4.D0*Hr4(0,0,0,1) )
      SP1 = SP1 + dm**2 * (  - 4.D0/5.D0*z2**2 - 6.D0*Hr1(0)*z3 + 8.D0*
     &    Hr2(0,-1)*z2 - 6.D0*Hr2(0,0)*z2 - 4.D0*Hr4(0,-1,0,0) - 8.D0*
     &    Hr4(0,-1,0,1) + 2.D0*Hr4(0,0,0,0) + 4.D0*Hr4(0,0,0,1) )
      SP1 = SP1 + 2.D0*z3 + 4.D0*z3*dp - 21.D0/5.D0*z2**2*dp + 21.D0/5.D
     &    0*z2**2*dp**2 - 8.D0*Hr1(-1)*z2 - 4.D0*Hr1(0)*z3*dp + 4.D0*
     &    Hr1(0)*z3*dp**2 + 4.D0*Hr1(0)*z2 + 2.D0*Hr1(0)*z2*dp - 2.D0*
     &    Hr2(0,0)*z2*dp + 2.D0*Hr2(0,0)*z2*dp**2 + 4.D0*Hr3(-1,0,0) +
     &    8.D0*Hr3(-1,0,1) - 4.D0*Hr3(0,-1,0) + 4.D0*Hr3(0,-1,0)*dp - 2.
     &    D0*Hr3(0,0,0)*dp - 4.D0*Hr3(0,0,1) - 4.D0*Hr4(0,0,-1,0)*dp +
     &    4.D0*Hr4(0,0,-1,0)*dp**2 + 2.D0*Hr4(0,0,0,0)*dp - 2.D0*Hr4(0,
     &    0,0,0)*dp**2
       if (x .gt. 0.99995D0) then
         SP1 = x*(z2+z3)
* ...For 5-digit accuracy down to x=0.9
c    ,         + (1.-x)**2 * (-0.5*DL1-0.25*z2-0.5*z3+5./8.d0)
       endif
*
      SP2 =
     &  + dm * (  - 18.D0*z3 + 2.D0*z2 + 8.D0/5.D0*z2**2 + 24.D0*Hr1(-1
     &    )*z2 + 12.D0*Hr1(0)*z3 - 18.D0*Hr1(0)*z2 - 16.D0*Hr2(0,-1)*z2
     &     + 12.D0*Hr2(0,0)*z2 - 12.D0*Hr3(-1,0,0) - 24.D0*Hr3(-1,0,1)
     &     + 6.D0*Hr3(0,0,0) + 12.D0*Hr3(0,0,1) + 8.D0*Hr4(0,-1,0,0) +
     &    16.D0*Hr4(0,-1,0,1) - 4.D0*Hr4(0,0,0,0) - 8.D0*Hr4(0,0,0,1) )
      SP2 = SP2 + dm**2 * ( 12.D0*z3 - 16.D0/5.D0*z2**2 - 16.D0*Hr1(-1)
     &    *z2 - 24.D0*Hr1(0)*z3 + 12.D0*Hr1(0)*z2 + 32.D0*Hr2(0,-1)*z2
     &     - 24.D0*Hr2(0,0)*z2 + 8.D0*Hr3(-1,0,0) + 16.D0*Hr3(-1,0,1)
     &     - 4.D0*Hr3(0,0,0) - 8.D0*Hr3(0,0,1) - 16.D0*Hr4(0,-1,0,0) -
     &    32.D0*Hr4(0,-1,0,1) + 8.D0*Hr4(0,0,0,0) + 16.D0*Hr4(0,0,0,1)
     &     )
      SP2 = SP2 + dm**3 * ( 8.D0/5.D0*z2**2 + 12.D0*Hr1(0)*z3 - 16.D0*
     &    Hr2(0,-1)*z2 + 12.D0*Hr2(0,0)*z2 + 8.D0*Hr4(0,-1,0,0) + 16.D0
     &    *Hr4(0,-1,0,1) - 4.D0*Hr4(0,0,0,0) - 8.D0*Hr4(0,0,0,1) )
      SP2 = SP2 + 2.D0*z3 + 12.D0*z3*dp - 8.D0*z3*dp**2 + 4.D0*z2 - 6.D0
     &    *z2*dp - 42.D0/5.D0*z2**2*dp + 84.D0/5.D0*z2**2*dp**2 - 42.D0/
     &    5.D0*z2**2*dp**3 - 8.D0*Hr1(-1)*z2 - 8.D0*Hr1(0)*z3*dp + 16.D0
     &    *Hr1(0)*z3*dp**2 - 8.D0*Hr1(0)*z3*dp**3 + 4.D0*Hr1(0)*z2 + 6.D
     &    0*Hr1(0)*z2*dp - 4.D0*Hr1(0)*z2*dp**2 + 4.D0*Hr2(-1,0) - 4.D0
     &    *Hr2(-1,0)*dp - 4.D0*Hr2(0,0) + 4.D0*Hr2(0,0)*dp - 4.D0*Hr2(0
     &    ,0)*z2*dp + 8.D0*Hr2(0,0)*z2*dp**2 - 4.D0*Hr2(0,0)*z2*dp**3
     &     - 4.D0*Hr2(0,1) + 4.D0*Hr2(0,1)*dp + 4.D0*Hr3(-1,0,0) + 8.D0
     &    *Hr3(-1,0,1) - 4.D0*Hr3(0,-1,0) + 12.D0*Hr3(0,-1,0)*dp - 8.D0
     &    *Hr3(0,-1,0)*dp**2 - 6.D0*Hr3(0,0,0)*dp + 4.D0*Hr3(0,0,0)*
     &    dp**2 - 4.D0*Hr3(0,0,1) - 8.D0*Hr4(0,0,-1,0)*dp + 16.D0*Hr4(0
     &    ,0,-1,0)*dp**2 - 8.D0*Hr4(0,0,-1,0)*dp**3 + 4.D0*Hr4(0,0,0,0)
     &    *dp - 8.D0*Hr4(0,0,0,0)*dp**2 + 4.D0*Hr4(0,0,0,0)*dp**3
       if (x .gt. 0.995D0) then
         SP2 =    (1.-x)* (-DL1-0.5*z2-z3+0.75D0)
     ,          + (1.-x)**2 * (-0.5)
* ...For 5-digit accuracy down to x=0.9
c    ,          + (1.-x)**3 * (DL1/3.d0+z2/18.d0+z3/3.d0-0.75)
c    ,          + (1.-x)**4 * (DL1/3.d0+z2/18.d0+z3/3.d0-0.5)
c    ,          + (1.-x)**5 * (31./120.d0*DL1+17./360.d0*z2+7./30.d0*z3
c    ,                         -1103./4800.d0)
       endif
*
* ...The soft (`+'-distribution) part of the coefficient function
*
       C3A5 = 
     &     + 8.D0*cf**3
       C3A4 =
     &     - 30.D0*cf**3
     &     - 220.D0/9.D0*ca*cf**2
     &     + 40.D0/9.D0*cf**2*nf
       C3A3 =
     &     - 36.D0*cf**3
     &     - 96.D0*z2*cf**3
     &     + 1732.D0/9.D0*ca*cf**2
     &     - 32.D0*z2*ca*cf**2
     &     + 484.D0/27.D0*ca**2*cf
     &     - 280.D0/9.D0*cf**2*nf
     &     - 176.D0/27.D0*ca*cf*nf
     &     + 16.D0/27.D0*cf*nf2
       C3A2 =
     &     + 279.D0/2.D0*cf**3
     &     + 288.D0*z2*cf**3
     &     + 16.D0*z3*cf**3
     &     - 8425.D0/18.D0*ca*cf**2
     &     + 724.D0/3.D0*z2*ca*cf**2
     &     + 240.D0*z3*ca*cf**2
     &     - 4649.D0/27.D0*ca**2*cf
     &     + 88.D0/3.D0*z2*ca**2*cf
     &     + 683.D0/9.D0*cf**2*nf
     &     - 112.D0/3.D0*z2*cf**2*nf
     &     + 1552.D0/27.D0*ca*cf*nf
     &     - 16.D0/3.D0*z2*ca*cf*nf
     &     - 116.D0/27.D0*cf*nf2
       C3A1 =
     &     + 187.D0/2.D0*cf**3
     &     + 240.D0*z2*cf**3
     &     - 360.D0*z3*cf**3
     &     + 188.D0*z4*cf**3
     &     - 5563.D0/18.D0*ca*cf**2
     &     - 972.D0*z2*ca*cf**2
     &     - 160.D0/3.D0*z3*ca*cf**2
     &     + 382.D0*z4*ca*cf**2
     &     + 50689.D0/81.D0*ca**2*cf
     &     - 680.D0/3.D0*z2*ca**2*cf
     &     - 264.D0*z3*ca**2*cf
     &     + 88.D0*z4*ca**2*cf
     &     + 83.D0/9.D0*cf**2*nf
     &     + 168.D0*z2*cf**2*nf
     &     + 112.D0/3.D0*z3*cf**2*nf
     &     - 15062.D0/81.D0*ca*cf*nf
     &     + 512.D0/9.D0*z2*ca*cf*nf
     &     + 16.D0*z3*ca*cf*nf
     &     + 940.D0/81.D0*cf*nf2
     &     - 32.D0/9.D0*z2*cf*nf2
       C3A0 =
     &     - 1001.D0/8.D0*cf**3
     &     - 429.D0*z2*cf**3
     &     + 274.D0*z3*cf**3
     &     - 525.D0*z4*cf**3
     &     + 32.D0*z2*z3*cf**3
     &     + 432.D0*z5*cf**3
     &     + 16981.D0/24.D0*ca*cf**2
     &     + 26885.D0/27.D0*z2*ca*cf**2
     &     - 3304.D0/9.D0*z3*ca*cf**2
     &     - 1045.D0/2.D0*z4*ca*cf**2
     &     - 400.D0*z2*z3*ca*cf**2
     &     - 120.D0*z5*ca*cf**2
     &     - 599375.D0/729.D0*ca**2*cf
     &     + 32126.D0/81.D0*z2*ca**2*cf
     &     + 21032.D0/27.D0*z3*ca**2*cf
     &     - 326.D0/3.D0*z4*ca**2*cf
     &     - 176.D0/3.D0*z2*z3*ca**2*cf
     &     - 232.D0*z5*ca**2*cf
     &     - 2003.D0/108.D0*cf**2*nf
     &     - 4226.D0/27.D0*z2*cf**2*nf
     &     - 60.D0*z3*cf**2*nf
     &     + 40.D0*z4*cf**2*nf
     &     + 160906.D0/729.D0*ca*cf*nf
     &     - 9920.D0/81.D0*z2*ca*cf*nf
     &     - 776.D0/9.D0*z3*ca*cf*nf
     &     + 104.D0/3.D0*z4*ca*cf*nf
     &     - 8714.D0/729.D0*cf*nf2
     &     + 232.D0/27.D0*z2*cf*nf2
     &     - 32.D0/27.D0*z3*cf*nf2
*
       C2QQ3L = DM * ( DL1**5 * C3A5 + DL1**4 * C3A4 + DL1**3 * C3A3
     ,               + DL1**2 * C3A2 + DL1    * C3A1 + C3A0 )
*
* ...The regular piece of the coefficient function
*
       X2NP3A = C2QQ3 + CF*(CA-2.*CF)**2 * (8.*SP1 - SP2/3.D0) - C2QQ3L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece. It receives no d_abc d_abc contribution.
*
       FUNCTION X2NS3B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / C3SOFT / C3A0, C3A1, C3A2, C3A3, C3A4, C3A5
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       X2NS3B = DM * ( DL1**5 * C3A5 + DL1**4 * C3A4 + DL1**3 * C3A3
     ,               + DL1**2 * C3A2 + DL1    * C3A1 + C3A0 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece. Here the d_abc d_abc part does contribute.
*
       FUNCTION X2NP3C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0, 
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
       DIMENSION FL(6)
       DATA FL  / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
*
       COMMON / C3SOFT / C3A0, C3A1, C3A2, C3A3, C3A4, C3A5
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
       DABC2N = 5.D0/18.D0 * NF
       FL11 = FL(NF)
*
* ...The coefficient of delta(1-x)
*
       C3DELT =
     &     - 7255.D0/24.D0*cf**3
     &     - 1129.D0/2.D0*z2*cf**3
     &     - 950.D0/3.D0*z3*cf**3
     &     - 1074.D0*z4*cf**3
     &     + 808.D0*z2*z3*cf**3
     &     + 1240.D0*z5*cf**3
     &     + 2092.D0/63.D0*z2*z4*cf**3
     &     - 304.D0/3.D0*z3**2*cf**3
     &     + 9161.D0/12.D0*ca*cf**2
     &     + 104189.D0/54.D0*z2*ca*cf**2
     &     - 2141.D0*z3*ca*cf**2
     &     + 43816.D0/27.D0*z4*ca*cf**2
     &     - 6644.D0/9.D0*z2*z3*ca*cf**2
     &     - 4952.D0/9.D0*z5*ca*cf**2
     &     - 16778.D0/63.D0*z2*z4*ca*cf**2
     &     + 1016.D0/3.D0*z3**2*ca*cf**2
     &     - 1909753.D0/1944.D0*ca**2*cf
     &     - 143282.D0/81.D0*z2*ca**2*cf
     &     + 105739.D0/81.D0*z3*ca**2*cf
     &     + 12592.D0/27.D0*z4*ca**2*cf
     &     + 540.D0*z2*z3*ca**2*cf
     &     - 416.D0/3.D0*z5*ca**2*cf
     &     - 8780.D0/63.D0*z2*z4*ca**2*cf
     &     - 248.D0/3.D0*z3**2*ca**2*cf
     &     + 1./3.D0* CF*(CA-2.*CF)**2 *(z2-z3)
*
     &     - 341.D0/36.D0*cf**2*nf
     &     - 5491.D0/27.D0*z2*cf**2*nf
     &     + 1348.D0/3.D0*z3*cf**2*nf
     &     - 8236.D0/27.D0*z4*cf**2*nf
     &     - 352.D0/9.D0*z2*z3*cf**2*nf
     &     - 592.D0/9.D0*z5*cf**2*nf
     &     + 142883.D0/486.D0*ca*cf*nf
     &     + 40862.D0/81.D0*z2*ca*cf*nf
     &     - 18314.D0/81.D0*z3*ca*cf*nf
     &     - 1244.D0/27.D0*z4*ca*cf*nf
     &     - 56.D0/3.D0*z2*z3*ca*cf*nf
     &     + 8.D0/3.D0*z5*ca*cf*nf
*
     &     + 64.D0*dabc2n*fl11
     &     + 160.D0*z2*dabc2n*fl11
     &     + 224.D0/3.D0*z3*dabc2n*fl11
     &     - 16.D0*z4*dabc2n*fl11
     &     - 1280.D0/3.D0*z5*dabc2n*fl11
*
     &     - 9517.D0/486.D0*cf*nf2
     &     - 860.D0/27.D0*z2*cf*nf2
     &     - 152.D0/81.D0*z3*cf*nf2
     &     - 80.D0/27.D0*z4*cf*nf2
*
       DL1 = LOG (1.D0-Y)
*
       X2NP3C =   DL1**6 * C3A5/6.D0 + DL1**5 * C3A4/5.D0 
     ,          + DL1**4 * C3A3/4.D0 + DL1**3 * C3A2/3.D0 
     ,          + DL1**2 * C3A1/2.D0 + DL1 * C3A0 + C3DELT
*
       RETURN
       END
*
* =================================================================av==


==> xc2ns3p.f <==
*
* ..File: xc2ns3p.f    F2_NS
*
*
* ..Parametrization of the 3-loop MS(bar) non-singlet coefficient
*    functions for the structure function F_2 in electromagnetic DIS.
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is one part in thousand or better.
*
* ..References: S. Moch, J. Vermaseren and A. Vogt, hep-ph/0209100
*               J. Vermaseren, A. Vogt and S. Moch, hep-ph/0504242
*
*
* =====================================================================
*
*
* ..The regular piece. The rational end-point coefficients are exact, 
*    the rest has been fitted for x between 10^-6 and 1 - 10^-6. 
*
       FUNCTION C2NP3A (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       DIMENSION FL(6)
       DATA FL / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
*
       FL11 = FL(NF)
*
       Y1  = 1.D0 -Y
       DL  = LOG (Y)
       DL1 = LOG (Y1)
       D27  = 1./27.D0
       D243 = 1./243.D0
*
       C2NP3A = 
     ,            - 4926. + 7725.* Y + 57256.* Y**2 + 12898.* Y**3
     ,            - 32.*D27 * DL**5 - 8796.*D243 * DL**4 - 309.1 * DL**3
     ,            - 899.6 * DL**2 - 775.8 * DL + 4.719 * Y*DL**5
     ,            - 512.*D27 * DL1**5 + 6336.*D27 * DL1**4
     ,            - 3368.* DL1**3 - 2978.* DL1**2 + 18832.* DL1
     ,            - 56000.* (1.-Y)*DL1**2 - DL*DL1 * (6158. + 1836.*DL)
     ,        + NF * ( 831.6 - 6752.* Y - 2778.* Y**2
     ,            + 728.* D243 * DL**4 + 12224.* D243 * DL**3
     ,            + 187.3 * DL**2 + 275.6 * DL + 4.102 * Y*DL**4
     ,            - 1920.* D243 * DL1**4 + 153.5 * DL1**3 
     ,            - 828.7 * DL1**2 - 501.1 * DL1 + 171.0 * (1.-Y)*DL1**4
     ,            + DL*DL1 * (4365. + 716.2 * DL - 5983.* DL1) )
     ,        + NF**2 * ( 129.2 * Y + 102.5 * Y**2 - 368.* D243 * DL**3
     ,            - 1984.* D243 * DL**2 - 8.042 * DL
     ,            - 192.* D243 * DL1**3 + 18.21 * DL1**2 - 19.09 * DL1
     ,            + DL*DL1 * ( - 96.07 - 12.46 * DL + 85.88 * DL1) )
     ,        + FL11*NF * ( ( 126.42 - 50.29 * Y - 50.15 * Y**2) * Y1 
     ,           - 26.717 - 960.*D243 * DL**2 * (DL+5.D0) + 59.59 * DL
     ,           - Y*DL**2 * (101.8 + 34.79 * DL + 3.070 * DL**2)
     ,           - 9.075 * Y*Y1*DL1 ) * Y
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The exact singular piece (irrational coefficients truncated)
*
       FUNCTION C2NS3B (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       DM  = 1./(1.-Y)
       D81 = 1./81.D0
*
       C2NS3B = 
     ,            + 1536.*D81 * DL1**5 - 16320.* D81 * DL1**4
     ,            + 5.01099E+2 * DL1**3 + 1.17154E+3 * DL1**2 
     ,            - 7.32845E+3 * DL1 + 4.44276E+3
     ,        + NF * ( 640.* D81 * DL1**4 - 6592.* D81 * DL1**3
     ,            + 220.573 * DL1**2 + 294.906 * DL1 - 729.359 )
     ,        + NF**2 * ( 64.* D81 * DL1**3 - 464.* D81 * DL1**2
     ,            + 7.67505 * DL1 + 1.00830 )
*
       C2NS3B = DM * C2NS3B
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.  The coefficients of delta(1-x) have been 
*    slightly shifted with respect to their (truncated) exact values.  
*
       FUNCTION C2NP3C (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       DIMENSION FL(6)
       DATA FL / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
*
       FL11 = FL(NF)
*
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
       D3  = 1./3.D0
*
       C2NP3C = 
     ,            + 256.*D81 * DL1**6 - 3264.*D81 * DL1**5
     ,            + 1.252745E+2 * DL1**4 + 3.905133E+2 * DL1**3 
     ,            - 3.664225E+3 * DL1**2 + 4.44276E+3  * DL1
     ,            - 9195.48 + 25.10 
     ,        + NF * ( 128.* D81 * DL1**5 - 1648.* D81 * DL1**4
     ,            + 220.573 * D3 * DL1**3 + 147.453 * DL1**2
     ,            - 729.359 * DL1 + 2575.074 - 0.387 )
     ,        + NF**2 * ( 16.* D81 * DL1**4 - 464.* D81*D3 * DL1**3
     ,            + 7.67505 * 5.D-1 * DL1**2 + 1.0083 * DL1 - 103.2521
     ,            + 0.0155 )
     ,        - FL11*NF * 11.8880
*
       RETURN
       END
*
* =================================================================av==


==> xc2ps3e.f <==
*
* ..File: xc2ps3e.f    F2_PS
*
*
* ..The exact 3-loop MS(bar) pure-singlet coefficient functions for the 
*    structure function F_2 in electromagnetic DIS at mu_r = mu_f = Q. 
*    Expansion parameter: alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication).
*
* ..Reference: J. Vermaseren, A. Vogt and S. Moch
*              hep-ph/0504242
*
* =====================================================================
*
*
* ..This is the regular piece. 
*
       FUNCTION X2S3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
       DIMENSION FL(6), FLS(6)
       DATA FL  / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
       DATA FLS /  1.d0, 0.1d0, 0.d0, 0.1d0, 0.018181818d0, 0.1d0 /
*
* ...Colour factors 
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
       DABC2N = 5./18.D0 * NF
*
       FL11 = FLS(NF) - FL(NF)
*
* ..Some abbreviations
*
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DX = 1.D0/X
       DL = LOG (X)
*
* ...Harmonic polylogs (HPLs) up to weight 5 by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the HPLs, fl11 part
*    (same in non-singlet and pure singlet - with different fl11)
*
      c2qq3 =
     &  + fl11*dabc2n * (  - 192.D0/5.D0 - 1728.D0/5.D0*x + 1152.D0/5.D0
     &    *x**2 + 5120.D0*z5*x + 1312.D0*z4*x + 1536.D0*z4*x**2 - 2304.D
     &    0/5.D0*z4*x**3 + 128.D0/5.D0*dx - 3136.D0/15.D0*z3 - 51712.D0/
     &    15.D0*z3*x + 1344.D0/5.D0*z3*x**2 - 1920.D0*z3*x**3 + 1024.D0/
     &    15.D0*z3*dx + 192.D0*z3*dm - 7552.D0/15.D0*z2 + 11648.D0/15.D0
     &    *z2*x - 768.D0*z2*x**2 - 4992.D0/5.D0*z2*x**3 + 512.D0/3.D0*
     &    z2*dx + 512.D0*z2*dp + 512.D0*z2*z3*x - 1024.D0*Hr1(-1)*z4 - 
     &    2048.D0*Hr1(-1)*z4*x - 512.D0*Hr1(-1)*z3*x + 2304.D0/5.D0*
     &    Hr1(-1)*z3*x**3 - 256.D0/5.D0*Hr1(-1)*z3*dx**2 + 11072.D0/15.D
     &    0*Hr1(-1)*z2 + 8064.D0/5.D0*Hr1(-1)*z2*x + 192.D0/5.D0*Hr1(-1
     &    )*z2*x**2 + 1152.D0*Hr1(-1)*z2*x**3 - 1024.D0/15.D0*Hr1(-1)*
     &    z2*dx - 128.D0*Hr1(-1)*z2*dx**2 + 4672.D0/15.D0*Hr1(0) - 384.D
     &    0/5.D0*Hr1(0)*x + 4992.D0/5.D0*Hr1(0)*x**2 - 128.D0/5.D0*Hr1(
     &    0)*dx - 320.D0*Hr1(0)*dp + 2048.D0/3.D0*Hr1(0)*z3*x + 768.D0*
     &    Hr1(0)*z3*x**2 - 3072.D0/5.D0*Hr1(0)*z3*x**3 - 512.D0/15.D0*
     &    Hr1(0)*z2 )
      c2qq3 = c2qq3 + fl11*dabc2n * (  - 2944.D0/3.D0*Hr1(0)*z2*x + 
     &    2688.D0/5.D0*Hr1(0)*z2*x**2 - 1536.D0*Hr1(0)*z2*x**3 - 64.D0*
     &    Hr1(0)*z2*dp + 64.D0*Hr1(0)*z2*dm - 10496.D0/15.D0*Hr1(1) - 
     &    768.D0/5.D0*Hr1(1)*x + 768.D0*Hr1(1)*x**2 + 256.D0/3.D0*Hr1(1
     &    )*dx - 1024.D0*Hr1(1)*z3 + 2432.D0/3.D0*Hr1(1)*z3*x + 768.D0*
     &    Hr1(1)*z3*x**2 - 768.D0/5.D0*Hr1(1)*z3*x**3 - 256.D0/15.D0*
     &    Hr1(1)*z3*dx**2 + 64.D0*Hr1(1)*z2 - 640.D0/3.D0*Hr1(1)*z2*x
     &     + 576.D0*Hr1(1)*z2*x**2 - 384.D0*Hr1(1)*z2*x**3 - 128.D0/3.D0
     &    *Hr1(1)*z2*dx**2 + 2048.D0/3.D0*Hr2(-1,-1)*z2*x - 3072.D0/5.D0
     &    *Hr2(-1,-1)*z2*x**3 + 1024.D0/15.D0*Hr2(-1,-1)*z2*dx**2 - 
     &    1280.D0/3.D0*Hr2(-1,0) - 3200.D0/3.D0*Hr2(-1,0)*x - 768.D0*
     &    Hr2(-1,0)*x**2 - 4992.D0/5.D0*Hr2(-1,0)*x**3 + 256.D0/3.D0*
     &    Hr2(-1,0)*dx + 1664.D0/15.D0*Hr2(-1,0)*dx**2 - 512.D0*Hr2(-1,
     &    0)*z3 - 1024.D0*Hr2(-1,0)*z3*x - 1408.D0/3.D0*Hr2(-1,0)*z2*x
     &     + 1536.D0/5.D0*Hr2(-1,0)*z2*x**3 - 512.D0/15.D0*Hr2(-1,0)*z2
     &    *dx**2 )
      c2qq3 = c2qq3 + fl11*dabc2n * (  - 896.D0/3.D0*Hr2(0,-1)*z2*x + 
     &    3072.D0/5.D0*Hr2(0,-1)*z2*x**3 + 512.D0/3.D0*Hr2(0,0) - 5888.D
     &    0/15.D0*Hr2(0,0)*x + 768.D0*Hr2(0,0)*x**2 + 4992.D0/5.D0*Hr2(
     &    0,0)*x**3 - 256.D0/3.D0*Hr2(0,0)*dx - 256.D0*Hr2(0,0)*dp + 
     &    128.D0*Hr2(0,0)*dm - 512.D0*Hr2(0,0)*z2*x - 768.D0*Hr2(0,0)*
     &    z2*x**2 + 7552.D0/15.D0*Hr2(0,1) - 9216.D0/5.D0*Hr2(0,1)*x + 
     &    768.D0*Hr2(0,1)*x**2 - 256.D0/3.D0*Hr2(0,1)*dx - 512.D0*Hr2(0
     &    ,1)*dp - 512.D0*Hr2(0,1)*z3 - 1024.D0*Hr2(0,1)*z3*x - 128.D0*
     &    Hr2(0,1)*z2*x + 1024.D0*Hr2(1,0)*z2 - 1408.D0/3.D0*Hr2(1,0)*
     &    z2*x - 768.D0*Hr2(1,0)*z2*x**2 + 1536.D0/5.D0*Hr2(1,0)*z2*
     &    x**3 + 512.D0/15.D0*Hr2(1,0)*z2*dx**2 + 128.D0*Hr3(-1,-1,0)
     &     + 1280.D0/3.D0*Hr3(-1,-1,0)*x + 1152.D0*Hr3(-1,-1,0)*x**2 + 
     &    768.D0*Hr3(-1,-1,0)*x**3 - 256.D0/3.D0*Hr3(-1,-1,0)*dx**2 - 
     &    6016.D0/15.D0*Hr3(-1,0,0) - 13696.D0/15.D0*Hr3(-1,0,0)*x - 
     &    1536.D0/5.D0*Hr3(-1,0,0)*x**2 - 768.D0*Hr3(-1,0,0)*x**3 + 512.
     &    D0/15.D0*Hr3(-1,0,0)*dx )
      c2qq3 = c2qq3 + fl11*dabc2n * ( 256.D0/3.D0*Hr3(-1,0,0)*dx**2 + 
     &    512.D0*Hr3(-1,0,0)*z2 + 1024.D0*Hr3(-1,0,0)*z2*x - 10112.D0/
     &    15.D0*Hr3(-1,0,1) - 20992.D0/15.D0*Hr3(-1,0,1)*x + 2688.D0/5.D
     &    0*Hr3(-1,0,1)*x**2 - 768.D0*Hr3(-1,0,1)*x**3 + 1024.D0/15.D0*
     &    Hr3(-1,0,1)*dx + 256.D0/3.D0*Hr3(-1,0,1)*dx**2 - 384.D0*Hr3(0
     &    ,-1,0) - 128.D0/3.D0*Hr3(0,-1,0)*x - 1152.D0*Hr3(0,-1,0)*x**2
     &     - 768.D0*Hr3(0,-1,0)*x**3 + 128.D0*Hr3(0,-1,0)*dm + 128.D0/3.
     &    D0*Hr3(0,0,0)*x + 768.D0*Hr3(0,0,0)*x**3 + 64.D0*Hr3(0,0,0)*
     &    dp - 64.D0*Hr3(0,0,0)*dm + 512.D0/15.D0*Hr3(0,0,1) + 2816.D0/
     &    3.D0*Hr3(0,0,1)*x - 2688.D0/5.D0*Hr3(0,0,1)*x**2 + 768.D0*
     &    Hr3(0,0,1)*x**3 + 512.D0*Hr3(0,1,0)*z2 + 1024.D0*Hr3(0,1,0)*
     &    z2*x + 3584.D0/15.D0*Hr3(1,0,0) - 128.D0/5.D0*Hr3(1,0,0)*x - 
     &    1536.D0/5.D0*Hr3(1,0,0)*x**2 - 512.D0/15.D0*Hr3(1,0,0)*dx - 
     &    1024.D0/3.D0*Hr4(-1,-1,0,0)*x + 1536.D0/5.D0*Hr4(-1,-1,0,0)*
     &    x**3 - 512.D0/15.D0*Hr4(-1,-1,0,0)*dx**2 - 2048.D0/3.D0*Hr4(
     &    -1,-1,0,1)*x )
      c2qq3 = c2qq3 + fl11*dabc2n * ( 3072.D0/5.D0*Hr4(-1,-1,0,1)*x**3
     &     - 1024.D0/15.D0*Hr4(-1,-1,0,1)*dx**2 + 128.D0*Hr4(-1,0,0,0)*
     &    x + 1024.D0/3.D0*Hr4(-1,0,0,1)*x - 1536.D0/5.D0*Hr4(-1,0,0,1)
     &    *x**3 + 512.D0/15.D0*Hr4(-1,0,0,1)*dx**2 + 256.D0*Hr4(0,-1,-1
     &    ,0)*x + 256.D0/3.D0*Hr4(0,-1,0,0)*x - 1536.D0/5.D0*Hr4(0,-1,0
     &    ,0)*x**3 + 1280.D0/3.D0*Hr4(0,-1,0,1)*x - 3072.D0/5.D0*Hr4(0,
     &    -1,0,1)*x**3 + 512.D0*Hr4(0,0,0,1)*x + 768.D0*Hr4(0,0,0,1)*
     &    x**2 - 1792.D0/3.D0*Hr4(0,1,0,0)*x - 768.D0*Hr4(0,1,0,0)*x**2
     &     + 1536.D0/5.D0*Hr4(0,1,0,0)*x**3 + 256.D0*Hr4(1,0,-1,0)*x - 
     &    128.D0*Hr4(1,0,0,0)*x - 1024.D0*Hr4(1,0,0,1) + 1792.D0/3.D0*
     &    Hr4(1,0,0,1)*x + 768.D0*Hr4(1,0,0,1)*x**2 - 1536.D0/5.D0*Hr4(
     &    1,0,0,1)*x**3 - 512.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 1024.D0*
     &    Hr4(1,1,0,0) - 1792.D0/3.D0*Hr4(1,1,0,0)*x - 768.D0*Hr4(1,1,0
     &    ,0)*x**2 + 1536.D0/5.D0*Hr4(1,1,0,0)*x**3 + 512.D0/15.D0*Hr4(
     &    1,1,0,0)*dx**2 - 512.D0*Hr5(-1,0,0,0,1) - 1024.D0*Hr5(-1,0,0,
     &    0,1)*x )
      c2qq3 = c2qq3 + fl11*dabc2n * ( 512.D0*Hr5(-1,0,1,0,0) + 1024.D0*
     &    Hr5(-1,0,1,0,0)*x - 512.D0*Hr5(0,1,0,0,1) - 1024.D0*Hr5(0,1,0
     &    ,0,1)*x + 512.D0*Hr5(0,1,1,0,0) + 1024.D0*Hr5(0,1,1,0,0)*x )
*
* ...The coefficient function in terms of the HPLs: standard parts
*
      c2qps3 =
     &  + nf*cf*ca * ( 488366.D0/243.D0 - 130832.D0/243.D0*x - 510478.D0
     &    /3645.D0*x**2 - 620.D0*z5 - 132.D0*z5*x + 464.D0/3.D0*z4 - 
     &    382.D0/3.D0*z4*x + 712.D0/3.D0*z4*x**2 - 384.D0/5.D0*z4*x**3
     &     - 4852532.D0/3645.D0*dx + 1984.D0/9.D0*dx*z4 - 73232.D0/135.D
     &    0*z3 + 88132.D0/135.D0*z3*x + 57544.D0/135.D0*z3*x**2 + 32.D0
     &    *z3*x**3 + 3952.D0/45.D0*z3*dx - 65828.D0/81.D0*z2 - 240892.D0
     &    /405.D0*z2*x - 123728.D0/405.D0*z2*x**2 + 16.D0/5.D0*z2*x**3
     &     + 75776.D0/405.D0*z2*dx + 296.D0*z2*z3 + 904.D0/3.D0*z2*z3*x
     &     + 40.D0*Hr1(-1)*z3 + 40.D0*Hr1(-1)*z3*x + 16.D0/3.D0*Hr1(-1)
     &    *z3*x**2 + 16.D0/3.D0*Hr1(-1)*z3*dx + 116.D0/9.D0*Hr1(-1)*z2
     &     - 1348.D0/9.D0*Hr1(-1)*z2*x + 3656.D0/27.D0*Hr1(-1)*z2*x**2
     &     - 96.D0/5.D0*Hr1(-1)*z2*x**3 + 8624.D0/27.D0*Hr1(-1)*z2*dx
     &     + 32.D0/15.D0*Hr1(-1)*z2*dx**2 - 1630676.D0/1215.D0*Hr1(0)
     &     + 847354.D0/1215.D0*Hr1(0)*x - 1199092.D0/1215.D0*Hr1(0)*
     &    x**2 - 188.D0*Hr1(0)*z4 + 772.D0/3.D0*Hr1(0)*z4*x - 198736.D0/
     &    1215.D0*Hr1(0)*dx )
      c2qps3 = c2qps3 + nf*cf*ca * (  - 320.D0/9.D0*Hr1(0)*z3 - 6920.D
     &    0/9.D0*Hr1(0)*z3*x + 3488.D0/9.D0*Hr1(0)*z3*x**2 - 192.D0/5.D0
     &    *Hr1(0)*z3*x**3 - 128.D0/9.D0*Hr1(0)*z3*dx + 101852.D0/135.D0
     &    *Hr1(0)*z2 + 32348.D0/135.D0*Hr1(0)*z2*x + 91736.D0/135.D0*
     &    Hr1(0)*z2*x**2 + 128.D0/5.D0*Hr1(0)*z2*x**3 + 1888.D0/45.D0*
     &    Hr1(0)*z2*dx - 3310.D0/3.D0*Hr1(1) + 16250.D0/27.D0*Hr1(1)*x
     &     - 394996.D0/1215.D0*Hr1(1)*x**2 + 1004296.D0/1215.D0*Hr1(1)*
     &    dx - 140.D0*Hr1(1)*z3 + 356.D0/3.D0*Hr1(1)*z3*x + 400.D0/3.D0
     &    *Hr1(1)*z3*x**2 - 192.D0/5.D0*Hr1(1)*z3*x**3 - 208.D0/3.D0*
     &    Hr1(1)*z3*dx - 64.D0/15.D0*Hr1(1)*z3*dx**2 - 4.D0/9.D0*Hr1(1)
     &    *z2 - 332.D0/3.D0*Hr1(1)*z2*x + 6128.D0/27.D0*Hr1(1)*z2*x**2
     &     + 32.D0/5.D0*Hr1(1)*z2*x**3 - 3320.D0/27.D0*Hr1(1)*z2*dx + 
     &    32.D0/45.D0*Hr1(1)*z2*dx**2 - 256.D0/3.D0*Hr2(-1,-1)*z2 - 256.
     &    D0/3.D0*Hr2(-1,-1)*z2*x - 608.D0/9.D0*Hr2(-1,-1)*z2*x**2 - 
     &    608.D0/9.D0*Hr2(-1,-1)*z2*dx + 22076.D0/135.D0*Hr2(-1,0) - 
     &    32044.D0/135.D0*Hr2(-1,0)*x )
      c2qps3 = c2qps3 + nf*cf*ca * (  - 9032.D0/135.D0*Hr2(-1,0)*x**2
     &     + 16.D0/5.D0*Hr2(-1,0)*x**3 + 44608.D0/135.D0*Hr2(-1,0)*dx
     &     - 16.D0/45.D0*Hr2(-1,0)*dx**2 + 56.D0/3.D0*Hr2(-1,0)*z2 + 56.
     &    D0/3.D0*Hr2(-1,0)*z2*x - 896.D0/9.D0*Hr2(-1,0)*z2*x**2 - 896.D
     &    0/9.D0*Hr2(-1,0)*z2*dx - 128.D0/3.D0*Hr2(0,-1)*z3 + 128.D0/3.D
     &    0*Hr2(0,-1)*z3*x - 260.D0*Hr2(0,-1)*z2 + 860.D0/3.D0*Hr2(0,-1
     &    )*z2*x - 352.D0/3.D0*Hr2(0,-1)*z2*x**2 + 64.D0*Hr2(0,-1)*z2*
     &    dx + 801616.D0/405.D0*Hr2(0,0) + 468976.D0/405.D0*Hr2(0,0)*x
     &     + 22408.D0/405.D0*Hr2(0,0)*x**2 - 16.D0/5.D0*Hr2(0,0)*x**3
     &     + 64.D0/45.D0*Hr2(0,0)*dx - 1024.D0/3.D0*Hr2(0,0)*z3 - 352.D0
     &    *Hr2(0,0)*z3*x - 920.D0/9.D0*Hr2(0,0)*z2 - 2552.D0/9.D0*Hr2(0
     &    ,0)*z2*x - 128.D0/9.D0*Hr2(0,0)*z2*x**2 + 192.D0/5.D0*Hr2(0,0
     &    )*z2*x**3 + 65828.D0/81.D0*Hr2(0,1) + 28952.D0/81.D0*Hr2(0,1)
     &    *x + 123728.D0/405.D0*Hr2(0,1)*x**2 + 58048.D0/405.D0*Hr2(0,1
     &    )*dx - 168.D0*Hr2(0,1)*z3 - 168.D0*Hr2(0,1)*z3*x - 236.D0/3.D0
     &    *Hr2(0,1)*z2 )
      c2qps3 = c2qps3 + nf*cf*ca * (  - 172.D0/3.D0*Hr2(0,1)*z2*x + 
     &    64.D0*Hr2(0,1)*z2*x**2 - 224.D0/3.D0*Hr2(0,1)*z2*dx + 6784.D0/
     &    27.D0*Hr2(1,0) - 2092.D0/27.D0*Hr2(1,0)*x + 13552.D0/81.D0*
     &    Hr2(1,0)*x**2 - 27628.D0/81.D0*Hr2(1,0)*dx - 304.D0*Hr2(1,0)*
     &    z2 + 976.D0/3.D0*Hr2(1,0)*z2*x + 64.D0/3.D0*Hr2(1,0)*z2*x**2
     &     + 192.D0/5.D0*Hr2(1,0)*z2*x**3 - 256.D0/3.D0*Hr2(1,0)*z2*dx
     &     + 64.D0/15.D0*Hr2(1,0)*z2*dx**2 + 668.D0/27.D0*Hr2(1,1) + 
     &    5008.D0/27.D0*Hr2(1,1)*x + 12320.D0/81.D0*Hr2(1,1)*x**2 - 
     &    29348.D0/81.D0*Hr2(1,1)*dx - 320.D0/3.D0*Hr2(1,1)*z2 + 320.D0/
     &    3.D0*Hr2(1,1)*z2*x + 704.D0/9.D0*Hr2(1,1)*z2*x**2 - 704.D0/9.D
     &    0*Hr2(1,1)*z2*dx - 1288.D0/9.D0*Hr3(-1,-1,0) - 1304.D0/9.D0*
     &    Hr3(-1,-1,0)*x + 3248.D0/27.D0*Hr3(-1,-1,0)*x**2 - 64.D0/5.D0
     &    *Hr3(-1,-1,0)*x**3 + 3680.D0/27.D0*Hr3(-1,-1,0)*dx + 64.D0/45.
     &    D0*Hr3(-1,-1,0)*dx**2 - 328.D0*Hr3(-1,0,0) - 776.D0/9.D0*Hr3(
     &    -1,0,0)*x - 6352.D0/27.D0*Hr3(-1,0,0)*x**2 + 64.D0/5.D0*Hr3(
     &    -1,0,0)*x**3 )
      c2qps3 = c2qps3 + nf*cf*ca * (  - 13264.D0/27.D0*Hr3(-1,0,0)*dx
     &     - 64.D0/45.D0*Hr3(-1,0,0)*dx**2 - 760.D0/9.D0*Hr3(-1,0,1) + 
     &    232.D0/3.D0*Hr3(-1,0,1)*x - 2032.D0/27.D0*Hr3(-1,0,1)*x**2 + 
     &    64.D0/5.D0*Hr3(-1,0,1)*x**3 - 6784.D0/27.D0*Hr3(-1,0,1)*dx - 
     &    64.D0/45.D0*Hr3(-1,0,1)*dx**2 + 96.D0*Hr3(0,-1,-1)*z2 - 96.D0
     &    *Hr3(0,-1,-1)*z2*x - 568.D0*Hr3(0,-1,0) + 1256.D0/9.D0*Hr3(0,
     &    -1,0)*x - 5360.D0/27.D0*Hr3(0,-1,0)*x**2 + 64.D0/5.D0*Hr3(0,
     &    -1,0)*x**3 + 416.D0/9.D0*Hr3(0,-1,0)*dx + 208.D0/3.D0*Hr3(0,
     &    -1,0)*z2 - 208.D0/3.D0*Hr3(0,-1,0)*z2*x + 88.D0/3.D0*Hr3(0,0,
     &    -1)*z2 - 88.D0/3.D0*Hr3(0,0,-1)*z2*x - 23416.D0/27.D0*Hr3(0,0
     &    ,0) + 15644.D0/27.D0*Hr3(0,0,0)*x - 2792.D0/3.D0*Hr3(0,0,0)*
     &    x**2 - 64.D0/5.D0*Hr3(0,0,0)*x**3 + 320.D0/3.D0*Hr3(0,0,0)*z2
     &     - 688.D0/3.D0*Hr3(0,0,0)*z2*x - 101852.D0/135.D0*Hr3(0,0,1)
     &     - 13508.D0/135.D0*Hr3(0,0,1)*x - 91736.D0/135.D0*Hr3(0,0,1)*
     &    x**2 - 64.D0/5.D0*Hr3(0,0,1)*x**3 + 64.D0/15.D0*Hr3(0,0,1)*dx
     &     - 296.D0/3.D0*Hr3(0,0,1)*z2 )
      c2qps3 = c2qps3 + nf*cf*ca * (  - 712.D0/3.D0*Hr3(0,0,1)*z2*x
     &     - 2788.D0/9.D0*Hr3(0,1,0) - 232.D0/9.D0*Hr3(0,1,0)*x - 3880.D
     &    0/9.D0*Hr3(0,1,0)*x**2 - 832.D0/9.D0*Hr3(0,1,0)*dx - 784.D0/3.
     &    D0*Hr3(0,1,0)*z2 - 784.D0/3.D0*Hr3(0,1,0)*z2*x - 11800.D0/27.D
     &    0*Hr3(0,1,1) - 2260.D0/27.D0*Hr3(0,1,1)*x - 10552.D0/27.D0*
     &    Hr3(0,1,1)*x**2 - 3280.D0/27.D0*Hr3(0,1,1)*dx - 448.D0/3.D0*
     &    Hr3(0,1,1)*z2 - 448.D0/3.D0*Hr3(0,1,1)*z2*x + 2444.D0/45.D0*
     &    Hr3(1,0,0) + 5956.D0/45.D0*Hr3(1,0,0)*x - 10168.D0/45.D0*Hr3(
     &    1,0,0)*x**2 + 1768.D0/45.D0*Hr3(1,0,0)*dx - 640.D0/9.D0*Hr3(1
     &    ,0,1) + 1648.D0/9.D0*Hr3(1,0,1)*x - 4504.D0/27.D0*Hr3(1,0,1)*
     &    x**2 + 1480.D0/27.D0*Hr3(1,0,1)*dx + 488.D0/9.D0*Hr3(1,1,0)
     &     + 232.D0/9.D0*Hr3(1,1,0)*x - 2696.D0/27.D0*Hr3(1,1,0)*x**2
     &     + 536.D0/27.D0*Hr3(1,1,0)*dx - 40.D0/3.D0*Hr3(1,1,1) + 328.D0
     &    /3.D0*Hr3(1,1,1)*x - 3368.D0/27.D0*Hr3(1,1,1)*x**2 + 776.D0/
     &    27.D0*Hr3(1,1,1)*dx + 368.D0/3.D0*Hr4(-1,-1,-1,0) + 368.D0/3.D
     &    0*Hr4(-1,-1,-1,0)*x )
      c2qps3 = c2qps3 + nf*cf*ca * (  - 320.D0/9.D0*Hr4(-1,-1,-1,0)*
     &    x**2 - 320.D0/9.D0*Hr4(-1,-1,-1,0)*dx - 76.D0*Hr4(-1,-1,0,0)
     &     - 76.D0*Hr4(-1,-1,0,0)*x + 64.D0/3.D0*Hr4(-1,-1,0,0)*x**2 + 
     &    64.D0/3.D0*Hr4(-1,-1,0,0)*dx + 440.D0/3.D0*Hr4(-1,-1,0,1) + 
     &    440.D0/3.D0*Hr4(-1,-1,0,1)*x + 448.D0/9.D0*Hr4(-1,-1,0,1)*
     &    x**2 + 448.D0/9.D0*Hr4(-1,-1,0,1)*dx - 328.D0/3.D0*Hr4(-1,0,
     &    -1,0) - 328.D0/3.D0*Hr4(-1,0,-1,0)*x + 256.D0/9.D0*Hr4(-1,0,
     &    -1,0)*x**2 + 256.D0/9.D0*Hr4(-1,0,-1,0)*dx + 48.D0*Hr4(-1,0,0
     &    ,0) + 48.D0*Hr4(-1,0,0,0)*x + 416.D0/3.D0*Hr4(-1,0,0,0)*x**2
     &     + 416.D0/3.D0*Hr4(-1,0,0,0)*dx - 76.D0*Hr4(-1,0,0,1) - 76.D0
     &    *Hr4(-1,0,0,1)*x + 320.D0/3.D0*Hr4(-1,0,0,1)*x**2 + 320.D0/3.D
     &    0*Hr4(-1,0,0,1)*dx + 8.D0*Hr4(-1,0,1,0) + 8.D0*Hr4(-1,0,1,0)*
     &    x + 64.D0*Hr4(-1,0,1,0)*x**2 + 64.D0*Hr4(-1,0,1,0)*dx + 64.D0/
     &    3.D0*Hr4(-1,0,1,1) + 64.D0/3.D0*Hr4(-1,0,1,1)*x + 704.D0/9.D0
     &    *Hr4(-1,0,1,1)*x**2 + 704.D0/9.D0*Hr4(-1,0,1,1)*dx - 184.D0*
     &    Hr4(0,-1,-1,0) )
      c2qps3 = c2qps3 + nf*cf*ca * ( 88.D0*Hr4(0,-1,-1,0)*x - 64.D0/3.
     &    D0*Hr4(0,-1,-1,0)*x**2 + 128.D0/3.D0*Hr4(0,-1,-1,0)*dx + 1136.
     &    D0/3.D0*Hr4(0,-1,0,0) - 496.D0/3.D0*Hr4(0,-1,0,0)*x + 1792.D0/
     &    9.D0*Hr4(0,-1,0,0)*x**2 - 256.D0/3.D0*Hr4(0,-1,0,0)*dx + 168.D
     &    0*Hr4(0,-1,0,1) - 728.D0/3.D0*Hr4(0,-1,0,1)*x + 320.D0/3.D0*
     &    Hr4(0,-1,0,1)*x**2 - 128.D0/3.D0*Hr4(0,-1,0,1)*dx + 904.D0/3.D
     &    0*Hr4(0,0,-1,0) + 8.D0/3.D0*Hr4(0,0,-1,0)*x + 1664.D0/9.D0*
     &    Hr4(0,0,-1,0)*x**2 + 3416.D0/9.D0*Hr4(0,0,0,0) + 5360.D0/9.D0
     &    *Hr4(0,0,0,0)*x + 920.D0/9.D0*Hr4(0,0,0,1) + 2576.D0/9.D0*
     &    Hr4(0,0,0,1)*x + 128.D0/9.D0*Hr4(0,0,0,1)*x**2 - 192.D0/5.D0*
     &    Hr4(0,0,0,1)*x**3 + 28.D0*Hr4(0,0,1,0) + 476.D0/3.D0*Hr4(0,0,
     &    1,0)*x - 256.D0/3.D0*Hr4(0,0,1,0)*x**2 - 340.D0/9.D0*Hr4(0,0,
     &    1,1) + 1076.D0/9.D0*Hr4(0,0,1,1)*x - 832.D0/9.D0*Hr4(0,0,1,1)
     &    *x**2 + 68.D0/3.D0*Hr4(0,1,0,0) + 724.D0/3.D0*Hr4(0,1,0,0)*x
     &     - 1568.D0/9.D0*Hr4(0,1,0,0)*x**2 + 192.D0/5.D0*Hr4(0,1,0,0)*
     &    x**3 )
      c2qps3 = c2qps3 + nf*cf*ca * ( 128.D0/3.D0*Hr4(0,1,0,0)*dx - 40.
     &    D0/3.D0*Hr4(0,1,0,1) + 40.D0/3.D0*Hr4(0,1,0,1)*x - 224.D0/3.D0
     &    *Hr4(0,1,0,1)*x**2 + 160.D0/3.D0*Hr4(0,1,0,1)*dx + 40.D0/3.D0
     &    *Hr4(0,1,1,0) + 56.D0/3.D0*Hr4(0,1,1,0)*x - 992.D0/9.D0*Hr4(0
     &    ,1,1,0)*x**2 + 160.D0/3.D0*Hr4(0,1,1,0)*dx + 8.D0/9.D0*Hr4(0,
     &    1,1,1) + 176.D0/9.D0*Hr4(0,1,1,1)*x - 800.D0/9.D0*Hr4(0,1,1,1
     &    )*x**2 + 512.D0/9.D0*Hr4(0,1,1,1)*dx - 16.D0/3.D0*Hr4(1,0,-1,
     &    0) + 16.D0/3.D0*Hr4(1,0,-1,0)*x - 128.D0/9.D0*Hr4(1,0,-1,0)*
     &    x**2 + 128.D0/9.D0*Hr4(1,0,-1,0)*dx + 608.D0/3.D0*Hr4(1,0,0,0
     &    ) - 608.D0/3.D0*Hr4(1,0,0,0)*x - 896.D0/9.D0*Hr4(1,0,0,0)*
     &    x**2 + 896.D0/9.D0*Hr4(1,0,0,0)*dx + 740.D0/3.D0*Hr4(1,0,0,1)
     &     - 268.D0*Hr4(1,0,0,1)*x - 128.D0/9.D0*Hr4(1,0,0,1)*x**2 - 
     &    192.D0/5.D0*Hr4(1,0,0,1)*x**3 + 704.D0/9.D0*Hr4(1,0,0,1)*dx
     &     - 64.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 52.D0*Hr4(1,0,1,0) - 52.D0
     &    *Hr4(1,0,1,0)*x - 64.D0*Hr4(1,0,1,0)*x**2 + 64.D0*Hr4(1,0,1,0
     &    )*dx )
      c2qps3 = c2qps3 + nf*cf*ca * ( 40.D0*Hr4(1,0,1,1) - 40.D0*Hr4(1
     &    ,0,1,1)*x - 160.D0/3.D0*Hr4(1,0,1,1)*x**2 + 160.D0/3.D0*Hr4(1
     &    ,0,1,1)*dx - 220.D0/3.D0*Hr4(1,1,0,0) + 284.D0/3.D0*Hr4(1,1,0
     &    ,0)*x - 1280.D0/9.D0*Hr4(1,1,0,0)*x**2 + 192.D0/5.D0*Hr4(1,1,
     &    0,0)*x**3 + 704.D0/9.D0*Hr4(1,1,0,0)*dx + 64.D0/15.D0*Hr4(1,1
     &    ,0,0)*dx**2 + 136.D0/3.D0*Hr4(1,1,0,1) - 136.D0/3.D0*Hr4(1,1,
     &    0,1)*x - 544.D0/9.D0*Hr4(1,1,0,1)*x**2 + 544.D0/9.D0*Hr4(1,1,
     &    0,1)*dx + 136.D0/3.D0*Hr4(1,1,1,0) - 136.D0/3.D0*Hr4(1,1,1,0)
     &    *x - 544.D0/9.D0*Hr4(1,1,1,0)*x**2 + 544.D0/9.D0*Hr4(1,1,1,0)
     &    *dx + 112.D0/3.D0*Hr4(1,1,1,1) - 112.D0/3.D0*Hr4(1,1,1,1)*x
     &     - 448.D0/9.D0*Hr4(1,1,1,1)*x**2 + 448.D0/9.D0*Hr4(1,1,1,1)*
     &    dx + 352.D0/3.D0*Hr5(0,-1,-1,-1,0) - 352.D0/3.D0*Hr5(0,-1,-1,
     &    -1,0)*x - 344.D0/3.D0*Hr5(0,-1,-1,0,0) + 344.D0/3.D0*Hr5(0,-1
     &    ,-1,0,0)*x - 112.D0/3.D0*Hr5(0,-1,-1,0,1) + 112.D0/3.D0*Hr5(0
     &    ,-1,-1,0,1)*x - 304.D0/3.D0*Hr5(0,-1,0,-1,0) + 304.D0/3.D0*
     &    Hr5(0,-1,0,-1,0)*x )
      c2qps3 = c2qps3 + nf*cf*ca * (  - 320.D0/3.D0*Hr5(0,-1,0,0,0)
     &     + 320.D0/3.D0*Hr5(0,-1,0,0,0)*x - 344.D0/3.D0*Hr5(0,-1,0,0,1
     &    ) + 344.D0/3.D0*Hr5(0,-1,0,0,1)*x - 176.D0/3.D0*Hr5(0,-1,0,1,
     &    0) + 176.D0/3.D0*Hr5(0,-1,0,1,0)*x - 64.D0*Hr5(0,-1,0,1,1) + 
     &    64.D0*Hr5(0,-1,0,1,1)*x - 176.D0/3.D0*Hr5(0,0,-1,-1,0) + 368.D
     &    0/3.D0*Hr5(0,0,-1,-1,0)*x - 320.D0/3.D0*Hr5(0,0,-1,0,0) + 112.
     &    D0/3.D0*Hr5(0,0,-1,0,0)*x - 176.D0/3.D0*Hr5(0,0,-1,0,1) + 272.
     &    D0/3.D0*Hr5(0,0,-1,0,1)*x - 496.D0/3.D0*Hr5(0,0,0,-1,0) + 112.
     &    D0/3.D0*Hr5(0,0,0,-1,0)*x - 240.D0*Hr5(0,0,0,0,0) + 240.D0*
     &    Hr5(0,0,0,0,0)*x - 320.D0/3.D0*Hr5(0,0,0,0,1) + 800.D0/3.D0*
     &    Hr5(0,0,0,0,1)*x + 8.D0*Hr5(0,0,0,1,0) + 232.D0*Hr5(0,0,0,1,0
     &    )*x + 88.D0/3.D0*Hr5(0,0,0,1,1) + 760.D0/3.D0*Hr5(0,0,0,1,1)*
     &    x + 104.D0*Hr5(0,0,1,0,0) + 664.D0/3.D0*Hr5(0,0,1,0,0)*x + 
     &    208.D0/3.D0*Hr5(0,0,1,0,1) + 176.D0*Hr5(0,0,1,0,1)*x + 368.D0/
     &    3.D0*Hr5(0,0,1,1,0) + 208.D0*Hr5(0,0,1,1,0)*x + 304.D0/3.D0*
     &    Hr5(0,0,1,1,1) )
      c2qps3 = c2qps3 + nf*cf*ca * ( 592.D0/3.D0*Hr5(0,0,1,1,1)*x + 
     &    32.D0/3.D0*Hr5(0,1,0,-1,0) + 32.D0/3.D0*Hr5(0,1,0,-1,0)*x + 
     &    704.D0/3.D0*Hr5(0,1,0,0,0) + 704.D0/3.D0*Hr5(0,1,0,0,0)*x + 
     &    216.D0*Hr5(0,1,0,0,1) + 216.D0*Hr5(0,1,0,0,1)*x + 296.D0/3.D0
     &    *Hr5(0,1,0,1,0) + 296.D0/3.D0*Hr5(0,1,0,1,0)*x + 80.D0*Hr5(0,
     &    1,0,1,1) + 80.D0*Hr5(0,1,0,1,1)*x + 56.D0*Hr5(0,1,1,0,0) + 56.
     &    D0*Hr5(0,1,1,0,0)*x + 272.D0/3.D0*Hr5(0,1,1,0,1) + 272.D0/3.D0
     &    *Hr5(0,1,1,0,1)*x + 272.D0/3.D0*Hr5(0,1,1,1,0) + 272.D0/3.D0*
     &    Hr5(0,1,1,1,0)*x + 224.D0/3.D0*Hr5(0,1,1,1,1) + 224.D0/3.D0*
     &    Hr5(0,1,1,1,1)*x )
      c2qps3 = c2qps3 + nf*cf**2 * ( 186998.D0/2025.D0 - 1089248.D0/
     &    2025.D0*x + 276604.D0/675.D0*x**2 + 176.D0*z5 + 176.D0*z5*x
     &     + 184.D0*z4 + 668.D0*z4*x - 5008.D0/9.D0*z4*x**2 + 768.D0/5.D
     &    0*z4*x**3 + 24146.D0/675.D0*dx + 96.D0*dx*z4 - 17752.D0/45.D0
     &    *z3 - 36796.D0/15.D0*z3*x - 26768.D0/135.D0*z3*x**2 - 16.D0*
     &    z3*x**3 - 4384.D0/45.D0*z3*dx - 123476.D0/135.D0*z2 - 41204.D0
     &    /135.D0*z2*x + 58312.D0/405.D0*z2*x**2 + 544.D0/75.D0*z2*x**3
     &     - 208.D0/9.D0*z2*dx + 144.D0*z2*z3 + 16.D0*z2*z3*x + 256.D0*
     &    Hr1(-1)*z3 + 256.D0*Hr1(-1)*z3*x - 64.D0*Hr1(-1)*z3*x**2 - 64.
     &    D0*Hr1(-1)*z3*dx + 1528.D0*Hr1(-1)*z2 + 4744.D0/3.D0*Hr1(-1)*
     &    z2*x + 1232.D0/9.D0*Hr1(-1)*z2*x**2 + 48.D0/5.D0*Hr1(-1)*z2*
     &    x**3 + 656.D0/9.D0*Hr1(-1)*z2*dx - 16.D0/15.D0*Hr1(-1)*z2*
     &    dx**2 + 514634.D0/2025.D0*Hr1(0) - 3262136.D0/2025.D0*Hr1(0)*
     &    x + 303352.D0/2025.D0*Hr1(0)*x**2 + 724.D0/3.D0*Hr1(0)*z4 + 
     &    964.D0/3.D0*Hr1(0)*z4*x + 1184.D0/675.D0*Hr1(0)*dx - 80.D0/3.D
     &    0*Hr1(0)*z3 )
      c2qps3 = c2qps3 + nf*cf**2 * ( 848.D0/3.D0*Hr1(0)*z3*x + 1088.D0
     &    /9.D0*Hr1(0)*z3*x**2 + 384.D0/5.D0*Hr1(0)*z3*x**3 - 48028.D0/
     &    45.D0*Hr1(0)*z2 - 74732.D0/45.D0*Hr1(0)*z2*x + 13216.D0/45.D0
     &    *Hr1(0)*z2*x**2 - 64.D0/5.D0*Hr1(0)*z2*x**3 + 128.D0/15.D0*
     &    Hr1(0)*z2*dx + 593936.D0/405.D0*Hr1(1) - 529946.D0/405.D0*
     &    Hr1(1)*x - 12352.D0/405.D0*Hr1(1)*x**2 - 51638.D0/405.D0*Hr1(
     &    1)*dx + 680.D0/3.D0*Hr1(1)*z3 - 184.D0*Hr1(1)*z3*x - 1280.D0/
     &    9.D0*Hr1(1)*z3*x**2 + 384.D0/5.D0*Hr1(1)*z3*x**3 + 128.D0/9.D0
     &    *Hr1(1)*z3*dx + 128.D0/15.D0*Hr1(1)*z3*dx**2 - 172.D0/9.D0*
     &    Hr1(1)*z2 + 116.D0/3.D0*Hr1(1)*z2*x - 112.D0/27.D0*Hr1(1)*z2*
     &    x**2 - 16.D0/5.D0*Hr1(1)*z2*x**3 - 320.D0/27.D0*Hr1(1)*z2*dx
     &     - 16.D0/45.D0*Hr1(1)*z2*dx**2 - 224.D0*Hr2(-1,-1)*z2 - 224.D0
     &    *Hr2(-1,-1)*z2*x + 96.D0*Hr2(-1,-1)*z2*x**2 + 96.D0*Hr2(-1,-1
     &    )*z2*dx - 47216.D0/45.D0*Hr2(-1,0) - 134368.D0/135.D0*Hr2(-1,
     &    0)*x + 704.D0/15.D0*Hr2(-1,0)*x**2 + 544.D0/75.D0*Hr2(-1,0)*
     &    x**3 )
      c2qps3 = c2qps3 + nf*cf**2 * (  - 688.D0/45.D0*Hr2(-1,0)*dx - 
     &    704.D0/675.D0*Hr2(-1,0)*dx**2 + 352.D0*Hr2(-1,0)*z2 + 352.D0*
     &    Hr2(-1,0)*z2*x - 32.D0/3.D0*Hr2(-1,0)*z2*x**2 - 32.D0/3.D0*
     &    Hr2(-1,0)*z2*dx + 224.D0*Hr2(0,-1)*z3 - 224.D0*Hr2(0,-1)*z3*x
     &     + 624.D0*Hr2(0,-1)*z2 - 176.D0*Hr2(0,-1)*z2*x - 224.D0/3.D0*
     &    Hr2(0,-1)*z2*x**2 - 1066.D0/27.D0*Hr2(0,0) + 190.D0/3.D0*Hr2(
     &    0,0)*x + 872.D0/81.D0*Hr2(0,0)*x**2 - 544.D0/75.D0*Hr2(0,0)*
     &    x**3 + 32.D0/15.D0*Hr2(0,0)*dx - 640.D0/3.D0*Hr2(0,0)*z3 - 
     &    256.D0/3.D0*Hr2(0,0)*z3*x - 512.D0/3.D0*Hr2(0,0)*z2 - 2320.D0/
     &    3.D0*Hr2(0,0)*z2*x + 5824.D0/9.D0*Hr2(0,0)*z2*x**2 - 384.D0/5.
     &    D0*Hr2(0,0)*z2*x**3 + 123476.D0/135.D0*Hr2(0,1) - 93164.D0/
     &    135.D0*Hr2(0,1)*x - 58312.D0/405.D0*Hr2(0,1)*x**2 + 352.D0/45.
     &    D0*Hr2(0,1)*dx + 496.D0/3.D0*Hr2(0,1)*z3 + 496.D0/3.D0*Hr2(0,
     &    1)*z3*x + 40.D0/3.D0*Hr2(0,1)*z2 - 72.D0*Hr2(0,1)*z2*x + 640.D
     &    0/3.D0*Hr2(0,1)*z2*x**2 + 18868.D0/27.D0*Hr2(1,0) - 24436.D0/
     &    27.D0*Hr2(1,0)*x )
      c2qps3 = c2qps3 + nf*cf**2 * ( 11000.D0/81.D0*Hr2(1,0)*x**2 + 
     &    5704.D0/81.D0*Hr2(1,0)*dx + 1280.D0/3.D0*Hr2(1,0)*z2 - 1408.D0
     &    /3.D0*Hr2(1,0)*z2*x + 1312.D0/9.D0*Hr2(1,0)*z2*x**2 - 384.D0/
     &    5.D0*Hr2(1,0)*z2*x**3 - 160.D0/9.D0*Hr2(1,0)*z2*dx - 128.D0/
     &    15.D0*Hr2(1,0)*z2*dx**2 + 8684.D0/9.D0*Hr2(1,1) - 9760.D0/9.D0
     &    *Hr2(1,1)*x + 4168.D0/81.D0*Hr2(1,1)*x**2 + 5516.D0/81.D0*
     &    Hr2(1,1)*dx + 280.D0/3.D0*Hr2(1,1)*z2 - 280.D0/3.D0*Hr2(1,1)*
     &    z2*x + 512.D0/9.D0*Hr2(1,1)*z2*x**2 - 512.D0/9.D0*Hr2(1,1)*z2
     &    *dx + 1104.D0*Hr3(-1,-1,0) + 9872.D0/9.D0*Hr3(-1,-1,0)*x + 
     &    992.D0/9.D0*Hr3(-1,-1,0)*x**2 + 32.D0/5.D0*Hr3(-1,-1,0)*x**3
     &     + 992.D0/9.D0*Hr3(-1,-1,0)*dx - 32.D0/45.D0*Hr3(-1,-1,0)*
     &    dx**2 - 5392.D0/3.D0*Hr3(-1,0,0) - 5552.D0/3.D0*Hr3(-1,0,0)*x
     &     - 96.D0*Hr3(-1,0,0)*x**2 + 96.D0/5.D0*Hr3(-1,0,0)*x**3 - 64.D
     &    0*Hr3(-1,0,0)*dx - 32.D0/15.D0*Hr3(-1,0,0)*dx**2 - 976.D0*
     &    Hr3(-1,0,1) - 9296.D0/9.D0*Hr3(-1,0,1)*x - 736.D0/9.D0*Hr3(-1
     &    ,0,1)*x**2 )
      c2qps3 = c2qps3 + nf*cf**2 * (  - 32.D0/5.D0*Hr3(-1,0,1)*x**3
     &     - 160.D0/9.D0*Hr3(-1,0,1)*dx + 32.D0/45.D0*Hr3(-1,0,1)*dx**2
     &     - 256.D0*Hr3(0,-1,-1)*z2 + 256.D0*Hr3(0,-1,-1)*z2*x - 912.D0
     &    *Hr3(0,-1,0) - 6736.D0/9.D0*Hr3(0,-1,0)*x - 992.D0/9.D0*Hr3(0
     &    ,-1,0)*x**2 - 32.D0/5.D0*Hr3(0,-1,0)*x**3 - 128.D0/45.D0*Hr3(
     &    0,-1,0)*dx**2 + 192.D0*Hr3(0,-1,0)*z2 - 192.D0*Hr3(0,-1,0)*z2
     &    *x + 448.D0*Hr3(0,0,-1)*z2 + 5180.D0/9.D0*Hr3(0,0,0) + 3212.D0
     &    /3.D0*Hr3(0,0,0)*x - 1952.D0/9.D0*Hr3(0,0,0)*x**2 - 96.D0/5.D0
     &    *Hr3(0,0,0)*x**3 - 1328.D0/3.D0*Hr3(0,0,0)*z2 - 1328.D0/3.D0*
     &    Hr3(0,0,0)*z2*x + 48028.D0/45.D0*Hr3(0,0,1) + 13684.D0/15.D0*
     &    Hr3(0,0,1)*x - 13216.D0/45.D0*Hr3(0,0,1)*x**2 + 32.D0/5.D0*
     &    Hr3(0,0,1)*x**3 - 128.D0/15.D0*Hr3(0,0,1)*dx - 96.D0*Hr3(0,0,
     &    1)*z2 - 160.D0*Hr3(0,0,1)*z2*x + 6256.D0/9.D0*Hr3(0,1,0) - 
     &    3136.D0/9.D0*Hr3(0,1,0)*x - 3712.D0/27.D0*Hr3(0,1,0)*x**2 + 
     &    640.D0/3.D0*Hr3(0,1,0)*z2 + 640.D0/3.D0*Hr3(0,1,0)*z2*x + 
     &    2540.D0/3.D0*Hr3(0,1,1) )
      c2qps3 = c2qps3 + nf*cf**2 * (  - 736.D0/3.D0*Hr3(0,1,1)*x - 
     &    4288.D0/27.D0*Hr3(0,1,1)*x**2 - 16.D0/3.D0*Hr3(0,1,1)*z2 - 16.
     &    D0/3.D0*Hr3(0,1,1)*z2*x + 16792.D0/45.D0*Hr3(1,0,0) - 22792.D0
     &    /45.D0*Hr3(1,0,0)*x + 13888.D0/135.D0*Hr3(1,0,0)*x**2 + 4112.D
     &    0/135.D0*Hr3(1,0,0)*dx + 5140.D0/9.D0*Hr3(1,0,1) - 5284.D0/9.D
     &    0*Hr3(1,0,1)*x + 1600.D0/27.D0*Hr3(1,0,1)*x**2 - 1168.D0/27.D0
     &    *Hr3(1,0,1)*dx + 3892.D0/9.D0*Hr3(1,1,0) - 3748.D0/9.D0*Hr3(1
     &    ,1,0)*x - 128.D0/27.D0*Hr3(1,1,0)*x**2 - 304.D0/27.D0*Hr3(1,1
     &    ,0)*dx + 3904.D0/9.D0*Hr3(1,1,1) - 3904.D0/9.D0*Hr3(1,1,1)*x
     &     - 64.D0/9.D0*Hr3(1,1,1)*x**2 + 64.D0/9.D0*Hr3(1,1,1)*dx - 
     &    320.D0*Hr4(-1,-1,-1,0) - 320.D0*Hr4(-1,-1,-1,0)*x + 64.D0*
     &    Hr4(-1,-1,-1,0)*x**2 + 64.D0*Hr4(-1,-1,-1,0)*dx + 576.D0*Hr4(
     &    -1,-1,0,0) + 576.D0*Hr4(-1,-1,0,0)*x - 320.D0/3.D0*Hr4(-1,-1,
     &    0,0)*x**2 - 320.D0/3.D0*Hr4(-1,-1,0,0)*dx + 64.D0*Hr4(-1,-1,0
     &    ,1) + 64.D0*Hr4(-1,-1,0,1)*x - 64.D0*Hr4(-1,-1,0,1)*x**2 - 64.
     &    D0*Hr4(-1,-1,0,1)*dx )
      c2qps3 = c2qps3 + nf*cf**2 * ( 320.D0*Hr4(-1,0,-1,0) + 320.D0*
     &    Hr4(-1,0,-1,0)*x - 64.D0*Hr4(-1,0,-1,0)*x**2 - 64.D0*Hr4(-1,0
     &    ,-1,0)*dx - 448.D0*Hr4(-1,0,0,0) - 448.D0*Hr4(-1,0,0,0)*x + 
     &    64.D0/3.D0*Hr4(-1,0,0,0)*x**2 + 64.D0/3.D0*Hr4(-1,0,0,0)*dx
     &     - 192.D0*Hr4(-1,0,0,1) - 192.D0*Hr4(-1,0,0,1)*x - 64.D0/3.D0
     &    *Hr4(-1,0,0,1)*x**2 - 64.D0/3.D0*Hr4(-1,0,0,1)*dx - 64.D0*
     &    Hr4(-1,0,1,0) - 64.D0*Hr4(-1,0,1,0)*x - 64.D0/3.D0*Hr4(-1,0,1
     &    ,0)*x**2 - 64.D0/3.D0*Hr4(-1,0,1,0)*dx - 64.D0*Hr4(-1,0,1,1)
     &     - 64.D0*Hr4(-1,0,1,1)*x - 64.D0/3.D0*Hr4(-1,0,1,1)*x**2 - 64.
     &    D0/3.D0*Hr4(-1,0,1,1)*dx + 416.D0*Hr4(0,-1,-1,0) + 160.D0/3.D0
     &    *Hr4(0,-1,-1,0)*x - 320.D0/3.D0*Hr4(0,-1,-1,0)*x**2 - 736.D0*
     &    Hr4(0,-1,0,0) - 32.D0*Hr4(0,-1,0,0)*x + 320.D0/3.D0*Hr4(0,-1,
     &    0,0)*x**2 - 416.D0*Hr4(0,-1,0,1) + 608.D0/3.D0*Hr4(0,-1,0,1)*
     &    x + 64.D0/3.D0*Hr4(0,-1,0,1)*x**2 - 352.D0*Hr4(0,0,-1,0) - 
     &    160.D0/3.D0*Hr4(0,0,-1,0)*x + 320.D0/3.D0*Hr4(0,0,-1,0)*x**2
     &     - 440.D0/3.D0*Hr4(0,0,0,0) )
      c2qps3 = c2qps3 + nf*cf**2 * ( 880.D0/3.D0*Hr4(0,0,0,0)*x - 
     &    3808.D0/9.D0*Hr4(0,0,0,0)*x**2 + 512.D0/3.D0*Hr4(0,0,0,1) + 
     &    720.D0*Hr4(0,0,0,1)*x - 5824.D0/9.D0*Hr4(0,0,0,1)*x**2 + 384.D
     &    0/5.D0*Hr4(0,0,0,1)*x**3 + 584.D0/3.D0*Hr4(0,0,1,0) + 216.D0*
     &    Hr4(0,0,1,0)*x - 3328.D0/9.D0*Hr4(0,0,1,0)*x**2 + 880.D0/3.D0
     &    *Hr4(0,0,1,1) + 320.D0*Hr4(0,0,1,1)*x - 3488.D0/9.D0*Hr4(0,0,
     &    1,1)*x**2 + 448.D0/3.D0*Hr4(0,1,0,0) - 304.D0*Hr4(0,1,0,0)*x
     &     - 64.D0*Hr4(0,1,0,0)*x**2 - 384.D0/5.D0*Hr4(0,1,0,0)*x**3 + 
     &    584.D0/3.D0*Hr4(0,1,0,1) + 136.D0/3.D0*Hr4(0,1,0,1)*x - 800.D0
     &    /3.D0*Hr4(0,1,0,1)*x**2 + 488.D0/3.D0*Hr4(0,1,1,0) + 40.D0/3.D
     &    0*Hr4(0,1,1,0)*x - 224.D0*Hr4(0,1,1,0)*x**2 + 192.D0*Hr4(0,1,
     &    1,1) + 160.D0/3.D0*Hr4(0,1,1,1)*x - 1856.D0/9.D0*Hr4(0,1,1,1)
     &    *x**2 - 632.D0/3.D0*Hr4(1,0,0,0) + 632.D0/3.D0*Hr4(1,0,0,0)*x
     &     + 224.D0/9.D0*Hr4(1,0,0,0)*x**2 - 224.D0/9.D0*Hr4(1,0,0,0)*
     &    dx - 800.D0/3.D0*Hr4(1,0,0,1) + 928.D0/3.D0*Hr4(1,0,0,1)*x - 
     &    1600.D0/9.D0*Hr4(1,0,0,1)*x**2 )
      c2qps3 = c2qps3 + nf*cf**2 * ( 384.D0/5.D0*Hr4(1,0,0,1)*x**3 + 
     &    448.D0/9.D0*Hr4(1,0,0,1)*dx + 128.D0/15.D0*Hr4(1,0,0,1)*dx**2
     &     + 224.D0/3.D0*Hr4(1,0,1,0) - 224.D0/3.D0*Hr4(1,0,1,0)*x - 
     &    896.D0/9.D0*Hr4(1,0,1,0)*x**2 + 896.D0/9.D0*Hr4(1,0,1,0)*dx
     &     + 72.D0*Hr4(1,0,1,1) - 72.D0*Hr4(1,0,1,1)*x - 96.D0*Hr4(1,0,
     &    1,1)*x**2 + 96.D0*Hr4(1,0,1,1)*dx + 832.D0/3.D0*Hr4(1,1,0,0)
     &     - 320.D0*Hr4(1,1,0,0)*x + 320.D0/9.D0*Hr4(1,1,0,0)*x**2 - 
     &    384.D0/5.D0*Hr4(1,1,0,0)*x**3 + 832.D0/9.D0*Hr4(1,1,0,0)*dx
     &     - 128.D0/15.D0*Hr4(1,1,0,0)*dx**2 + 200.D0/3.D0*Hr4(1,1,0,1)
     &     - 200.D0/3.D0*Hr4(1,1,0,1)*x - 800.D0/9.D0*Hr4(1,1,0,1)*x**2
     &     + 800.D0/9.D0*Hr4(1,1,0,1)*dx + 200.D0/3.D0*Hr4(1,1,1,0) - 
     &    200.D0/3.D0*Hr4(1,1,1,0)*x - 800.D0/9.D0*Hr4(1,1,1,0)*x**2 + 
     &    800.D0/9.D0*Hr4(1,1,1,0)*dx + 176.D0/3.D0*Hr4(1,1,1,1) - 176.D
     &    0/3.D0*Hr4(1,1,1,1)*x - 704.D0/9.D0*Hr4(1,1,1,1)*x**2 + 704.D0
     &    /9.D0*Hr4(1,1,1,1)*dx - 256.D0*Hr5(0,-1,-1,-1,0) + 256.D0*
     &    Hr5(0,-1,-1,-1,0)*x )
      c2qps3 = c2qps3 + nf*cf**2 * ( 448.D0*Hr5(0,-1,-1,0,0) - 448.D0
     &    *Hr5(0,-1,-1,0,0)*x + 128.D0*Hr5(0,-1,-1,0,1) - 128.D0*Hr5(0,
     &    -1,-1,0,1)*x + 256.D0*Hr5(0,-1,0,-1,0) - 256.D0*Hr5(0,-1,0,-1
     &    ,0)*x - 256.D0*Hr5(0,-1,0,0,0) + 256.D0*Hr5(0,-1,0,0,0)*x - 
     &    64.D0*Hr5(0,-1,0,0,1) + 64.D0*Hr5(0,-1,0,0,1)*x + 384.D0*Hr5(
     &    0,0,-1,-1,0) - 256.D0*Hr5(0,0,-1,-1,0)*x - 576.D0*Hr5(0,0,-1,
     &    0,0) + 64.D0*Hr5(0,0,-1,0,0)*x - 256.D0*Hr5(0,0,-1,0,1) - 128.
     &    D0*Hr5(0,0,-1,0,1)*x - 384.D0*Hr5(0,0,0,-1,0) + 240.D0*Hr5(0,
     &    0,0,0,0) + 240.D0*Hr5(0,0,0,0,0)*x + 1328.D0/3.D0*Hr5(0,0,0,0
     &    ,1) + 1328.D0/3.D0*Hr5(0,0,0,0,1)*x + 1072.D0/3.D0*Hr5(0,0,0,
     &    1,0) + 1072.D0/3.D0*Hr5(0,0,0,1,0)*x + 400.D0*Hr5(0,0,0,1,1)
     &     + 400.D0*Hr5(0,0,0,1,1)*x + 544.D0/3.D0*Hr5(0,0,1,0,0) + 544.
     &    D0/3.D0*Hr5(0,0,1,0,0)*x + 288.D0*Hr5(0,0,1,0,1) + 288.D0*
     &    Hr5(0,0,1,0,1)*x + 736.D0/3.D0*Hr5(0,0,1,1,0) + 736.D0/3.D0*
     &    Hr5(0,0,1,1,0)*x + 704.D0/3.D0*Hr5(0,0,1,1,1) + 704.D0/3.D0*
     &    Hr5(0,0,1,1,1)*x )
      c2qps3 = c2qps3 + nf*cf**2 * (  - 496.D0/3.D0*Hr5(0,1,0,0,0) - 
     &    496.D0/3.D0*Hr5(0,1,0,0,0)*x - 256.D0/3.D0*Hr5(0,1,0,0,1) - 
     &    256.D0/3.D0*Hr5(0,1,0,0,1)*x + 448.D0/3.D0*Hr5(0,1,0,1,0) + 
     &    448.D0/3.D0*Hr5(0,1,0,1,0)*x + 144.D0*Hr5(0,1,0,1,1) + 144.D0
     &    *Hr5(0,1,0,1,1)*x + 704.D0/3.D0*Hr5(0,1,1,0,0) + 704.D0/3.D0*
     &    Hr5(0,1,1,0,0)*x + 400.D0/3.D0*Hr5(0,1,1,0,1) + 400.D0/3.D0*
     &    Hr5(0,1,1,0,1)*x + 400.D0/3.D0*Hr5(0,1,1,1,0) + 400.D0/3.D0*
     &    Hr5(0,1,1,1,0)*x + 352.D0/3.D0*Hr5(0,1,1,1,1) + 352.D0/3.D0*
     &    Hr5(0,1,1,1,1)*x )
      c2qps3 = c2qps3 + nf2*cf * (  - 311984.D0/1215.D0 + 224864.D0/
     &    1215.D0*x + 153392.D0/3645.D0*x**2 + 28.D0/3.D0*z4 + 28.D0/3.D
     &    0*z4*x + 107968.D0/3645.D0*dx + 328.D0/27.D0*z3 + 136.D0/27.D0
     &    *z3*x + 160.D0/27.D0*z3*x**2 + 128.D0/27.D0*z3*dx + 1832.D0/
     &    81.D0*z2 + 9176.D0/81.D0*z2*x - 176.D0/9.D0*z2*x**2 + 32.D0/5.
     &    D0*z2*x**3 - 32.D0/9.D0*z2*dx - 219832.D0/1215.D0*Hr1(0) - 
     &    51352.D0/1215.D0*Hr1(0)*x + 46688.D0/405.D0*Hr1(0)*x**2 + 32.D
     &    0/45.D0*Hr1(0)*dx - 16.D0/9.D0*Hr1(0)*z3 - 16.D0/9.D0*Hr1(0)*
     &    z3*x + 848.D0/27.D0*Hr1(0)*z2 + 992.D0/27.D0*Hr1(0)*z2*x + 32.
     &    D0/9.D0*Hr1(0)*z2*x**2 - 4280.D0/81.D0*Hr1(1) + 2120.D0/81.D0
     &    *Hr1(1)*x + 2048.D0/81.D0*Hr1(1)*x**2 + 112.D0/81.D0*Hr1(1)*
     &    dx - 8.D0/3.D0*Hr1(1)*z2 + 8.D0/3.D0*Hr1(1)*z2*x + 32.D0/9.D0
     &    *Hr1(1)*z2*x**2 - 32.D0/9.D0*Hr1(1)*z2*dx + 512.D0/9.D0*Hr2(
     &    -1,0) + 640.D0/9.D0*Hr2(-1,0)*x + 160.D0/9.D0*Hr2(-1,0)*x**2
     &     + 32.D0/5.D0*Hr2(-1,0)*x**3 - 32.D0/9.D0*Hr2(-1,0)*dx - 32.D0
     &    /45.D0*Hr2(-1,0)*dx**2 )
      c2qps3 = c2qps3 + nf2*cf * (  - 12608.D0/81.D0*Hr2(0,0) - 
     &    18080.D0/81.D0*Hr2(0,0)*x + 1744.D0/27.D0*Hr2(0,0)*x**2 - 32.D
     &    0/5.D0*Hr2(0,0)*x**3 + 32.D0/9.D0*Hr2(0,0)*z2 + 32.D0/9.D0*
     &    Hr2(0,0)*z2*x - 1832.D0/81.D0*Hr2(0,1) - 3416.D0/81.D0*Hr2(0,
     &    1)*x + 176.D0/9.D0*Hr2(0,1)*x**2 - 16.D0/3.D0*Hr2(0,1)*z2 - 
     &    16.D0/3.D0*Hr2(0,1)*z2*x - 8.D0*Hr2(1,0) + 8.D0/3.D0*Hr2(1,0)
     &    *x + 304.D0/27.D0*Hr2(1,0)*x**2 - 160.D0/27.D0*Hr2(1,0)*dx + 
     &    200.D0/9.D0*Hr2(1,1) - 200.D0/9.D0*Hr2(1,1)*x + 944.D0/81.D0*
     &    Hr2(1,1)*x**2 - 944.D0/81.D0*Hr2(1,1)*dx + 128.D0/3.D0*Hr3(-1
     &    ,0,0) + 128.D0/3.D0*Hr3(-1,0,0)*x + 128.D0/9.D0*Hr3(-1,0,0)*
     &    x**2 + 128.D0/9.D0*Hr3(-1,0,0)*dx + 128.D0/3.D0*Hr3(0,-1,0)
     &     + 128.D0/9.D0*Hr3(0,-1,0)*x**2 - 1784.D0/27.D0*Hr3(0,0,0) - 
     &    4376.D0/27.D0*Hr3(0,0,0)*x + 256.D0/9.D0*Hr3(0,0,0)*x**2 - 
     &    848.D0/27.D0*Hr3(0,0,1) - 992.D0/27.D0*Hr3(0,0,1)*x - 32.D0/9.
     &    D0*Hr3(0,0,1)*x**2 - 128.D0/9.D0*Hr3(0,1,0) - 176.D0/9.D0*
     &    Hr3(0,1,0)*x )
      c2qps3 = c2qps3 + nf2*cf * (  - 32.D0/9.D0*Hr3(0,1,0)*x**2 - 
     &    152.D0/27.D0*Hr3(0,1,1) - 296.D0/27.D0*Hr3(0,1,1)*x - 128.D0/
     &    9.D0*Hr3(0,1,1)*x**2 + 8.D0/3.D0*Hr3(1,0,1) - 8.D0/3.D0*Hr3(1
     &    ,0,1)*x - 32.D0/9.D0*Hr3(1,0,1)*x**2 + 32.D0/9.D0*Hr3(1,0,1)*
     &    dx + 8.D0/3.D0*Hr3(1,1,0) - 8.D0/3.D0*Hr3(1,1,0)*x - 32.D0/9.D
     &    0*Hr3(1,1,0)*x**2 + 32.D0/9.D0*Hr3(1,1,0)*dx + 32.D0/9.D0*
     &    Hr3(1,1,1) - 32.D0/9.D0*Hr3(1,1,1)*x - 128.D0/27.D0*Hr3(1,1,1
     &    )*x**2 + 128.D0/27.D0*Hr3(1,1,1)*dx - 368.D0/9.D0*Hr4(0,0,0,0
     &    ) - 368.D0/9.D0*Hr4(0,0,0,0)*x - 32.D0/9.D0*Hr4(0,0,0,1) - 32.
     &    D0/9.D0*Hr4(0,0,0,1)*x + 112.D0/9.D0*Hr4(0,0,1,1) + 112.D0/9.D
     &    0*Hr4(0,0,1,1)*x + 16.D0/3.D0*Hr4(0,1,0,1) + 16.D0/3.D0*Hr4(0
     &    ,1,0,1)*x + 16.D0/3.D0*Hr4(0,1,1,0) + 16.D0/3.D0*Hr4(0,1,1,0)
     &    *x + 64.D0/9.D0*Hr4(0,1,1,1) + 64.D0/9.D0*Hr4(0,1,1,1)*x )
*
       X2S3A = C2QPS3 + C2QQ3
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece due to the fl11 contribution.
*
       FUNCTION X2S3C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0, 
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
       DIMENSION FL(6), FLS(6)
       DATA FL  / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
       DATA FLS /  1.d0, 0.1d0, 0.d0, 0.1d0, 0.01818181818d0, 0.1d0 /
*
* ...Colour factors
*
       DABC2N = 5./18.D0 * NF
*
       FL11 = FLS(NF) - FL(NF)
*
* ...The coefficient of delta(1-x)
*
       X2S3C = 
     &     + 64.D0*dabc2n*fl11
     &     + 160.D0*z2*dabc2n*fl11
     &     + 224.D0/3.D0*z3*dabc2n*fl11
     &     - 16.D0*z4*dabc2n*fl11
     &     - 1280.D0/3.D0*z5*dabc2n*fl11
*
       RETURN
       END
*
* =================================================================av==


==> xc2sg3p.f <==
*
* ..File: xc2sg3p.f    F_2^PS  and  F_2^G
*
*
* ..Parametrizations of the 3-loop MS(bar) pure-singlet and gluon coef-
*    ficient functions for the electromagnetic structure function F_2
*    at  mu_r = mu_f = Q. The expansion parameter is  alpha_s/(4 pi).
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is one part in thousand or better.
*
* ..Reference: J. Vermaseren, A. Vogt and S. Moch 
*              hep-ph/0504242
* 
* =====================================================================
*
*
* ..The pure-singlet coefficient function, regular piece
*
       FUNCTION C2S3A (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       DIMENSION FL(6), FLS(6)
       INTEGER NF
       DATA FL  / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
       DATA FLS /  1.d0, 0.1d0, 0.d0, 0.1d0, 0.018181818d0, 0.1d0 /
*
       DL  = LOG (Y)
       Y1  = 1.-Y
       DL1 = LOG (Y1)
       D9  = 1./9.D0
       D81 = D9*D9
*
       C2S31 = ( 856.*D81 * DL1**4 - 6032.*D81 * DL1**3 + 130.57* DL1**2
     ,         - 542.0 * DL1 + 8501. - 4714.* Y + 61.50 * Y**2 ) * Y1
     ,         + DL*DL1 * (8831.* DL + 4162.* Y1) - 15.44 * Y*DL**5     
     ,         + 3333.* Y*DL**2 + 1615.* DL + 1208.* DL**2 
     ,         - 333.73 * DL**3 + 4244.*D81 * DL**4 - 40.*D9 * DL**5 
     ,         - 2731.82 * Y1/Y - 414.262 * DL/Y
       C2S32 = ( - 64.*D81 * DL1**3 + 208.*D81 * DL1**2 + 23.09 * DL1
     ,         - 220.27 + 59.80 * Y - 177.6 * Y**2) * Y1 + 
     ,         -  DL*DL1 * (160.3 * DL + 135.4 * Y1) - 24.14 * Y*DL**3 
     ,         - 215.4 * Y*DL**2 - 209.8 * DL - 90.38 * DL**2 
     ,         - 3568./243.* DL**3 - 184.*D81 * DL**4 + 40.2426 * Y1/Y
       C2S3F = ( ( 126.42 - 50.29 * Y - 50.15 * Y**2) * Y1 - 26.717 
     ,         - 320.*D81 * DL**2 * (DL+5.D0) + 59.59 * DL 
     ,         - Y*DL**2 * (101.8 + 34.79 * DL + 3.070 * DL**2) 
     ,         - 9.075 * Y*Y1*DL1 ) * Y
       C2S3A = NF * ( C2S31 + (FLS(NF)-FL(NF)) * C2S3F + NF * C2S32 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The (truncated) 'local' piece due to the FL11 contribution
*
       FUNCTION C2S3C (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       DIMENSION FL(6), FLS(6)
       DATA FL  / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
       DATA FLS /  1.d0, 0.1d0, 0.d0, 0.1d0, 0.018181818d0, 0.1d0 /
*
       FL11 = FL(NF)
       C2S3C = - (FLS(NF)-FL(NF)) * NF * 11.8880
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon coefficient function
*
       FUNCTION C2G3A (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       DIMENSION FLG(6)
       INTEGER NF
       DATA FLG / 1.d0, 0.1d0, 0.d0, 0.1d0, 0.018181818d0, 0.1d0 /
*
       YI  = 1./Y
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
       D9  = 1./9.D0
       D81 = D9*D9
*
       C2G31 = 
     ,           966.*D81 * DL1**5 - 935.5*D9 * DL1**4 + 89.31 * DL1**3 
     ,         + 979.2 * DL1**2 - 2405. * DL1 + 1372.* (1.-Y)* DL1**4
     ,         - 15729. - 310510.* Y + 331570.* Y**2 - 244150.* Y*DL**2
     ,         - 253.3* Y*DL**5
     ,         + DL*DL1 * (138230. - 237010.* DL) - 11860.* DL 
     ,         - 700.8 * DL**2 - 1440.* DL**3 + 2480.5*D81 * DL**4
     ,         - 134.*D9 * DL**5 - 6362.54 * YI - 932.089 * DL*YI
       C2G32 = 
     ,           131.*D81 * DL1**4 - 14.72 * DL1**3 + 3.607 * DL1**2
     ,         - 226.1 * DL1 + 4.762 - 190.0 * Y - 818.4 * Y**2
     ,         - 4019.* Y*DL**2 - DL*DL1 * (791.5 + 4646 * DL)
     ,         + 739.0 * DL + 418.0 * DL**2 + 104.3 * DL**3 
     ,         + 809.*D81 * DL**4 + 12.*D9 * DL**5 + 84.423 * YI
       C2G3F =   3.211 * DL1**2 + 19.04 * Y*DL1 + 0.623 * (1.-Y)*DL1**3 
     ,         - 64.47 * Y + 121.6 * Y**2 - 45.82 * Y**3 - Y*DL*DL1 
     ,         * ( 31.68 + 37.24 * DL) - Y*DL * (82.40 + 16.08 * DL)
     ,         + Y*DL**3 * (520.*D81 + 11.27 * Y) + 60.*D81 * Y*DL**4
       C2G3A = NF * ( C2G31 + NF * (C2G32 + FLG(NF) * C2G3F) )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The artificial 'local' piece, introduced to fine-tune the accuracy. 
*
       FUNCTION C2G3C (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       C2G3C = 0.625 * NF
*
       RETURN
       END
*
* =================================================================av==


==> xclgl3e.f <==
*
* ..File: xclgl3e.f    FL_G
*
*
* ..The exact 3-loop MS(bar) gluonic coefficient functions for the 
*    structure function F_L in electromagnetic DIS at mu_r = mu_f = Q. 
*    Expansion parameter: alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication).
*
* ..Reference: J. Vermaseren, A. Vogt and S. Moch
*              hep-ph/0504242
*
* =====================================================================
*
*
* ..There is only a regular piece. 
*
       FUNCTION XLG3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
       DIMENSION FLG(6)
       DATA FLG / 1.d0, 0.1d0, 0.d0, 0.1d0, 0.01818181818d0, 0.1d0 /
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
       DABC2A = 5./48.D0 * NF2
       FLG11 = FLG(NF)
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG(1.D0-X)
*
* ...Harmonic polylogs (HPLs) up to weight 5 by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the HPLs, flg11 part
*
      cLgg3 =
     &  + dabc2a*flg11 * (  - 17152.D0/225.D0 - 20352.D0/25.D0*x + 
     &    21504.D0/25.D0*x**2 + 6784.D0/225.D0*dx + 5632.D0/15.D0*z3 - 
     &    8576.D0/45.D0*z3*x - 57472.D0/45.D0*z3*x**2 - 12544.D0/15.D0*
     &    z3*x**3 + 3584.D0/15.D0*z3*dx + 40192.D0/225.D0*z2 - 6144.D0/
     &    25.D0*z2*x - 128768.D0/75.D0*z2*x**2 - 768.D0/5.D0*z2*x**3 + 
     &    28672.D0/225.D0*z2*dx - 256.D0/15.D0*z2*dp + 36992.D0/75.D0*
     &    z2**2*x - 60928.D0/75.D0*z2**2*x**2 + 28672.D0/25.D0*z2**2*
     &    x**3 + 512.D0*Hr1(-1)*z3*x + 512.D0*Hr1(-1)*z3*x**2 + 3328.D0/
     &    5.D0*Hr1(-1)*z2 + 1408.D0/15.D0*Hr1(-1)*z2*x - 256.D0/9.D0*
     &    Hr1(-1)*z2*x**2 + 12544.D0/25.D0*Hr1(-1)*z2*x**3 + 4096.D0/45.
     &    D0*Hr1(-1)*z2*dx + 6272.D0/75.D0*Hr1(-1)*z2*dx**2 - 1664.D0/
     &    75.D0*Hr1(0) - 147968.D0/225.D0*Hr1(0)*x + 25472.D0/15.D0*
     &    Hr1(0)*x**2 - 6784.D0/225.D0*Hr1(0)*dx - 128.D0/15.D0*Hr1(0)*
     &    dp + 768.D0*Hr1(0)*z3*x - 27392.D0/15.D0*Hr1(0)*z3*x**2 + 
     &    7168.D0/5.D0*Hr1(0)*z3*x**3 - 5632.D0/15.D0*Hr1(0)*z2 - 50176.
     &    D0/45.D0*Hr1(0)*z2*x )
      cLgg3 = cLgg3 + dabc2a*flg11 * ( 113152.D0/45.D0*Hr1(0)*z2*
     &    x**2 - 50176.D0/75.D0*Hr1(0)*z2*x**3 - 3584.D0/15.D0*Hr1(0)*
     &    z2*dx + 2944.D0/25.D0*Hr1(1) - 490496.D0/225.D0*Hr1(1)*x + 
     &    46976.D0/25.D0*Hr1(1)*x**2 + 41216.D0/225.D0*Hr1(1)*dx - 768.D
     &    0*Hr1(1)*z3 + 1792.D0/3.D0*Hr1(1)*z3*x - 768.D0*Hr1(1)*z3*
     &    x**2 + 7168.D0/5.D0*Hr1(1)*z3*x**3 - 256.D0*Hr1(1)*z3*dx - 
     &    3584.D0/15.D0*Hr1(1)*z3*dx**2 + 3328.D0/15.D0*Hr1(1)*z2 - 
     &    55168.D0/45.D0*Hr1(1)*z2*x + 9472.D0/9.D0*Hr1(1)*z2*x**2 - 
     &    12544.D0/75.D0*Hr1(1)*z2*x**3 + 4096.D0/45.D0*Hr1(1)*z2*dx + 
     &    6272.D0/225.D0*Hr1(1)*z2*dx**2 + 6144.D0/5.D0*Hr1(1)*z2**2*x
     &     - 6144.D0/5.D0*Hr1(1)*z2**2*x**2 - 512.D0*Hr2(-1,-1)*z2*x - 
     &    512.D0*Hr2(-1,-1)*z2*x**2 - 23552.D0/25.D0*Hr2(-1,0) - 316928.
     &    D0/225.D0*Hr2(-1,0)*x - 47488.D0/75.D0*Hr2(-1,0)*x**2 - 768.D0
     &    /5.D0*Hr2(-1,0)*x**3 - 12544.D0/225.D0*Hr2(-1,0)*dx - 128.D0/
     &    5.D0*Hr2(-1,0)*dx**2 + 512.D0*Hr2(-1,0)*z2*x + 512.D0*Hr2(-1,
     &    0)*z2*x**2 )
      cLgg3 = cLgg3 + dabc2a*flg11 * (  - 4096.D0/5.D0*Hr2(0,-1)*z2
     &    *x + 15872.D0/15.D0*Hr2(0,-1)*z2*x**2 + 18688.D0/225.D0*Hr2(0
     &    ,0) + 82816.D0/75.D0*Hr2(0,0)*x + 45568.D0/75.D0*Hr2(0,0)*
     &    x**2 + 768.D0/5.D0*Hr2(0,0)*x**3 + 12544.D0/225.D0*Hr2(0,0)*
     &    dx + 128.D0/15.D0*Hr2(0,0)*dp - 1792.D0/5.D0*Hr2(0,0)*z2*x + 
     &    25856.D0/15.D0*Hr2(0,0)*z2*x**2 - 7168.D0/5.D0*Hr2(0,0)*z2*
     &    x**3 - 40192.D0/225.D0*Hr2(0,1) - 261632.D0/225.D0*Hr2(0,1)*x
     &     + 128768.D0/75.D0*Hr2(0,1)*x**2 - 41216.D0/225.D0*Hr2(0,1)*
     &    dx + 256.D0/15.D0*Hr2(0,1)*dp + 1536.D0*Hr2(0,1)*z3*x - 1536.D
     &    0*Hr2(0,1)*z3*x**2 - 1024.D0/15.D0*Hr2(0,1)*z2*x - 512.D0/15.D
     &    0*Hr2(0,1)*z2*x**2 - 1408.D0*Hr2(1,0)*x + 1408.D0*Hr2(1,0)*
     &    x**2 + 1536.D0*Hr2(1,0)*z3*x - 1536.D0*Hr2(1,0)*z3*x**2 + 768.
     &    D0*Hr2(1,0)*z2 - 9472.D0/3.D0*Hr2(1,0)*z2*x + 3328.D0*Hr2(1,0
     &    )*z2*x**2 - 7168.D0/5.D0*Hr2(1,0)*z2*x**3 + 256.D0*Hr2(1,0)*
     &    z2*dx + 3584.D0/15.D0*Hr2(1,0)*z2*dx**2 - 2816.D0*Hr2(1,1)*x
     &     + 2816.D0*Hr2(1,1)*x**2 )
      cLgg3 = cLgg3 + dabc2a*flg11 * ( 3072.D0*Hr2(1,1)*z3*x - 3072.
     &    D0*Hr2(1,1)*z3*x**2 - 512.D0*Hr2(1,1)*z2*x + 512.D0*Hr2(1,1)*
     &    z2*x**2 + 6656.D0/15.D0*Hr3(-1,-1,0) + 110336.D0/45.D0*Hr3(-1
     &    ,-1,0)*x + 18944.D0/9.D0*Hr3(-1,-1,0)*x**2 + 25088.D0/75.D0*
     &    Hr3(-1,-1,0)*x**3 - 8192.D0/45.D0*Hr3(-1,-1,0)*dx + 12544.D0/
     &    225.D0*Hr3(-1,-1,0)*dx**2 - 6656.D0/15.D0*Hr3(-1,0,0) - 29696.
     &    D0/45.D0*Hr3(-1,0,0)*x - 512.D0*Hr3(-1,0,0)*x**2 - 25088.D0/
     &    75.D0*Hr3(-1,0,0)*x**3 - 12544.D0/225.D0*Hr3(-1,0,0)*dx**2 - 
     &    6656.D0/15.D0*Hr3(-1,0,1) + 50944.D0/45.D0*Hr3(-1,0,1)*x + 
     &    9728.D0/9.D0*Hr3(-1,0,1)*x**2 - 25088.D0/75.D0*Hr3(-1,0,1)*
     &    x**3 - 8192.D0/45.D0*Hr3(-1,0,1)*dx - 12544.D0/225.D0*Hr3(-1,
     &    0,1)*dx**2 - 6656.D0/45.D0*Hr3(0,-1,0)*x - 18944.D0/9.D0*Hr3(
     &    0,-1,0)*x**2 - 25088.D0/75.D0*Hr3(0,-1,0)*x**3 + 6656.D0/45.D0
     &    *Hr3(0,0,0)*x + 25088.D0/75.D0*Hr3(0,0,0)*x**3 + 5632.D0/15.D0
     &    *Hr3(0,0,1) + 8704.D0/9.D0*Hr3(0,0,1)*x - 113152.D0/45.D0*
     &    Hr3(0,0,1)*x**2 )
      cLgg3 = cLgg3 + dabc2a*flg11 * ( 25088.D0/75.D0*Hr3(0,0,1)*
     &    x**3 + 3584.D0/15.D0*Hr3(0,0,1)*dx - 1536.D0*Hr3(0,1,0)*z2*x
     &     + 1536.D0*Hr3(0,1,0)*z2*x**2 - 5632.D0/15.D0*Hr3(1,0,0) - 
     &    1536.D0/5.D0*Hr3(1,0,0)*x + 4608.D0/5.D0*Hr3(1,0,0)*x**2 - 
     &    3584.D0/15.D0*Hr3(1,0,0)*dx - 1536.D0*Hr3(1,0,0)*z2*x + 1536.D
     &    0*Hr3(1,0,0)*z2*x**2 - 3072.D0*Hr3(1,1,0)*z2*x + 3072.D0*Hr3(
     &    1,1,0)*z2*x**2 - 1024.D0*Hr4(-1,-1,-1,0)*x - 1024.D0*Hr4(-1,
     &    -1,-1,0)*x**2 + 512.D0*Hr4(-1,-1,0,0)*x + 512.D0*Hr4(-1,-1,0,
     &    0)*x**2 + 512.D0*Hr4(-1,0,-1,0)*x + 512.D0*Hr4(-1,0,-1,0)*
     &    x**2 - 512.D0*Hr4(-1,0,0,0)*x - 512.D0*Hr4(-1,0,0,0)*x**2 + 
     &    2048.D0/15.D0*Hr4(0,-1,-1,0)*x - 1024.D0/15.D0*Hr4(0,-1,-1,0)
     &    *x**2 + 5632.D0/15.D0*Hr4(0,-1,0,0)*x - 512.D0*Hr4(0,-1,0,0)*
     &    x**2 + 13312.D0/15.D0*Hr4(0,-1,0,1)*x - 16384.D0/15.D0*Hr4(0,
     &    -1,0,1)*x**2 - 2048.D0/15.D0*Hr4(0,0,-1,0)*x + 16384.D0/15.D0
     &    *Hr4(0,0,-1,0)*x**2 + 2048.D0/15.D0*Hr4(0,0,0,0)*x + 3328.D0/
     &    15.D0*Hr4(0,0,0,1)*x )
      cLgg3 = cLgg3 + dabc2a*flg11 * (  - 25856.D0/15.D0*Hr4(0,0,0,
     &    1)*x**2 + 7168.D0/5.D0*Hr4(0,0,0,1)*x**3 - 1792.D0/3.D0*Hr4(0
     &    ,1,0,0)*x + 2304.D0*Hr4(0,1,0,0)*x**2 - 7168.D0/5.D0*Hr4(0,1,
     &    0,0)*x**3 - 512.D0*Hr4(1,0,-1,0)*x + 512.D0*Hr4(1,0,-1,0)*
     &    x**2 + 512.D0*Hr4(1,0,0,0)*x - 512.D0*Hr4(1,0,0,0)*x**2 - 768.
     &    D0*Hr4(1,0,0,1) + 7936.D0/3.D0*Hr4(1,0,0,1)*x - 2816.D0*Hr4(1
     &    ,0,0,1)*x**2 + 7168.D0/5.D0*Hr4(1,0,0,1)*x**3 - 256.D0*Hr4(1,
     &    0,0,1)*dx - 3584.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 768.D0*Hr4(1,1
     &    ,0,0) - 6400.D0/3.D0*Hr4(1,1,0,0)*x + 2304.D0*Hr4(1,1,0,0)*
     &    x**2 - 7168.D0/5.D0*Hr4(1,1,0,0)*x**3 + 256.D0*Hr4(1,1,0,0)*
     &    dx + 3584.D0/15.D0*Hr4(1,1,0,0)*dx**2 + 1536.D0*Hr5(0,1,0,0,1
     &    )*x - 1536.D0*Hr5(0,1,0,0,1)*x**2 - 1536.D0*Hr5(0,1,1,0,0)*x
     &     + 1536.D0*Hr5(0,1,1,0,0)*x**2 + 1536.D0*Hr5(1,0,0,0,1)*x - 
     &    1536.D0*Hr5(1,0,0,0,1)*x**2 - 1536.D0*Hr5(1,0,1,0,0)*x + 1536.
     &    D0*Hr5(1,0,1,0,0)*x**2 + 3072.D0*Hr5(1,1,0,0,1)*x - 3072.D0*
     &    Hr5(1,1,0,0,1)*x**2 )
      cLgg3 = cLgg3 + dabc2a*flg11 * (  - 3072.D0*Hr5(1,1,1,0,0)*x
     &     + 3072.D0*Hr5(1,1,1,0,0)*x**2 )
*
* ...The `special' contributions to the flg11 part
*
      SP1 =
     &  + dm * (  - 6.D0*z3 + 4.D0/5.D0*z2**2 + 8.D0*Hr1(-1)*z2 + 6.D0*
     &    Hr1(0)*z3 - 6.D0*Hr1(0)*z2 - 8.D0*Hr2(0,-1)*z2 + 6.D0*Hr2(0,0
     &    )*z2 - 4.D0*Hr3(-1,0,0) - 8.D0*Hr3(-1,0,1) + 2.D0*Hr3(0,0,0)
     &     + 4.D0*Hr3(0,0,1) + 4.D0*Hr4(0,-1,0,0) + 8.D0*Hr4(0,-1,0,1)
     &     - 2.D0*Hr4(0,0,0,0) - 4.D0*Hr4(0,0,0,1) )
      SP1 = SP1 + dm**2 * (  - 4.D0/5.D0*z2**2 - 6.D0*Hr1(0)*z3 + 8.D0*
     &    Hr2(0,-1)*z2 - 6.D0*Hr2(0,0)*z2 - 4.D0*Hr4(0,-1,0,0) - 8.D0*
     &    Hr4(0,-1,0,1) + 2.D0*Hr4(0,0,0,0) + 4.D0*Hr4(0,0,0,1) )
      SP1 = SP1 + 2.D0*z3 + 4.D0*z3*dp - 21.D0/5.D0*z2**2*dp + 21.D0/5.D
     &    0*z2**2*dp**2 - 8.D0*Hr1(-1)*z2 - 4.D0*Hr1(0)*z3*dp + 4.D0*
     &    Hr1(0)*z3*dp**2 + 4.D0*Hr1(0)*z2 + 2.D0*Hr1(0)*z2*dp - 2.D0*
     &    Hr2(0,0)*z2*dp + 2.D0*Hr2(0,0)*z2*dp**2 + 4.D0*Hr3(-1,0,0) +
     &    8.D0*Hr3(-1,0,1) - 4.D0*Hr3(0,-1,0) + 4.D0*Hr3(0,-1,0)*dp - 2.
     &    D0*Hr3(0,0,0)*dp - 4.D0*Hr3(0,0,1) - 4.D0*Hr4(0,0,-1,0)*dp +
     &    4.D0*Hr4(0,0,-1,0)*dp**2 + 2.D0*Hr4(0,0,0,0)*dp - 2.D0*Hr4(0,
     &    0,0,0)*dp**2
       if (x .gt. 0.99995D0) then
         SP1 = x*(z2+z3)
* ...For 5-digit accuracy down to x=0.9
c    ,         + (1.-x)**2 * (-0.5*DL1-0.25*z2-0.5*z3+5./8.d0)
       endif
*
      SP2 =
     &  + dm * (  - 18.D0*z3 + 2.D0*z2 + 8.D0/5.D0*z2**2 + 24.D0*Hr1(-1
     &    )*z2 + 12.D0*Hr1(0)*z3 - 18.D0*Hr1(0)*z2 - 16.D0*Hr2(0,-1)*z2
     &     + 12.D0*Hr2(0,0)*z2 - 12.D0*Hr3(-1,0,0) - 24.D0*Hr3(-1,0,1)
     &     + 6.D0*Hr3(0,0,0) + 12.D0*Hr3(0,0,1) + 8.D0*Hr4(0,-1,0,0) +
     &    16.D0*Hr4(0,-1,0,1) - 4.D0*Hr4(0,0,0,0) - 8.D0*Hr4(0,0,0,1) )
      SP2 = SP2 + dm**2 * ( 12.D0*z3 - 16.D0/5.D0*z2**2 - 16.D0*Hr1(-1)
     &    *z2 - 24.D0*Hr1(0)*z3 + 12.D0*Hr1(0)*z2 + 32.D0*Hr2(0,-1)*z2
     &     - 24.D0*Hr2(0,0)*z2 + 8.D0*Hr3(-1,0,0) + 16.D0*Hr3(-1,0,1)
     &     - 4.D0*Hr3(0,0,0) - 8.D0*Hr3(0,0,1) - 16.D0*Hr4(0,-1,0,0) -
     &    32.D0*Hr4(0,-1,0,1) + 8.D0*Hr4(0,0,0,0) + 16.D0*Hr4(0,0,0,1)
     &     )
      SP2 = SP2 + dm**3 * ( 8.D0/5.D0*z2**2 + 12.D0*Hr1(0)*z3 - 16.D0*
     &    Hr2(0,-1)*z2 + 12.D0*Hr2(0,0)*z2 + 8.D0*Hr4(0,-1,0,0) + 16.D0
     &    *Hr4(0,-1,0,1) - 4.D0*Hr4(0,0,0,0) - 8.D0*Hr4(0,0,0,1) )
      SP2 = SP2 + 2.D0*z3 + 12.D0*z3*dp - 8.D0*z3*dp**2 + 4.D0*z2 - 6.D0
     &    *z2*dp - 42.D0/5.D0*z2**2*dp + 84.D0/5.D0*z2**2*dp**2 - 42.D0/
     &    5.D0*z2**2*dp**3 - 8.D0*Hr1(-1)*z2 - 8.D0*Hr1(0)*z3*dp + 16.D0
     &    *Hr1(0)*z3*dp**2 - 8.D0*Hr1(0)*z3*dp**3 + 4.D0*Hr1(0)*z2 + 6.D
     &    0*Hr1(0)*z2*dp - 4.D0*Hr1(0)*z2*dp**2 + 4.D0*Hr2(-1,0) - 4.D0
     &    *Hr2(-1,0)*dp - 4.D0*Hr2(0,0) + 4.D0*Hr2(0,0)*dp - 4.D0*Hr2(0
     &    ,0)*z2*dp + 8.D0*Hr2(0,0)*z2*dp**2 - 4.D0*Hr2(0,0)*z2*dp**3
     &     - 4.D0*Hr2(0,1) + 4.D0*Hr2(0,1)*dp + 4.D0*Hr3(-1,0,0) + 8.D0
     &    *Hr3(-1,0,1) - 4.D0*Hr3(0,-1,0) + 12.D0*Hr3(0,-1,0)*dp - 8.D0
     &    *Hr3(0,-1,0)*dp**2 - 6.D0*Hr3(0,0,0)*dp + 4.D0*Hr3(0,0,0)*
     &    dp**2 - 4.D0*Hr3(0,0,1) - 8.D0*Hr4(0,0,-1,0)*dp + 16.D0*Hr4(0
     &    ,0,-1,0)*dp**2 - 8.D0*Hr4(0,0,-1,0)*dp**3 + 4.D0*Hr4(0,0,0,0)
     &    *dp - 8.D0*Hr4(0,0,0,0)*dp**2 + 4.D0*Hr4(0,0,0,0)*dp**3
       if (x .gt. 0.995D0) then
         SP2 =    (1.-x)* (-DL1-0.5*z2-z3+0.75D0)
     ,          + (1.-x)**2 * (-0.5)
* ...For 5-digit accuracy down to x=0.9
c    ,          + (1.-x)**3 * (DL1/3.d0+z2/18.d0+z3/3.d0-0.75)
c    ,          + (1.-x)**4 * (DL1/3.d0+z2/18.d0+z3/3.d0-0.5)
c    ,          + (1.-x)**5 * (31./120.d0*DL1+17./360.d0*z2+7./30.d0*z3
c    ,                         -1103./4800.d0)
       endif
*
       CLGG3 = 64./15.D0 * (2.* SP1 - SP2) * DABC2A * FLG11 + CLGG3
       XLG3A = CLGG3
*
* ...The coefficient function in terms of the HPLs, standard parts
*
      cLgg3 = cLgg3 + nf*ca**2 * ( 6472.D0/27.D0 + 301316.D0/27.D0*x - 
     &    4393856.D0/405.D0*x**2 - 960.D0*z5*x - 222964.D0/405.D0*dx - 
     &    4928.D0/15.D0*z3 - 1720.D0*z3*x + 146308.D0/45.D0*z3*x**2 + 
     &    40.D0*z3*x**3 + 64.D0*z3*dx - 56.D0/9.D0*z2 - 210824.D0/45.D0
     &    *z2*x + 319184.D0/45.D0*z2*x**2 + 152.D0/5.D0*z2*x**3 + 5248.D
     &    0/45.D0*z2*dx - 96.D0*z2*z3*x - 192.D0/5.D0*z2**2*x - 7672.D0/
     &    15.D0*z2**2*x**2 - 3456.D0/25.D0*z2**2*x**3 - 704.D0*Hr1(-1)*
     &    z3*x - 640.D0*Hr1(-1)*z3*x**2 + 384.D0/5.D0*Hr1(-1)*z3*x**3
     &     + 64.D0/5.D0*Hr1(-1)*z3*dx**2 - 3848.D0/15.D0*Hr1(-1)*z2 - 
     &    9416.D0/5.D0*Hr1(-1)*z2*x - 71332.D0/45.D0*Hr1(-1)*z2*x**2 - 
     &    24.D0*Hr1(-1)*z2*x**3 + 2768.D0/45.D0*Hr1(-1)*z2*dx - 4.D0*
     &    Hr1(-1)*z2*dx**2 + 768.D0/5.D0*Hr1(-1)*z2**2*x + 768.D0/5.D0*
     &    Hr1(-1)*z2**2*x**2 - 20944.D0/45.D0*Hr1(0) + 1012088.D0/135.D0
     &    *Hr1(0)*x - 24628.D0/45.D0*Hr1(0)*x**2 - 10052.D0/135.D0*Hr1(
     &    0)*dx - 5888.D0/3.D0*Hr1(0)*z3*x - 752.D0/3.D0*Hr1(0)*z3*x**2
     &     - 256.D0*Hr1(0)*z3*x**3 )
      cLgg3 = cLgg3 + nf*ca**2 * ( 1544.D0/15.D0*Hr1(0)*z2 - 49792.D0/
     &    15.D0*Hr1(0)*z2*x + 99416.D0/45.D0*Hr1(0)*z2*x**2 + 32.D0*
     &    Hr1(0)*z2*x**3 + 128.D0/5.D0*Hr1(0)*z2*dx - 356.D0*Hr1(1) + 
     &    122360.D0/27.D0*Hr1(1)*x - 550852.D0/135.D0*Hr1(1)*x**2 - 
     &    1432.D0/15.D0*Hr1(1)*dx + 96.D0*Hr1(1)*z3 - 752.D0/3.D0*Hr1(1
     &    )*z3*x + 336.D0*Hr1(1)*z3*x**2 - 896.D0/5.D0*Hr1(1)*z3*x**3
     &     - 32.D0*Hr1(1)*z3*dx + 448.D0/15.D0*Hr1(1)*z3*dx**2 - 360.D0
     &    *Hr1(1)*z2 - 1512.D0*Hr1(1)*z2*x + 16100.D0/9.D0*Hr1(1)*z2*
     &    x**2 + 8.D0*Hr1(1)*z2*x**3 + 688.D0/9.D0*Hr1(1)*z2*dx - 4.D0/
     &    3.D0*Hr1(1)*z2*dx**2 + 2368.D0/3.D0*Hr2(-1,-1)*z2*x + 704.D0*
     &    Hr2(-1,-1)*z2*x**2 - 512.D0/5.D0*Hr2(-1,-1)*z2*x**3 - 256.D0/
     &    15.D0*Hr2(-1,-1)*z2*dx**2 + 19876.D0/45.D0*Hr2(-1,0) + 3536.D0
     &    /45.D0*Hr2(-1,0)*x - 10136.D0/45.D0*Hr2(-1,0)*x**2 + 152.D0/5.
     &    D0*Hr2(-1,0)*x**3 + 1688.D0/15.D0*Hr2(-1,0)*dx + 76.D0/15.D0*
     &    Hr2(-1,0)*dx**2 + 192.D0*Hr2(-1,0)*z3*x + 192.D0*Hr2(-1,0)*z3
     &    *x**2 )
      cLgg3 = cLgg3 + nf*ca**2 * (  - 816.D0*Hr2(-1,0)*z2*x - 752.D0*
     &    Hr2(-1,0)*z2*x**2 + 384.D0/5.D0*Hr2(-1,0)*z2*x**3 + 64.D0/5.D0
     &    *Hr2(-1,0)*z2*dx**2 - 1648.D0/3.D0*Hr2(0,-1)*z2*x - 2080.D0/3.
     &    D0*Hr2(0,-1)*z2*x**2 + 512.D0/5.D0*Hr2(0,-1)*z2*x**3 + 2764.D0
     &    /15.D0*Hr2(0,0) + 197672.D0/45.D0*Hr2(0,0)*x - 385064.D0/45.D0
     &    *Hr2(0,0)*x**2 - 152.D0/5.D0*Hr2(0,0)*x**3 - 56.D0/5.D0*Hr2(0
     &    ,0)*dx - 5392.D0/3.D0*Hr2(0,0)*z2*x + 800.D0/3.D0*Hr2(0,0)*z2
     &    *x**2 + 128.D0/5.D0*Hr2(0,0)*z2*x**3 + 56.D0/9.D0*Hr2(0,1) + 
     &    42872.D0/9.D0*Hr2(0,1)*x - 319184.D0/45.D0*Hr2(0,1)*x**2 - 
     &    184.D0/45.D0*Hr2(0,1)*dx + 192.D0*Hr2(0,1)*z3*x + 192.D0*Hr2(
     &    0,1)*z3*x**2 - 1360.D0*Hr2(0,1)*z2*x + 544.D0/3.D0*Hr2(0,1)*
     &    z2*x**2 + 688.D0/3.D0*Hr2(1,0) + 40064.D0/9.D0*Hr2(1,0)*x - 
     &    13472.D0/3.D0*Hr2(1,0)*x**2 - 1712.D0/9.D0*Hr2(1,0)*dx - 96.D0
     &    *Hr2(1,0)*z2 - 1360.D0/3.D0*Hr2(1,0)*z2*x + 432.D0*Hr2(1,0)*
     &    z2*x**2 + 512.D0/5.D0*Hr2(1,0)*z2*x**3 + 32.D0*Hr2(1,0)*z2*dx
     &     - 256.D0/15.D0*Hr2(1,0)*z2*dx**2 )
      cLgg3 = cLgg3 + nf*ca**2 * ( 896.D0/3.D0*Hr2(1,1) + 43040.D0/9.D0
     &    *Hr2(1,1)*x - 43936.D0/9.D0*Hr2(1,1)*x**2 - 1792.D0/9.D0*Hr2(
     &    1,1)*dx - 384.D0*Hr2(1,1)*z2*x + 384.D0*Hr2(1,1)*z2*x**2 - 
     &    272.D0*Hr3(-1,-1,0) - 752.D0*Hr3(-1,-1,0)*x - 4472.D0/9.D0*
     &    Hr3(-1,-1,0)*x**2 - 16.D0*Hr3(-1,-1,0)*x**3 - 32.D0/9.D0*Hr3(
     &    -1,-1,0)*dx - 8.D0/3.D0*Hr3(-1,-1,0)*dx**2 + 64.D0/15.D0*Hr3(
     &    -1,0,0) + 34864.D0/15.D0*Hr3(-1,0,0)*x + 33592.D0/15.D0*Hr3(
     &    -1,0,0)*x**2 + 16.D0*Hr3(-1,0,0)*x**3 - 1408.D0/15.D0*Hr3(-1,
     &    0,0)*dx + 8.D0/3.D0*Hr3(-1,0,0)*dx**2 - 192.D0*Hr3(-1,0,0)*z2
     &    *x - 192.D0*Hr3(-1,0,0)*z2*x**2 + 1808.D0/15.D0*Hr3(-1,0,1)
     &     + 7536.D0/5.D0*Hr3(-1,0,1)*x + 60152.D0/45.D0*Hr3(-1,0,1)*
     &    x**2 + 16.D0*Hr3(-1,0,1)*x**3 - 2848.D0/45.D0*Hr3(-1,0,1)*dx
     &     + 8.D0/3.D0*Hr3(-1,0,1)*dx**2 - 1264.D0/15.D0*Hr3(0,-1,0) + 
     &    5504.D0/15.D0*Hr3(0,-1,0)*x + 76024.D0/45.D0*Hr3(0,-1,0)*x**2
     &     + 16.D0*Hr3(0,-1,0)*x**3 + 64.D0/5.D0*Hr3(0,-1,0)*dx - 160.D0
     &    *Hr3(0,0,0) )
      cLgg3 = cLgg3 + nf*ca**2 * ( 45296.D0/15.D0*Hr3(0,0,0)*x - 704.D0
     &    *Hr3(0,0,0)*x**2 - 16.D0*Hr3(0,0,0)*x**3 + 128.D0/15.D0*Hr3(0
     &    ,0,0)*dx - 1544.D0/15.D0*Hr3(0,0,1) + 18432.D0/5.D0*Hr3(0,0,1
     &    )*x - 99416.D0/45.D0*Hr3(0,0,1)*x**2 - 16.D0*Hr3(0,0,1)*x**3
     &     - 64.D0/5.D0*Hr3(0,0,1)*dx + 64.D0*Hr3(0,1,0) + 3264.D0*Hr3(
     &    0,1,0)*x - 2048.D0*Hr3(0,1,0)*x**2 - 128.D0/3.D0*Hr3(0,1,0)*
     &    dx - 192.D0*Hr3(0,1,0)*z2*x - 192.D0*Hr3(0,1,0)*z2*x**2 + 96.D
     &    0*Hr3(0,1,1) + 3680.D0*Hr3(0,1,1)*x - 6752.D0/3.D0*Hr3(0,1,1)
     &    *x**2 - 160.D0/3.D0*Hr3(0,1,1)*dx + 1112.D0/3.D0*Hr3(1,0,0)
     &     + 5008.D0/3.D0*Hr3(1,0,0)*x - 1976.D0*Hr3(1,0,0)*x**2 - 64.D0
     &    *Hr3(1,0,0)*dx + 224.D0*Hr3(1,0,1) + 1888.D0*Hr3(1,0,1)*x - 
     &    6112.D0/3.D0*Hr3(1,0,1)*x**2 - 224.D0/3.D0*Hr3(1,0,1)*dx + 
     &    224.D0*Hr3(1,1,0) + 6368.D0/3.D0*Hr3(1,1,0)*x - 2272.D0*Hr3(1
     &    ,1,0)*x**2 - 224.D0/3.D0*Hr3(1,1,0)*dx + 192.D0*Hr3(1,1,1) + 
     &    5536.D0/3.D0*Hr3(1,1,1)*x - 5920.D0/3.D0*Hr3(1,1,1)*x**2 - 64.
     &    D0*Hr3(1,1,1)*dx )
      cLgg3 = cLgg3 + nf*ca**2 * ( 128.D0*Hr4(-1,-1,-1,0)*x + 128.D0*
     &    Hr4(-1,-1,-1,0)*x**2 - 2432.D0/3.D0*Hr4(-1,-1,0,0)*x - 768.D0
     &    *Hr4(-1,-1,0,0)*x**2 + 256.D0/5.D0*Hr4(-1,-1,0,0)*x**3 + 128.D
     &    0/15.D0*Hr4(-1,-1,0,0)*dx**2 - 2176.D0/3.D0*Hr4(-1,-1,0,1)*x
     &     - 640.D0*Hr4(-1,-1,0,1)*x**2 + 512.D0/5.D0*Hr4(-1,-1,0,1)*
     &    x**3 + 256.D0/15.D0*Hr4(-1,-1,0,1)*dx**2 - 192.D0*Hr4(-1,0,-1
     &    ,0)*x - 192.D0*Hr4(-1,0,-1,0)*x**2 + 1648.D0/3.D0*Hr4(-1,0,0,
     &    0)*x + 528.D0*Hr4(-1,0,0,0)*x**2 - 128.D0/5.D0*Hr4(-1,0,0,0)*
     &    x**3 - 64.D0/15.D0*Hr4(-1,0,0,0)*dx**2 + 2048.D0/3.D0*Hr4(-1,
     &    0,0,1)*x + 640.D0*Hr4(-1,0,0,1)*x**2 - 256.D0/5.D0*Hr4(-1,0,0
     &    ,1)*x**3 - 128.D0/15.D0*Hr4(-1,0,0,1)*dx**2 + 128.D0*Hr4(-1,0
     &    ,1,0)*x + 128.D0*Hr4(-1,0,1,0)*x**2 + 128.D0*Hr4(-1,0,1,1)*x
     &     + 128.D0*Hr4(-1,0,1,1)*x**2 + 160.D0*Hr4(0,-1,-1,0)*x - 1216.
     &    D0/3.D0*Hr4(0,-1,-1,0)*x**2 + 3008.D0/3.D0*Hr4(0,-1,0,0)*x + 
     &    448.D0*Hr4(0,-1,0,0)*x**2 - 256.D0/5.D0*Hr4(0,-1,0,0)*x**3 + 
     &    1888.D0/3.D0*Hr4(0,-1,0,1)*x )
      cLgg3 = cLgg3 + nf*ca**2 * ( 1472.D0/3.D0*Hr4(0,-1,0,1)*x**2 - 
     &    512.D0/5.D0*Hr4(0,-1,0,1)*x**3 + 992.D0/3.D0*Hr4(0,0,-1,0)*x
     &     - 608.D0/3.D0*Hr4(0,0,-1,0)*x**2 - 256.D0/5.D0*Hr4(0,0,-1,0)
     &    *x**3 + 4768.D0/3.D0*Hr4(0,0,0,0)*x + 256.D0/5.D0*Hr4(0,0,0,0
     &    )*x**3 + 2128.D0*Hr4(0,0,0,1)*x - 800.D0/3.D0*Hr4(0,0,0,1)*
     &    x**2 - 384.D0/5.D0*Hr4(0,0,0,1)*x**3 + 1792.D0*Hr4(0,0,1,0)*x
     &     - 128.D0*Hr4(0,0,1,0)*x**2 + 2048.D0*Hr4(0,0,1,1)*x - 256.D0
     &    *Hr4(0,0,1,1)*x**2 + 4432.D0/3.D0*Hr4(0,1,0,0)*x - 32.D0*Hr4(
     &    0,1,0,0)*x**2 + 128.D0*Hr4(0,1,0,0)*x**3 + 1280.D0*Hr4(0,1,0,
     &    1)*x - 384.D0*Hr4(0,1,0,1)*x**2 + 1280.D0*Hr4(0,1,1,0)*x - 
     &    384.D0*Hr4(0,1,1,0)*x**2 + 1152.D0*Hr4(0,1,1,1)*x - 384.D0*
     &    Hr4(0,1,1,1)*x**2 + 224.D0/3.D0*Hr4(1,0,-1,0)*x - 32.D0*Hr4(1
     &    ,0,-1,0)*x**2 - 256.D0/5.D0*Hr4(1,0,-1,0)*x**3 + 128.D0/15.D0
     &    *Hr4(1,0,-1,0)*dx**2 + 464.D0/3.D0*Hr4(1,0,0,0)*x - 176.D0*
     &    Hr4(1,0,0,0)*x**2 + 128.D0/5.D0*Hr4(1,0,0,0)*x**3 - 64.D0/15.D
     &    0*Hr4(1,0,0,0)*dx**2 )
      cLgg3 = cLgg3 + nf*ca**2 * ( 96.D0*Hr4(1,0,0,1) + 1760.D0/3.D0*
     &    Hr4(1,0,0,1)*x - 544.D0*Hr4(1,0,0,1)*x**2 - 128.D0*Hr4(1,0,0,
     &    1)*x**3 - 32.D0*Hr4(1,0,0,1)*dx + 64.D0/3.D0*Hr4(1,0,0,1)*
     &    dx**2 + 384.D0*Hr4(1,0,1,0)*x - 384.D0*Hr4(1,0,1,0)*x**2 + 
     &    448.D0*Hr4(1,0,1,1)*x - 448.D0*Hr4(1,0,1,1)*x**2 - 96.D0*Hr4(
     &    1,1,0,0) + 928.D0/3.D0*Hr4(1,1,0,0)*x - 352.D0*Hr4(1,1,0,0)*
     &    x**2 + 128.D0*Hr4(1,1,0,0)*x**3 + 32.D0*Hr4(1,1,0,0)*dx - 64.D
     &    0/3.D0*Hr4(1,1,0,0)*dx**2 + 448.D0*Hr4(1,1,0,1)*x - 448.D0*
     &    Hr4(1,1,0,1)*x**2 + 448.D0*Hr4(1,1,1,0)*x - 448.D0*Hr4(1,1,1,
     &    0)*x**2 + 384.D0*Hr4(1,1,1,1)*x - 384.D0*Hr4(1,1,1,1)*x**2 + 
     &    192.D0*Hr5(-1,0,0,0,1)*x + 192.D0*Hr5(-1,0,0,0,1)*x**2 - 192.D
     &    0*Hr5(-1,0,1,0,0)*x - 192.D0*Hr5(-1,0,1,0,0)*x**2 + 192.D0*
     &    Hr5(0,1,0,0,1)*x + 192.D0*Hr5(0,1,0,0,1)*x**2 - 192.D0*Hr5(0,
     &    1,1,0,0)*x - 192.D0*Hr5(0,1,1,0,0)*x**2 )
      cLgg3 = cLgg3 + nf*cf*ca * (  - 137812.D0/675.D0 - 84264.D0/25.D0
     &    *x + 2312348.D0/675.D0*x**2 + 3920.D0*z5*x + 100592.D0/675.D0
     &    *dx - 416.D0/5.D0*z3 - 121616.D0/45.D0*z3*x + 69248.D0/45.D0*
     &    z3*x**2 + 7648.D0/15.D0*z3*x**3 + 1984.D0/15.D0*z3*dx - 46304.
     &    D0/225.D0*z2 - 123824.D0/675.D0*z2*x - 38208.D0/25.D0*z2*x**2
     &     + 117472.D0/225.D0*z2*x**3 + 20896.D0/225.D0*z2*dx + 256.D0*
     &    z2*z3*x - 3712.D0/15.D0*z2**2*x + 14176.D0/15.D0*z2**2*x**2
     &     + 320.D0*z2**2*x**3 + 112.D0*Hr1(-1)*z3 + 112.D0/3.D0*Hr1(-1
     &    )*z3*x - 448.D0*Hr1(-1)*z3*x**2 - 448.D0*Hr1(-1)*z3*x**3 - 
     &    224.D0/3.D0*Hr1(-1)*z3*dx**2 + 5104.D0/5.D0*Hr1(-1)*z2 + 
     &    26032.D0/15.D0*Hr1(-1)*z2*x + 10048.D0/45.D0*Hr1(-1)*z2*x**2
     &     - 12928.D0/25.D0*Hr1(-1)*z2*x**3 - 2192.D0/45.D0*Hr1(-1)*z2*
     &    dx - 5584.D0/75.D0*Hr1(-1)*z2*dx**2 - 3072.D0/5.D0*Hr1(-1)*
     &    z2**2*x - 3072.D0/5.D0*Hr1(-1)*z2**2*x**2 - 6572.D0/135.D0*
     &    Hr1(0) - 231856.D0/75.D0*Hr1(0)*x + 703408.D0/225.D0*Hr1(0)*
     &    x**2 )
      cLgg3 = cLgg3 + nf*cf*ca * (  - 40432.D0/675.D0*Hr1(0)*dx + 2208.D
     &    0*Hr1(0)*z3*x + 2624.D0/3.D0*Hr1(0)*z3*x**2 + 5248.D0/5.D0*
     &    Hr1(0)*z3*x**3 - 1232.D0/15.D0*Hr1(0)*z2 - 3824.D0/15.D0*Hr1(
     &    0)*z2*x - 33488.D0/45.D0*Hr1(0)*z2*x**2 + 60512.D0/75.D0*Hr1(
     &    0)*z2*x**3 + 448.D0/15.D0*Hr1(0)*z2*dx - 192.D0/5.D0*Hr1(0)*
     &    z2**2*x - 28892.D0/225.D0*Hr1(1) - 737108.D0/225.D0*Hr1(1)*x
     &     + 742192.D0/225.D0*Hr1(1)*x**2 + 7936.D0/75.D0*Hr1(1)*dx - 
     &    240.D0*Hr1(1)*z3 - 2800.D0/3.D0*Hr1(1)*z3*x + 544.D0*Hr1(1)*
     &    z3*x**2 + 3008.D0/5.D0*Hr1(1)*z3*x**3 + 128.D0*Hr1(1)*z3*dx
     &     - 1504.D0/15.D0*Hr1(1)*z3*dx**2 + 7072.D0/15.D0*Hr1(1)*z2 + 
     &    10064.D0/45.D0*Hr1(1)*z2*x - 43312.D0/45.D0*Hr1(1)*z2*x**2 + 
     &    21728.D0/75.D0*Hr1(1)*z2*x**3 + 112.D0/45.D0*Hr1(1)*z2*dx - 
     &    5584.D0/225.D0*Hr1(1)*z2*dx**2 - 128.D0*Hr2(-1,-1)*z2 - 64.D0
     &    *Hr2(-1,-1)*z2*x + 512.D0*Hr2(-1,-1)*z2*x**2 + 2688.D0/5.D0*
     &    Hr2(-1,-1)*z2*x**3 + 448.D0/5.D0*Hr2(-1,-1)*z2*dx**2 - 388144.
     &    D0/225.D0*Hr2(-1,0) )
      cLgg3 = cLgg3 + nf*cf*ca * (  - 1862192.D0/675.D0*Hr2(-1,0)*x - 
     &    43664.D0/75.D0*Hr2(-1,0)*x**2 + 117472.D0/225.D0*Hr2(-1,0)*
     &    x**3 + 4928.D0/225.D0*Hr2(-1,0)*dx + 62416.D0/675.D0*Hr2(-1,0
     &    )*dx**2 - 768.D0*Hr2(-1,0)*z3*x - 768.D0*Hr2(-1,0)*z3*x**2 + 
     &    96.D0*Hr2(-1,0)*z2 + 1216.D0/3.D0*Hr2(-1,0)*z2*x - 96.D0*Hr2(
     &    -1,0)*z2*x**2 - 2432.D0/5.D0*Hr2(-1,0)*z2*x**3 - 1216.D0/15.D0
     &    *Hr2(-1,0)*z2*dx**2 - 224.D0*Hr2(0,-1)*z3*x + 192.D0*Hr2(0,-1
     &    )*z2 - 1056.D0*Hr2(0,-1)*z2*x - 800.D0/3.D0*Hr2(0,-1)*z2*x**2
     &     - 2688.D0/5.D0*Hr2(0,-1)*z2*x**3 - 128.D0/5.D0*Hr2(0,-1)*z2*
     &    dx**2 - 1336.D0/225.D0*Hr2(0,0) - 123328.D0/675.D0*Hr2(0,0)*x
     &     + 41728.D0/25.D0*Hr2(0,0)*x**2 - 117472.D0/225.D0*Hr2(0,0)*
     &    x**3 - 12448.D0/225.D0*Hr2(0,0)*dx + 128.D0*Hr2(0,0)*z3*x + 
     &    224.D0*Hr2(0,0)*z2*x - 2240.D0/3.D0*Hr2(0,0)*z2*x**2 + 896.D0/
     &    5.D0*Hr2(0,0)*z2*x**3 + 46304.D0/225.D0*Hr2(0,1) - 64384.D0/
     &    25.D0*Hr2(0,1)*x + 38208.D0/25.D0*Hr2(0,1)*x**2 - 15968.D0/
     &    225.D0*Hr2(0,1)*dx )
      cLgg3 = cLgg3 + nf*cf*ca * (  - 480.D0*Hr2(0,1)*z3*x - 768.D0*
     &    Hr2(0,1)*z3*x**2 + 64.D0*Hr2(0,1)*z2 + 960.D0*Hr2(0,1)*z2*x
     &     - 736.D0/3.D0*Hr2(0,1)*z2*x**2 + 128.D0/5.D0*Hr2(0,1)*z2*
     &    x**3 - 128.D0/15.D0*Hr2(0,1)*z2*dx**2 - 864.D0/5.D0*Hr2(1,0)
     &     - 17968.D0/15.D0*Hr2(1,0)*x + 19952.D0/15.D0*Hr2(1,0)*x**2
     &     + 608.D0/15.D0*Hr2(1,0)*dx + 544.D0*Hr2(1,0)*z2 + 448.D0*
     &    Hr2(1,0)*z2*x - 608.D0*Hr2(1,0)*z2*x**2 - 1536.D0/5.D0*Hr2(1,
     &    0)*z2*x**3 - 128.D0*Hr2(1,0)*z2*dx + 256.D0/5.D0*Hr2(1,0)*z2*
     &    dx**2 - 864.D0/5.D0*Hr2(1,1) - 22208.D0/15.D0*Hr2(1,1)*x + 
     &    8064.D0/5.D0*Hr2(1,1)*x**2 + 608.D0/15.D0*Hr2(1,1)*dx + 64.D0
     &    *Hr2(1,1)*z2 + 512.D0/3.D0*Hr2(1,1)*z2*x - 256.D0*Hr2(1,1)*z2
     &    *x**2 + 128.D0/5.D0*Hr2(1,1)*z2*x**3 - 64.D0/15.D0*Hr2(1,1)*
     &    z2*dx**2 + 13664.D0/15.D0*Hr3(-1,-1,0) - 6688.D0/45.D0*Hr3(-1
     &    ,-1,0)*x - 61184.D0/45.D0*Hr3(-1,-1,0)*x**2 - 25856.D0/75.D0*
     &    Hr3(-1,-1,0)*x**3 - 224.D0/45.D0*Hr3(-1,-1,0)*dx - 11168.D0/
     &    225.D0*Hr3(-1,-1,0)*dx**2 )
      cLgg3 = cLgg3 + nf*cf*ca * (  - 992.D0*Hr3(-1,0,0) - 12512.D0/9.D0
     &    *Hr3(-1,0,0)*x + 416.D0/3.D0*Hr3(-1,0,0)*x**2 + 14592.D0/25.D0
     &    *Hr3(-1,0,0)*x**3 + 128.D0/3.D0*Hr3(-1,0,0)*dx + 20128.D0/225.
     &    D0*Hr3(-1,0,0)*dx**2 + 768.D0*Hr3(-1,0,0)*z2*x + 768.D0*Hr3(
     &    -1,0,0)*z2*x**2 - 1696.D0/3.D0*Hr3(-1,0,1) - 16288.D0/9.D0*
     &    Hr3(-1,0,1)*x - 8128.D0/9.D0*Hr3(-1,0,1)*x**2 + 25856.D0/75.D0
     &    *Hr3(-1,0,1)*x**3 + 416.D0/9.D0*Hr3(-1,0,1)*dx + 11168.D0/225.
     &    D0*Hr3(-1,0,1)*dx**2 + 256.D0*Hr3(0,-1,-1)*z2*x - 3264.D0/5.D0
     &    *Hr3(0,-1,0) - 17728.D0/45.D0*Hr3(0,-1,0)*x + 51392.D0/45.D0*
     &    Hr3(0,-1,0)*x**2 + 25856.D0/75.D0*Hr3(0,-1,0)*x**3 + 512.D0/
     &    15.D0*Hr3(0,-1,0)*dx + 1792.D0/45.D0*Hr3(0,-1,0)*dx**2 - 192.D
     &    0*Hr3(0,-1,0)*z2*x + 464.D0/5.D0*Hr3(0,0,0) - 2352.D0/5.D0*
     &    Hr3(0,0,0)*x + 192.D0/5.D0*Hr3(0,0,0)*x**2 - 14592.D0/25.D0*
     &    Hr3(0,0,0)*x**3 - 256.D0/5.D0*Hr3(0,0,0)*dx + 1232.D0/15.D0*
     &    Hr3(0,0,1) - 6256.D0/45.D0*Hr3(0,0,1)*x + 33488.D0/45.D0*Hr3(
     &    0,0,1)*x**2 )
      cLgg3 = cLgg3 + nf*cf*ca * (  - 11552.D0/25.D0*Hr3(0,0,1)*x**3 + 
     &    64.D0/15.D0*Hr3(0,0,1)*dx + 128.D0*Hr3(0,0,1)*z2*x + 64.D0/15.
     &    D0*Hr3(0,1,0) - 4192.D0/5.D0*Hr3(0,1,0)*x + 1232.D0/15.D0*
     &    Hr3(0,1,0)*x**2 + 352.D0/3.D0*Hr3(0,1,0)*x**3 - 128.D0/15.D0*
     &    Hr3(0,1,0)*dx + 1088.D0*Hr3(0,1,0)*z2*x + 768.D0*Hr3(0,1,0)*
     &    z2*x**2 + 64.D0/15.D0*Hr3(0,1,1) - 12656.D0/15.D0*Hr3(0,1,1)*
     &    x + 1024.D0/5.D0*Hr3(0,1,1)*x**2 - 128.D0/15.D0*Hr3(0,1,1)*dx
     &     + 128.D0*Hr3(0,1,1)*z2*x - 3392.D0/15.D0*Hr3(1,0,0) - 2176.D0
     &    /5.D0*Hr3(1,0,0)*x + 10624.D0/15.D0*Hr3(1,0,0)*x**2 - 704.D0/
     &    15.D0*Hr3(1,0,0)*dx - 16.D0*Hr3(1,0,1) - 448.D0/3.D0*Hr3(1,0,
     &    1)*x + 848.D0/3.D0*Hr3(1,0,1)*x**2 - 352.D0/3.D0*Hr3(1,0,1)*
     &    x**3 - 48.D0*Hr3(1,1,0) - 896.D0/3.D0*Hr3(1,1,0)*x + 688.D0/3.
     &    D0*Hr3(1,1,0)*x**2 + 352.D0/3.D0*Hr3(1,1,0)*x**3 - 16.D0*Hr3(
     &    1,1,1) - 208.D0*Hr3(1,1,1)*x + 224.D0*Hr3(1,1,1)*x**2 - 128.D0
     &    *Hr4(-1,-1,-1,0) + 1024.D0/3.D0*Hr4(-1,-1,-1,0)*x + 512.D0*
     &    Hr4(-1,-1,-1,0)*x**2 )
      cLgg3 = cLgg3 + nf*cf*ca * ( 256.D0/5.D0*Hr4(-1,-1,-1,0)*x**3 + 
     &    128.D0/15.D0*Hr4(-1,-1,-1,0)*dx**2 + 224.D0*Hr4(-1,-1,0,0) - 
     &    96.D0*Hr4(-1,-1,0,0)*x - 640.D0*Hr4(-1,-1,0,0)*x**2 - 384.D0*
     &    Hr4(-1,-1,0,0)*x**3 - 64.D0*Hr4(-1,-1,0,0)*dx**2 + 64.D0*Hr4(
     &    -1,-1,0,1) + 704.D0/3.D0*Hr4(-1,-1,0,1)*x - 256.D0*Hr4(-1,-1,
     &    0,1)*x**2 - 512.D0*Hr4(-1,-1,0,1)*x**3 - 256.D0/3.D0*Hr4(-1,
     &    -1,0,1)*dx**2 + 128.D0*Hr4(-1,0,-1,0) - 640.D0/3.D0*Hr4(-1,0,
     &    -1,0)*x - 384.D0*Hr4(-1,0,-1,0)*x**2 - 256.D0/5.D0*Hr4(-1,0,
     &    -1,0)*x**3 - 128.D0/15.D0*Hr4(-1,0,-1,0)*dx**2 - 128.D0*Hr4(
     &    -1,0,0,0) - 224.D0*Hr4(-1,0,0,0)*x + 96.D0*Hr4(-1,0,0,0)*x**2
     &     + 1152.D0/5.D0*Hr4(-1,0,0,0)*x**3 + 192.D0/5.D0*Hr4(-1,0,0,0
     &    )*dx**2 - 32.D0*Hr4(-1,0,0,1) - 224.D0*Hr4(-1,0,0,1)*x + 128.D
     &    0*Hr4(-1,0,0,1)*x**2 + 384.D0*Hr4(-1,0,0,1)*x**3 + 64.D0*Hr4(
     &    -1,0,0,1)*dx**2 - 128.D0/3.D0*Hr4(-1,0,1,0)*x + 256.D0/5.D0*
     &    Hr4(-1,0,1,0)*x**3 + 128.D0/15.D0*Hr4(-1,0,1,0)*dx**2 - 128.D0
     &    /3.D0*Hr4(-1,0,1,1)*x )
      cLgg3 = cLgg3 + nf*cf*ca * ( 256.D0/5.D0*Hr4(-1,0,1,1)*x**3 + 128.
     &    D0/15.D0*Hr4(-1,0,1,1)*dx**2 + 128.D0*Hr4(0,-1,-1,0) - 1856.D0
     &    *Hr4(0,-1,-1,0)*x - 1472.D0/3.D0*Hr4(0,-1,-1,0)*x**2 - 256.D0/
     &    5.D0*Hr4(0,-1,-1,0)*x**3 - 256.D0/15.D0*Hr4(0,-1,-1,0)*dx**2
     &     - 256.D0*Hr4(0,-1,0,0) + 2656.D0/3.D0*Hr4(0,-1,0,0)*x + 512.D
     &    0*Hr4(0,-1,0,0)*x**2 + 384.D0*Hr4(0,-1,0,0)*x**3 + 256.D0/15.D
     &    0*Hr4(0,-1,0,0)*dx**2 - 128.D0*Hr4(0,-1,0,1) + 128.D0*Hr4(0,
     &    -1,0,1)*x + 64.D0/3.D0*Hr4(0,-1,0,1)*x**2 + 512.D0*Hr4(0,-1,0
     &    ,1)*x**3 + 256.D0/15.D0*Hr4(0,-1,0,1)*dx**2 - 128.D0*Hr4(0,0,
     &    -1,0) - 128.D0*Hr4(0,0,-1,0)*x + 2432.D0/3.D0*Hr4(0,0,-1,0)*
     &    x**2 + 1024.D0/5.D0*Hr4(0,0,-1,0)*x**3 - 1312.D0/3.D0*Hr4(0,0
     &    ,0,0)*x - 1536.D0/5.D0*Hr4(0,0,0,0)*x**3 - 352.D0*Hr4(0,0,0,1
     &    )*x + 2240.D0/3.D0*Hr4(0,0,0,1)*x**2 + 128.D0/5.D0*Hr4(0,0,0,
     &    1)*x**3 - 640.D0/3.D0*Hr4(0,0,1,0)*x - 256.D0/5.D0*Hr4(0,0,1,
     &    0)*x**3 - 640.D0/3.D0*Hr4(0,0,1,1)*x - 256.D0/5.D0*Hr4(0,0,1,
     &    1)*x**3 )
      cLgg3 = cLgg3 + nf*cf*ca * (  - 3488.D0/3.D0*Hr4(0,1,0,0)*x - 512.
     &    D0*Hr4(0,1,0,0)*x**2 - 2048.D0/5.D0*Hr4(0,1,0,0)*x**3 - 32.D0
     &    *Hr4(0,1,0,1)*x - 96.D0*Hr4(0,1,1,0)*x - 32.D0*Hr4(0,1,1,1)*x
     &     - 576.D0*Hr4(1,0,-1,0)*x + 448.D0*Hr4(1,0,-1,0)*x**2 + 768.D0
     &    /5.D0*Hr4(1,0,-1,0)*x**3 - 128.D0/5.D0*Hr4(1,0,-1,0)*dx**2 - 
     &    128.D0*Hr4(1,0,0,0) + 96.D0*Hr4(1,0,0,0)*x + 96.D0*Hr4(1,0,0,
     &    0)*x**2 - 384.D0/5.D0*Hr4(1,0,0,0)*x**3 + 64.D0/5.D0*Hr4(1,0,
     &    0,0)*dx**2 - 480.D0*Hr4(1,0,0,1) - 1888.D0/3.D0*Hr4(1,0,0,1)*
     &    x + 640.D0*Hr4(1,0,0,1)*x**2 + 2048.D0/5.D0*Hr4(1,0,0,1)*x**3
     &     + 128.D0*Hr4(1,0,0,1)*dx - 1024.D0/15.D0*Hr4(1,0,0,1)*dx**2
     &     + 416.D0*Hr4(1,1,0,0) + 1312.D0/3.D0*Hr4(1,1,0,0)*x - 384.D0
     &    *Hr4(1,1,0,0)*x**2 - 2048.D0/5.D0*Hr4(1,1,0,0)*x**3 - 128.D0*
     &    Hr4(1,1,0,0)*dx + 1024.D0/15.D0*Hr4(1,1,0,0)*dx**2 - 768.D0*
     &    Hr5(-1,0,0,0,1)*x - 768.D0*Hr5(-1,0,0,0,1)*x**2 + 768.D0*Hr5(
     &    -1,0,1,0,0)*x + 768.D0*Hr5(-1,0,1,0,0)*x**2 + 256.D0*Hr5(0,-1
     &    ,-1,-1,0)*x )
      cLgg3 = cLgg3 + nf*cf*ca * (  - 448.D0*Hr5(0,-1,-1,0,0)*x - 128.D0
     &    *Hr5(0,-1,-1,0,1)*x - 256.D0*Hr5(0,-1,0,-1,0)*x + 256.D0*Hr5(
     &    0,-1,0,0,0)*x + 64.D0*Hr5(0,-1,0,0,1)*x - 256.D0*Hr5(0,0,-1,
     &    -1,0)*x + 64.D0*Hr5(0,0,-1,0,0)*x - 128.D0*Hr5(0,0,-1,0,1)*x
     &     - 64.D0*Hr5(0,0,1,0,0)*x - 256.D0*Hr5(0,1,0,0,0)*x - 960.D0*
     &    Hr5(0,1,0,0,1)*x - 768.D0*Hr5(0,1,0,0,1)*x**2 + 832.D0*Hr5(0,
     &    1,1,0,0)*x + 768.D0*Hr5(0,1,1,0,0)*x**2 )
      cLgg3 = cLgg3 + nf*cf**2 * ( 1504.D0/75.D0 + 134096.D0/75.D0*x - 
     &    43808.D0/25.D0*x**2 - 4000.D0*z5*x - 1392.D0/25.D0*dx + 4448.D
     &    0/15.D0*z3 + 127408.D0/45.D0*z3*x - 63008.D0/45.D0*z3*x**2 - 
     &    704.D0/3.D0*z3*x**3 - 1472.D0/15.D0*z3*dx + 3856.D0/15.D0*z2
     &     + 56872.D0/45.D0*z2*x - 2944.D0/15.D0*z2*x**2 - 17056.D0/75.D
     &    0*z2*x**3 - 2368.D0/45.D0*z2*dx - 128.D0*z2*z3*x + 1888.D0/5.D
     &    0*z2**2*x - 2624.D0/3.D0*z2**2*x**2 - 8448.D0/25.D0*z2**2*
     &    x**3 - 224.D0*Hr1(-1)*z3 + 288.D0*Hr1(-1)*z3*x + 640.D0*Hr1(
     &    -1)*z3*x**2 + 768.D0/5.D0*Hr1(-1)*z3*x**3 + 128.D0/5.D0*Hr1(
     &    -1)*z3*dx**2 - 18976.D0/15.D0*Hr1(-1)*z2 - 28256.D0/15.D0*
     &    Hr1(-1)*z2*x - 21664.D0/45.D0*Hr1(-1)*z2*x**2 + 704.D0/5.D0*
     &    Hr1(-1)*z2*x**3 + 896.D0/45.D0*Hr1(-1)*z2*dx + 352.D0/15.D0*
     &    Hr1(-1)*z2*dx**2 + 3072.D0/5.D0*Hr1(-1)*z2**2*x + 3072.D0/5.D0
     &    *Hr1(-1)*z2**2*x**2 + 2296.D0/225.D0*Hr1(0) + 294116.D0/225.D0
     &    *Hr1(0)*x - 32768.D0/25.D0*Hr1(0)*x**2 + 2896.D0/75.D0*Hr1(0)
     &    *dx )
      cLgg3 = cLgg3 + nf*cf**2 * (  - 1696.D0*Hr1(0)*z3*x - 2624.D0/3.D0
     &    *Hr1(0)*z3*x**2 - 2944.D0/5.D0*Hr1(0)*z3*x**3 + 64.D0/15.D0*
     &    Hr1(0)*z2 + 8224.D0/9.D0*Hr1(0)*z2*x + 30656.D0/45.D0*Hr1(0)*
     &    z2*x**2 - 2816.D0/15.D0*Hr1(0)*z2*x**3 + 64.D0/3.D0*Hr1(0)*z2
     &    *dx + 384.D0/5.D0*Hr1(0)*z2**2*x + 6604.D0/45.D0*Hr1(1) + 
     &    70036.D0/45.D0*Hr1(1)*x - 24736.D0/15.D0*Hr1(1)*x**2 - 2432.D0
     &    /45.D0*Hr1(1)*dx + 96.D0*Hr1(1)*z3 + 2144.D0/3.D0*Hr1(1)*z3*x
     &     - 320.D0*Hr1(1)*z3*x**2 - 2176.D0/5.D0*Hr1(1)*z3*x**3 - 128.D
     &    0*Hr1(1)*z3*dx + 1088.D0/15.D0*Hr1(1)*z3*dx**2 - 1088.D0/3.D0
     &    *Hr1(1)*z2 - 128.D0/9.D0*Hr1(1)*z2*x + 3872.D0/9.D0*Hr1(1)*z2
     &    *x**2 - 704.D0/15.D0*Hr1(1)*z2*x**3 - 128.D0/9.D0*Hr1(1)*z2*
     &    dx + 352.D0/45.D0*Hr1(1)*z2*dx**2 + 256.D0*Hr2(-1,-1)*z2 - 
     &    1024.D0/3.D0*Hr2(-1,-1)*z2*x - 768.D0*Hr2(-1,-1)*z2*x**2 - 
     &    1024.D0/5.D0*Hr2(-1,-1)*z2*x**3 - 512.D0/15.D0*Hr2(-1,-1)*z2*
     &    dx**2 + 78944.D0/45.D0*Hr2(-1,0) + 107024.D0/45.D0*Hr2(-1,0)*
     &    x )
      cLgg3 = cLgg3 + nf*cf**2 * ( 2176.D0/5.D0*Hr2(-1,0)*x**2 - 17056.D
     &    0/75.D0*Hr2(-1,0)*x**3 + 64.D0/45.D0*Hr2(-1,0)*dx - 8368.D0/
     &    225.D0*Hr2(-1,0)*dx**2 + 768.D0*Hr2(-1,0)*z3*x + 768.D0*Hr2(
     &    -1,0)*z3*x**2 - 192.D0*Hr2(-1,0)*z2 + 64.D0*Hr2(-1,0)*z2*x + 
     &    384.D0*Hr2(-1,0)*z2*x**2 + 768.D0/5.D0*Hr2(-1,0)*z2*x**3 + 
     &    128.D0/5.D0*Hr2(-1,0)*z2*dx**2 + 448.D0*Hr2(0,-1)*z3*x - 384.D
     &    0*Hr2(0,-1)*z2 + 3904.D0/3.D0*Hr2(0,-1)*z2*x + 2048.D0/3.D0*
     &    Hr2(0,-1)*z2*x**2 + 1024.D0/5.D0*Hr2(0,-1)*z2*x**3 - 500.D0/9.
     &    D0*Hr2(0,0) - 8900.D0/9.D0*Hr2(0,0)*x - 48.D0*Hr2(0,0)*x**2
     &     + 17056.D0/75.D0*Hr2(0,0)*x**3 + 704.D0/45.D0*Hr2(0,0)*dx - 
     &    256.D0*Hr2(0,0)*z3*x - 32.D0*Hr2(0,0)*z2*x + 2240.D0/3.D0*
     &    Hr2(0,0)*z2*x**2 + 128.D0*Hr2(0,0)*z2*x**3 - 3856.D0/15.D0*
     &    Hr2(0,1) + 50152.D0/45.D0*Hr2(0,1)*x + 2944.D0/15.D0*Hr2(0,1)
     &    *x**2 + 2432.D0/45.D0*Hr2(0,1)*dx + 192.D0*Hr2(0,1)*z3*x + 
     &    768.D0*Hr2(0,1)*z3*x**2 - 128.D0*Hr2(0,1)*z2 - 1792.D0/3.D0*
     &    Hr2(0,1)*z2*x )
      cLgg3 = cLgg3 + nf*cf**2 * ( 1024.D0/3.D0*Hr2(0,1)*z2*x**2 + 104.D
     &    0*Hr2(1,0) - 56.D0*Hr2(1,0)*x - 48.D0*Hr2(1,0)*x**2 - 704.D0*
     &    Hr2(1,0)*z2 - 1856.D0/3.D0*Hr2(1,0)*z2*x + 960.D0*Hr2(1,0)*z2
     &    *x**2 + 1408.D0/5.D0*Hr2(1,0)*z2*x**3 + 128.D0*Hr2(1,0)*z2*dx
     &     - 704.D0/15.D0*Hr2(1,0)*z2*dx**2 + 88.D0*Hr2(1,1) + 40.D0*
     &    Hr2(1,1)*x - 128.D0*Hr2(1,1)*x**2 - 128.D0*Hr2(1,1)*z2 - 128.D
     &    0*Hr2(1,1)*z2*x + 256.D0*Hr2(1,1)*z2*x**2 - 2752.D0/3.D0*Hr3(
     &    -1,-1,0) + 1984.D0/9.D0*Hr3(-1,-1,0)*x + 11200.D0/9.D0*Hr3(-1
     &    ,-1,0)*x**2 + 1408.D0/15.D0*Hr3(-1,-1,0)*x**3 + 256.D0/9.D0*
     &    Hr3(-1,-1,0)*dx + 704.D0/45.D0*Hr3(-1,-1,0)*dx**2 + 22528.D0/
     &    15.D0*Hr3(-1,0,0) + 66784.D0/45.D0*Hr3(-1,0,0)*x - 992.D0/5.D0
     &    *Hr3(-1,0,0)*x**2 - 2944.D0/15.D0*Hr3(-1,0,0)*x**3 - 256.D0/
     &    15.D0*Hr3(-1,0,0)*dx - 1472.D0/45.D0*Hr3(-1,0,0)*dx**2 - 768.D
     &    0*Hr3(-1,0,0)*z2*x - 768.D0*Hr3(-1,0,0)*z2*x**2 + 4032.D0/5.D0
     &    *Hr3(-1,0,1) + 89728.D0/45.D0*Hr3(-1,0,1)*x + 49664.D0/45.D0*
     &    Hr3(-1,0,1)*x**2 )
      cLgg3 = cLgg3 + nf*cf**2 * (  - 1408.D0/15.D0*Hr3(-1,0,1)*x**3 - 
     &    256.D0/45.D0*Hr3(-1,0,1)*dx - 704.D0/45.D0*Hr3(-1,0,1)*dx**2
     &     - 512.D0*Hr3(0,-1,-1)*z2*x + 12352.D0/15.D0*Hr3(0,-1,0) + 
     &    2944.D0/45.D0*Hr3(0,-1,0)*x - 51392.D0/45.D0*Hr3(0,-1,0)*x**2
     &     - 1408.D0/15.D0*Hr3(0,-1,0)*x**3 - 256.D0/15.D0*Hr3(0,-1,0)*
     &    dx - 256.D0/15.D0*Hr3(0,-1,0)*dx**2 + 384.D0*Hr3(0,-1,0)*z2*x
     &     - 40.D0*Hr3(0,0,0) - 16864.D0/45.D0*Hr3(0,0,0)*x + 352.D0*
     &    Hr3(0,0,0)*x**2 + 2944.D0/15.D0*Hr3(0,0,0)*x**3 + 256.D0/15.D0
     &    *Hr3(0,0,0)*dx - 64.D0/15.D0*Hr3(0,0,1) - 38176.D0/45.D0*Hr3(
     &    0,0,1)*x - 30656.D0/45.D0*Hr3(0,0,1)*x**2 + 1408.D0/15.D0*
     &    Hr3(0,0,1)*x**3 - 192.D0/5.D0*Hr3(0,0,1)*dx - 256.D0*Hr3(0,0,
     &    1)*z2*x - 48.D0*Hr3(0,1,0) + 64.D0*Hr3(0,1,0)*x + 128.D0*Hr3(
     &    0,1,0)*x**2 - 1408.D0*Hr3(0,1,0)*z2*x - 768.D0*Hr3(0,1,0)*z2*
     &    x**2 - 64.D0*Hr3(0,1,1) + 80.D0*Hr3(0,1,1)*x + 160.D0*Hr3(0,1
     &    ,1)*x**2 - 256.D0*Hr3(0,1,1)*z2*x - 1264.D0/15.D0*Hr3(1,0,0)
     &     + 528.D0/5.D0*Hr3(1,0,0)*x )
      cLgg3 = cLgg3 + nf*cf**2 * (  - 384.D0/5.D0*Hr3(1,0,0)*x**2 + 832.
     &    D0/15.D0*Hr3(1,0,0)*dx - 96.D0*Hr3(1,0,1) - 96.D0*Hr3(1,0,1)*
     &    x + 192.D0*Hr3(1,0,1)*x**2 - 64.D0*Hr3(1,1,0) - 64.D0*Hr3(1,1
     &    ,0)*x + 128.D0*Hr3(1,1,0)*x**2 - 80.D0*Hr3(1,1,1) - 80.D0*
     &    Hr3(1,1,1)*x + 160.D0*Hr3(1,1,1)*x**2 + 256.D0*Hr4(-1,-1,-1,0
     &    ) - 256.D0*Hr4(-1,-1,-1,0)*x - 512.D0*Hr4(-1,-1,-1,0)*x**2 - 
     &    448.D0*Hr4(-1,-1,0,0) + 1472.D0/3.D0*Hr4(-1,-1,0,0)*x + 1024.D
     &    0*Hr4(-1,-1,0,0)*x**2 + 512.D0/5.D0*Hr4(-1,-1,0,0)*x**3 + 256.
     &    D0/15.D0*Hr4(-1,-1,0,0)*dx**2 - 128.D0*Hr4(-1,-1,0,1) + 640.D0
     &    /3.D0*Hr4(-1,-1,0,1)*x + 512.D0*Hr4(-1,-1,0,1)*x**2 + 1024.D0/
     &    5.D0*Hr4(-1,-1,0,1)*x**3 + 512.D0/15.D0*Hr4(-1,-1,0,1)*dx**2
     &     - 256.D0*Hr4(-1,0,-1,0) + 256.D0*Hr4(-1,0,-1,0)*x + 512.D0*
     &    Hr4(-1,0,-1,0)*x**2 + 256.D0*Hr4(-1,0,0,0) - 256.D0/3.D0*Hr4(
     &    -1,0,0,0)*x - 384.D0*Hr4(-1,0,0,0)*x**2 - 256.D0/5.D0*Hr4(-1,
     &    0,0,0)*x**3 - 128.D0/15.D0*Hr4(-1,0,0,0)*dx**2 + 64.D0*Hr4(-1
     &    ,0,0,1) )
      cLgg3 = cLgg3 + nf*cf**2 * (  - 320.D0/3.D0*Hr4(-1,0,0,1)*x - 256.
     &    D0*Hr4(-1,0,0,1)*x**2 - 512.D0/5.D0*Hr4(-1,0,0,1)*x**3 - 256.D
     &    0/15.D0*Hr4(-1,0,0,1)*dx**2 - 256.D0*Hr4(0,-1,-1,0) + 4736.D0/
     &    3.D0*Hr4(0,-1,-1,0)*x + 2048.D0/3.D0*Hr4(0,-1,-1,0)*x**2 + 
     &    512.D0*Hr4(0,-1,0,0) - 3904.D0/3.D0*Hr4(0,-1,0,0)*x - 1024.D0
     &    *Hr4(0,-1,0,0)*x**2 - 512.D0/5.D0*Hr4(0,-1,0,0)*x**3 + 256.D0
     &    *Hr4(0,-1,0,1) - 512.D0*Hr4(0,-1,0,1)*x - 1024.D0/3.D0*Hr4(0,
     &    -1,0,1)*x**2 - 1024.D0/5.D0*Hr4(0,-1,0,1)*x**3 + 256.D0*Hr4(0
     &    ,0,-1,0) - 256.D0/3.D0*Hr4(0,0,-1,0)*x - 2816.D0/3.D0*Hr4(0,0
     &    ,-1,0)*x**2 - 512.D0/5.D0*Hr4(0,0,-1,0)*x**3 + 496.D0/3.D0*
     &    Hr4(0,0,0,0)*x + 512.D0/5.D0*Hr4(0,0,0,0)*x**3 - 160.D0/3.D0*
     &    Hr4(0,0,0,1)*x - 2240.D0/3.D0*Hr4(0,0,0,1)*x**2 - 1152.D0/5.D0
     &    *Hr4(0,0,0,1)*x**3 - 224.D0*Hr4(0,0,1,0)*x - 256.D0*Hr4(0,0,1
     &    ,1)*x + 1952.D0/3.D0*Hr4(0,1,0,0)*x + 576.D0*Hr4(0,1,0,0)*
     &    x**2 + 1664.D0/5.D0*Hr4(0,1,0,0)*x**3 - 192.D0*Hr4(0,1,0,1)*x
     &     - 128.D0*Hr4(0,1,1,0)*x )
      cLgg3 = cLgg3 + nf*cf**2 * (  - 160.D0*Hr4(0,1,1,1)*x + 1024.D0/3.
     &    D0*Hr4(1,0,-1,0)*x - 256.D0*Hr4(1,0,-1,0)*x**2 - 512.D0/5.D0*
     &    Hr4(1,0,-1,0)*x**3 + 256.D0/15.D0*Hr4(1,0,-1,0)*dx**2 + 256.D0
     &    *Hr4(1,0,0,0) + 256.D0/3.D0*Hr4(1,0,0,0)*x - 384.D0*Hr4(1,0,0
     &    ,0)*x**2 + 256.D0/5.D0*Hr4(1,0,0,0)*x**3 - 128.D0/15.D0*Hr4(1
     &    ,0,0,0)*dx**2 + 576.D0*Hr4(1,0,0,1) + 1984.D0/3.D0*Hr4(1,0,0,
     &    1)*x - 832.D0*Hr4(1,0,0,1)*x**2 - 1664.D0/5.D0*Hr4(1,0,0,1)*
     &    x**3 - 128.D0*Hr4(1,0,0,1)*dx + 832.D0/15.D0*Hr4(1,0,0,1)*
     &    dx**2 - 448.D0*Hr4(1,1,0,0) - 1600.D0/3.D0*Hr4(1,1,0,0)*x + 
     &    576.D0*Hr4(1,1,0,0)*x**2 + 1664.D0/5.D0*Hr4(1,1,0,0)*x**3 + 
     &    128.D0*Hr4(1,1,0,0)*dx - 832.D0/15.D0*Hr4(1,1,0,0)*dx**2 + 
     &    768.D0*Hr5(-1,0,0,0,1)*x + 768.D0*Hr5(-1,0,0,0,1)*x**2 - 768.D
     &    0*Hr5(-1,0,1,0,0)*x - 768.D0*Hr5(-1,0,1,0,0)*x**2 - 512.D0*
     &    Hr5(0,-1,-1,-1,0)*x + 896.D0*Hr5(0,-1,-1,0,0)*x + 256.D0*Hr5(
     &    0,-1,-1,0,1)*x + 512.D0*Hr5(0,-1,0,-1,0)*x - 512.D0*Hr5(0,-1,
     &    0,0,0)*x )
      cLgg3 = cLgg3 + nf*cf**2 * (  - 128.D0*Hr5(0,-1,0,0,1)*x + 512.D0
     &    *Hr5(0,0,-1,-1,0)*x - 128.D0*Hr5(0,0,-1,0,0)*x + 256.D0*Hr5(0
     &    ,0,-1,0,1)*x + 128.D0*Hr5(0,0,1,0,0)*x + 512.D0*Hr5(0,1,0,0,0
     &    )*x + 1152.D0*Hr5(0,1,0,0,1)*x + 768.D0*Hr5(0,1,0,0,1)*x**2
     &     - 896.D0*Hr5(0,1,1,0,0)*x - 768.D0*Hr5(0,1,1,0,0)*x**2 )
      cLgg3 = cLgg3 + nf2*ca * (  - 6364.D0/135.D0 - 97376.D0/135.D0*
     &    x + 99844.D0/135.D0*x**2 + 3896.D0/135.D0*dx + 224.D0/3.D0*z3
     &    *x - 48.D0*z3*x**2 + 2128.D0/9.D0*z2*x - 512.D0/3.D0*z2*x**2
     &     - 32.D0/5.D0*z2*x**3 - 32.D0/9.D0*z2*dx + 32.D0*Hr1(-1)*z2*x
     &     + 32.D0*Hr1(-1)*z2*x**2 - 424.D0/45.D0*Hr1(0) - 86912.D0/135.
     &    D0*Hr1(0)*x + 51584.D0/135.D0*Hr1(0)*x**2 + 16.D0/15.D0*Hr1(0
     &    )*dx + 96.D0*Hr1(0)*z2*x - 64.D0/3.D0*Hr1(0)*z2*x**2 - 64.D0/
     &    3.D0*Hr1(1) - 12032.D0/27.D0*Hr1(1)*x + 12208.D0/27.D0*Hr1(1)
     &    *x**2 + 400.D0/27.D0*Hr1(1)*dx - 32.D0/3.D0*Hr1(1)*z2*x + 32.D
     &    0/3.D0*Hr1(1)*z2*x**2 - 16.D0/3.D0*Hr2(-1,0) - 512.D0/9.D0*
     &    Hr2(-1,0)*x - 544.D0/9.D0*Hr2(-1,0)*x**2 - 32.D0/5.D0*Hr2(-1,
     &    0)*x**3 - 32.D0/9.D0*Hr2(-1,0)*dx - 16.D0/15.D0*Hr2(-1,0)*
     &    dx**2 + 16.D0/3.D0*Hr2(0,0) - 3040.D0/9.D0*Hr2(0,0)*x + 416.D0
     &    /3.D0*Hr2(0,0)*x**2 + 32.D0/5.D0*Hr2(0,0)*x**3 - 880.D0/3.D0*
     &    Hr2(0,1)*x + 512.D0/3.D0*Hr2(0,1)*x**2 - 32.D0/3.D0*Hr2(1,0)
     &     - 1184.D0/9.D0*Hr2(1,0)*x )
      cLgg3 = cLgg3 + nf2*ca * ( 416.D0/3.D0*Hr2(1,0)*x**2 + 32.D0/9.D
     &    0*Hr2(1,0)*dx - 32.D0/3.D0*Hr2(1,1) - 1184.D0/9.D0*Hr2(1,1)*x
     &     + 416.D0/3.D0*Hr2(1,1)*x**2 + 32.D0/9.D0*Hr2(1,1)*dx + 64.D0/
     &    3.D0*Hr3(-1,-1,0)*x + 64.D0/3.D0*Hr3(-1,-1,0)*x**2 - 64.D0*
     &    Hr3(-1,0,0)*x - 64.D0*Hr3(-1,0,0)*x**2 - 64.D0/3.D0*Hr3(-1,0,
     &    1)*x - 64.D0/3.D0*Hr3(-1,0,1)*x**2 - 32.D0/3.D0*Hr3(0,-1,0)*x
     &     - 128.D0/3.D0*Hr3(0,-1,0)*x**2 - 128.D0*Hr3(0,0,0)*x - 320.D0
     &    /3.D0*Hr3(0,0,1)*x + 64.D0/3.D0*Hr3(0,0,1)*x**2 - 64.D0*Hr3(0
     &    ,1,0)*x + 64.D0/3.D0*Hr3(0,1,0)*x**2 - 64.D0*Hr3(0,1,1)*x + 
     &    64.D0/3.D0*Hr3(0,1,1)*x**2 - 64.D0/3.D0*Hr3(1,0,0)*x + 64.D0/
     &    3.D0*Hr3(1,0,0)*x**2 - 128.D0/3.D0*Hr3(1,1,0)*x + 128.D0/3.D0
     &    *Hr3(1,1,0)*x**2 - 64.D0/3.D0*Hr3(1,1,1)*x + 64.D0/3.D0*Hr3(1
     &    ,1,1)*x**2 )
      cLgg3 = cLgg3 + nf2*cf * ( 393496.D0/675.D0 - 771296.D0/675.D0*
     &    x + 1101512.D0/2025.D0*x**2 + 31888.D0/2025.D0*dx - 32.D0*z3
     &     + 3712.D0/9.D0*z3*x - 224.D0/3.D0*z3*x**2 + 128.D0/3.D0*z3*
     &    x**3 - 6208.D0/45.D0*z2 + 27152.D0/135.D0*z2*x - 1568.D0/15.D0
     &    *z2*x**2 - 6848.D0/225.D0*z2*x**3 - 448.D0/45.D0*z2*dx + 32.D0
     &    /5.D0*z2**2*x - 32.D0/3.D0*Hr1(-1)*z2*x + 64.D0/5.D0*Hr1(-1)*
     &    z2*x**3 + 32.D0/15.D0*Hr1(-1)*z2*dx**2 + 254648.D0/675.D0*
     &    Hr1(0) - 105824.D0/225.D0*Hr1(0)*x - 8512.D0/225.D0*Hr1(0)*
     &    x**2 + 3584.D0/675.D0*Hr1(0)*dx + 128.D0*Hr1(0)*z3*x - 64.D0*
     &    Hr1(0)*z2 + 3008.D0/9.D0*Hr1(0)*z2*x + 416.D0/3.D0*Hr1(0)*z2*
     &    x**2 - 192.D0/5.D0*Hr1(0)*z2*x**3 + 1464.D0/5.D0*Hr1(1) - 
     &    16696.D0/45.D0*Hr1(1)*x + 10912.D0/135.D0*Hr1(1)*x**2 - 352.D0
     &    /135.D0*Hr1(1)*dx + 128.D0/9.D0*Hr1(1)*z2*x + 32.D0/3.D0*Hr1(
     &    1)*z2*x**2 - 128.D0/5.D0*Hr1(1)*z2*x**3 + 32.D0/45.D0*Hr1(1)*
     &    z2*dx**2 - 2848.D0/45.D0*Hr2(-1,0) + 10976.D0/135.D0*Hr2(-1,0
     &    )*x )
      cLgg3 = cLgg3 + nf2*cf * ( 5056.D0/45.D0*Hr2(-1,0)*x**2 - 6848.D
     &    0/225.D0*Hr2(-1,0)*x**3 - 128.D0/15.D0*Hr2(-1,0)*dx - 4544.D0/
     &    675.D0*Hr2(-1,0)*dx**2 + 2288.D0/15.D0*Hr2(0,0) - 57008.D0/
     &    135.D0*Hr2(0,0)*x + 1024.D0/15.D0*Hr2(0,0)*x**2 + 6848.D0/225.
     &    D0*Hr2(0,0)*x**3 + 64.D0/15.D0*Hr2(0,0)*dx + 192.D0*Hr2(0,0)*
     &    z2*x + 6208.D0/45.D0*Hr2(0,1) - 5392.D0/45.D0*Hr2(0,1)*x + 
     &    1568.D0/15.D0*Hr2(0,1)*x**2 + 64.D0/45.D0*Hr2(0,1)*dx + 224.D0
     &    /3.D0*Hr2(1,0) - 544.D0/3.D0*Hr2(1,0)*x + 896.D0/9.D0*Hr2(1,0
     &    )*x**2 + 64.D0/9.D0*Hr2(1,0)*dx + 224.D0/3.D0*Hr2(1,1) - 512.D
     &    0/3.D0*Hr2(1,1)*x + 800.D0/9.D0*Hr2(1,1)*x**2 + 64.D0/9.D0*
     &    Hr2(1,1)*dx - 64.D0/9.D0*Hr3(-1,-1,0)*x + 128.D0/15.D0*Hr3(-1
     &    ,-1,0)*x**3 + 64.D0/45.D0*Hr3(-1,-1,0)*dx**2 + 64.D0/3.D0*
     &    Hr3(-1,0,0)*x - 128.D0/5.D0*Hr3(-1,0,0)*x**3 - 64.D0/15.D0*
     &    Hr3(-1,0,0)*dx**2 + 64.D0/9.D0*Hr3(-1,0,1)*x - 128.D0/15.D0*
     &    Hr3(-1,0,1)*x**3 - 64.D0/45.D0*Hr3(-1,0,1)*dx**2 + 1216.D0/9.D
     &    0*Hr3(0,-1,0)*x )
      cLgg3 = cLgg3 + nf2*cf * (  - 128.D0/3.D0*Hr3(0,-1,0)*x**2 - 
     &    128.D0/15.D0*Hr3(0,-1,0)*x**3 - 128.D0/45.D0*Hr3(0,-1,0)*
     &    dx**2 + 80.D0*Hr3(0,0,0) - 1648.D0/3.D0*Hr3(0,0,0)*x - 256.D0
     &    *Hr3(0,0,0)*x**2 + 128.D0/5.D0*Hr3(0,0,0)*x**3 + 64.D0*Hr3(0,
     &    0,1) - 1792.D0/9.D0*Hr3(0,0,1)*x - 416.D0/3.D0*Hr3(0,0,1)*
     &    x**2 + 448.D0/15.D0*Hr3(0,0,1)*x**3 + 32.D0*Hr3(0,1,0) - 32.D0
     &    *Hr3(0,1,0)*x**2 - 64.D0/3.D0*Hr3(0,1,0)*x**3 + 32.D0*Hr3(0,1
     &    ,1) - 32.D0/3.D0*Hr3(0,1,1)*x - 128.D0/3.D0*Hr3(0,1,1)*x**2
     &     - 32.D0/3.D0*Hr3(1,0,1)*x - 32.D0/3.D0*Hr3(1,0,1)*x**2 + 64.D
     &    0/3.D0*Hr3(1,0,1)*x**3 + 32.D0/3.D0*Hr3(1,1,0)*x + 32.D0/3.D0
     &    *Hr3(1,1,0)*x**2 - 64.D0/3.D0*Hr3(1,1,0)*x**3 - 352.D0*Hr4(0,
     &    0,0,0)*x - 192.D0*Hr4(0,0,0,1)*x - 64.D0*Hr4(0,0,1,0)*x - 64.D
     &    0*Hr4(0,0,1,1)*x )
*
* ...Output; if commented out, only the flg11 part is returned
*
       XLG3A = CLGG3 
*
       RETURN
       END
*
* =================================================================av==


==> xclns3e.f <==
*
* ..File: xclns3e.f    FL_NS
*
*
* ..The exact 3-loop MS(bar) non-singlet coefficient functions for the 
*    structure function F_L in electromagnetic DIS at mu_r = mu_f = Q. 
*    Expansion parameter: alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication).
*
* ..References: S. Moch, J. Vermaseren and A. Vogt, hep-ph/0209100
*               J. Vermaseren, A. Vogt and S. Moch, hep-ph/0504242
*
* =====================================================================
*
*
* ..There is only a regular piece. 
*
       FUNCTION XLNP3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
       DIMENSION FL(6)
       DATA FL  / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
*
* ...Colour factors 
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
       DABC2N = 5./18.D0 * NF
       FL11 = FL(NF)
*
* ...Some abbreviations 
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...Harmonic polylogs (HPLs) up to weight 5 by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,              HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the HPLs, fl11 part
*
      cLqq3 =
     &  + dabc2n * fl11 * (  - 768.D0/5.D0 - 1152.D0/5.D0*x + 768.D0/
     &    5.D0*x**2 + 2560.D0*z5*x + 512.D0/5.D0*dx - 4864.D0/15.D0*z3
     &     - 23488.D0/15.D0*z3*x + 896.D0/5.D0*z3*x**2 - 1280.D0*z3*
     &    x**3 + 4096.D0/15.D0*z3*dx - 9088.D0/15.D0*z2 + 10112.D0/15.D0
     &    *z2*x - 512.D0*z2*x**2 - 3328.D0/5.D0*z2*x**3 + 2048.D0/3.D0*
     &    z2*dx + 256.D0*z2*z3*x + 576.D0/5.D0*z2**2*x + 2048.D0/5.D0*
     &    z2**2*x**2 - 3072.D0/25.D0*z2**2*x**3 - 512.D0*Hr1(-1)*z3*x
     &     + 1536.D0/5.D0*Hr1(-1)*z3*x**3 - 1024.D0/5.D0*Hr1(-1)*z3*
     &    dx**2 - 3712.D0/15.D0*Hr1(-1)*z2 + 3136.D0/5.D0*Hr1(-1)*z2*x
     &     + 128.D0/5.D0*Hr1(-1)*z2*x**2 + 768.D0*Hr1(-1)*z2*x**3 - 
     &    1216.D0/15.D0*Hr1(-1)*z2*dx - 512.D0*Hr1(-1)*z2*dx**2 - 2048.D
     &    0/5.D0*Hr1(-1)*z2**2*x - 512.D0/15.D0*Hr1(0) - 896.D0/5.D0*
     &    Hr1(0)*x + 3328.D0/5.D0*Hr1(0)*x**2 - 512.D0/5.D0*Hr1(0)*dx
     &     + 512.D0/3.D0*Hr1(0)*z3*x + 512.D0*Hr1(0)*z3*x**2 - 2048.D0/
     &    5.D0*Hr1(0)*z3*x**3 + 1792.D0/15.D0*Hr1(0)*z2 - 640.D0/3.D0*
     &    Hr1(0)*z2*x )
      cLqq3 = cLqq3 + dabc2n *fl11 * ( 1792.D0/5.D0*Hr1(0)*z2*x**2
     &     - 1024.D0*Hr1(0)*z2*x**3 - 9344.D0/15.D0*Hr1(1) - 1152.D0/5.D
     &    0*Hr1(1)*x + 512.D0*Hr1(1)*x**2 + 1024.D0/3.D0*Hr1(1)*dx - 
     &    512.D0*Hr1(1)*z3 + 896.D0/3.D0*Hr1(1)*z3*x + 512.D0*Hr1(1)*z3
     &    *x**2 - 512.D0/5.D0*Hr1(1)*z3*x**3 + 256.D0*Hr1(1)*z3*dx - 
     &    1024.D0/15.D0*Hr1(1)*z3*dx**2 - 128.D0*Hr1(1)*z2 - 64.D0/3.D0
     &    *Hr1(1)*z2*x + 384.D0*Hr1(1)*z2*x**2 - 256.D0*Hr1(1)*z2*x**3
     &     + 192.D0*Hr1(1)*z2*dx - 512.D0/3.D0*Hr1(1)*z2*dx**2 + 2048.D0
     &    /3.D0*Hr2(-1,-1)*z2*x - 2048.D0/5.D0*Hr2(-1,-1)*z2*x**3 + 
     &    4096.D0/15.D0*Hr2(-1,-1)*z2*dx**2 + 256.D0/3.D0*Hr2(-1,0) - 
     &    1664.D0/3.D0*Hr2(-1,0)*x - 512.D0*Hr2(-1,0)*x**2 - 3328.D0/5.D
     &    0*Hr2(-1,0)*x**3 + 1024.D0/3.D0*Hr2(-1,0)*dx + 6656.D0/15.D0*
     &    Hr2(-1,0)*dx**2 - 512.D0*Hr2(-1,0)*z3*x - 1408.D0/3.D0*Hr2(-1
     &    ,0)*z2*x + 1024.D0/5.D0*Hr2(-1,0)*z2*x**3 - 2048.D0/15.D0*
     &    Hr2(-1,0)*z2*dx**2 - 896.D0/3.D0*Hr2(0,-1)*z2*x + 2048.D0/5.D0
     &    *Hr2(0,-1)*z2*x**3 )
      cLqq3 = cLqq3 + dabc2n * fl11 * ( 512.D0/3.D0*Hr2(0,0) - 6272.D0
     &    /15.D0*Hr2(0,0)*x + 512.D0*Hr2(0,0)*x**2 + 3328.D0/5.D0*Hr2(0
     &    ,0)*x**3 - 1024.D0/3.D0*Hr2(0,0)*dx - 512.D0*Hr2(0,0)*z2*x**2
     &     + 9088.D0/15.D0*Hr2(0,1) - 6144.D0/5.D0*Hr2(0,1)*x + 512.D0*
     &    Hr2(0,1)*x**2 - 1024.D0/3.D0*Hr2(0,1)*dx - 512.D0*Hr2(0,1)*z3
     &    *x - 128.D0*Hr2(0,1)*z2*x + 512.D0*Hr2(1,0)*z2 + 128.D0/3.D0*
     &    Hr2(1,0)*z2*x - 512.D0*Hr2(1,0)*z2*x**2 + 1024.D0/5.D0*Hr2(1,
     &    0)*z2*x**3 - 256.D0*Hr2(1,0)*z2*dx + 2048.D0/15.D0*Hr2(1,0)*
     &    z2*dx**2 - 256.D0*Hr3(-1,-1,0) + 128.D0/3.D0*Hr3(-1,-1,0)*x
     &     + 768.D0*Hr3(-1,-1,0)*x**2 + 512.D0*Hr3(-1,-1,0)*x**3 - 384.D
     &    0*Hr3(-1,-1,0)*dx - 1024.D0/3.D0*Hr3(-1,-1,0)*dx**2 + 2816.D0/
     &    15.D0*Hr3(-1,0,0) - 4864.D0/15.D0*Hr3(-1,0,0)*x - 1024.D0/5.D0
     &    *Hr3(-1,0,0)*x**2 - 512.D0*Hr3(-1,0,0)*x**3 + 2048.D0/15.D0*
     &    Hr3(-1,0,0)*dx + 1024.D0/3.D0*Hr3(-1,0,0)*dx**2 + 512.D0*Hr3(
     &    -1,0,0)*z2*x + 1792.D0/15.D0*Hr3(-1,0,1) - 9088.D0/15.D0*Hr3(
     &    -1,0,1)*x )
      cLqq3 = cLqq3 + dabc2n * fl11 * ( 1792.D0/5.D0*Hr3(-1,0,1)*x**2
     &     - 512.D0*Hr3(-1,0,1)*x**3 - 1664.D0/15.D0*Hr3(-1,0,1)*dx + 
     &    1024.D0/3.D0*Hr3(-1,0,1)*dx**2 + 256.D0/3.D0*Hr3(0,-1,0)*x - 
     &    768.D0*Hr3(0,-1,0)*x**2 - 512.D0*Hr3(0,-1,0)*x**3 - 256.D0/3.D
     &    0*Hr3(0,0,0)*x + 512.D0*Hr3(0,0,0)*x**3 - 1792.D0/15.D0*Hr3(0
     &    ,0,1) + 896.D0/3.D0*Hr3(0,0,1)*x - 1792.D0/5.D0*Hr3(0,0,1)*
     &    x**2 + 512.D0*Hr3(0,0,1)*x**3 + 512.D0*Hr3(0,1,0)*z2*x + 2816.
     &    D0/15.D0*Hr3(1,0,0) + 128.D0/5.D0*Hr3(1,0,0)*x - 1024.D0/5.D0
     &    *Hr3(1,0,0)*x**2 - 2048.D0/15.D0*Hr3(1,0,0)*dx - 1024.D0/3.D0
     &    *Hr4(-1,-1,0,0)*x + 1024.D0/5.D0*Hr4(-1,-1,0,0)*x**3 - 2048.D0
     &    /15.D0*Hr4(-1,-1,0,0)*dx**2 - 2048.D0/3.D0*Hr4(-1,-1,0,1)*x
     &     + 2048.D0/5.D0*Hr4(-1,-1,0,1)*x**3 - 4096.D0/15.D0*Hr4(-1,-1
     &    ,0,1)*dx**2 + 128.D0*Hr4(-1,0,0,0)*x + 1024.D0/3.D0*Hr4(-1,0,
     &    0,1)*x - 1024.D0/5.D0*Hr4(-1,0,0,1)*x**3 + 2048.D0/15.D0*Hr4(
     &    -1,0,0,1)*dx**2 + 256.D0*Hr4(0,-1,-1,0)*x + 256.D0/3.D0*Hr4(0
     &    ,-1,0,0)*x )
      cLqq3 = cLqq3 + dabc2n * fl11 * (  - 1024.D0/5.D0*Hr4(0,-1,0,0)
     &    *x**3 + 1280.D0/3.D0*Hr4(0,-1,0,1)*x - 2048.D0/5.D0*Hr4(0,-1,
     &    0,1)*x**3 + 512.D0*Hr4(0,0,0,1)*x**2 - 256.D0/3.D0*Hr4(0,1,0,
     &    0)*x - 512.D0*Hr4(0,1,0,0)*x**2 + 1024.D0/5.D0*Hr4(0,1,0,0)*
     &    x**3 + 256.D0*Hr4(1,0,-1,0)*x - 128.D0*Hr4(1,0,0,0)*x - 512.D0
     &    *Hr4(1,0,0,1) + 256.D0/3.D0*Hr4(1,0,0,1)*x + 512.D0*Hr4(1,0,0
     &    ,1)*x**2 - 1024.D0/5.D0*Hr4(1,0,0,1)*x**3 + 256.D0*Hr4(1,0,0,
     &    1)*dx - 2048.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 512.D0*Hr4(1,1,0,0
     &    ) - 256.D0/3.D0*Hr4(1,1,0,0)*x - 512.D0*Hr4(1,1,0,0)*x**2 + 
     &    1024.D0/5.D0*Hr4(1,1,0,0)*x**3 - 256.D0*Hr4(1,1,0,0)*dx + 
     &    2048.D0/15.D0*Hr4(1,1,0,0)*dx**2 - 512.D0*Hr5(-1,0,0,0,1)*x
     &     + 512.D0*Hr5(-1,0,1,0,0)*x - 512.D0*Hr5(0,1,0,0,1)*x + 512.D0
     &    *Hr5(0,1,1,0,0)*x )
*
       XLNP3A = CLQQ3
*
* ...The coefficient function in terms of the HPLs, standard parts
*
      cLqq3 = cLqq3 + cf*ca**2 * (  - 271972.D0/675.D0 + 3672316.D0/
     &    2025.D0*x - 26432.D0/75.D0*x**2 - 224.D0*z5*x - 51104.D0/225.D
     &    0*dx + 176.D0/5.D0*z3 + 8372.D0/15.D0*z3*x - 1616.D0/15.D0*z3
     &    *x**2 - 1868.D0/3.D0*z3*x**3 + 1136.D0/15.D0*z3*dx + 13136.D0/
     &    45.D0*z2 - 53464.D0/45.D0*z2*x - 496.D0/15.D0*z2*x**2 + 4984.D
     &    0/25.D0*z2*x**3 - 784.D0/9.D0*z2*dx - 288.D0*z2*z3*x + 116.D0
     &    *z2**2*x - 3008.D0/15.D0*z2**2*x**2 + 224.D0/5.D0*z2**2*x**3
     &     - 768.D0*Hr1(-1)*z3 - 1600.D0/3.D0*Hr1(-1)*z3*x + 192.D0*
     &    Hr1(-1)*z3*x**3 - 128.D0*Hr1(-1)*z3*dx**2 - 656.D0/3.D0*Hr1(
     &    -1)*z2 - 3544.D0/9.D0*Hr1(-1)*z2*x + 280.D0/3.D0*Hr1(-1)*z2*
     &    x**2 + 284.D0/5.D0*Hr1(-1)*z2*x**3 - 268.D0/3.D0*Hr1(-1)*z2*
     &    dx - 568.D0/15.D0*Hr1(-1)*z2*dx**2 - 64.D0/5.D0*Hr1(-1)*z2**2
     &    *x - 33832.D0/225.D0*Hr1(0) + 1558544.D0/675.D0*Hr1(0)*x - 
     &    7984.D0/25.D0*Hr1(0)*x**2 + 29984.D0/225.D0*Hr1(0)*dx + 208.D0
     &    /3.D0*Hr1(0)*z3*x - 752.D0/3.D0*Hr1(0)*z3*x**2 - 568.D0/5.D0*
     &    Hr1(0)*z3*x**3 )
      cLqq3 = cLqq3 + cf*ca**2 * (  - 152.D0/5.D0*Hr1(0)*z2 + 25264.D0/
     &    45.D0*Hr1(0)*z2*x + 3752.D0/15.D0*Hr1(0)*z2*x**2 + 1504.D0/15.
     &    D0*Hr1(0)*z2*x**3 + 688.D0/5.D0*Hr1(0)*z2*dx - 7624.D0/15.D0*
     &    Hr1(1) + 205796.D0/135.D0*Hr1(1)*x + 496.D0/15.D0*Hr1(1)*x**2
     &     - 4288.D0/45.D0*Hr1(1)*dx - 160.D0*Hr1(1)*z3 + 1312.D0/3.D0*
     &    Hr1(1)*z3*x - 752.D0/3.D0*Hr1(1)*z3*x**2 + 392.D0/5.D0*Hr1(1)
     &    *z3*x**3 - 376.D0/3.D0*Hr1(1)*z3*dx + 784.D0/15.D0*Hr1(1)*z3*
     &    dx**2 - 208.D0/3.D0*Hr1(1)*z2 - 1256.D0/3.D0*Hr1(1)*z2*x + 
     &    488.D0/3.D0*Hr1(1)*z2*x**2 + 2356.D0/15.D0*Hr1(1)*z2*x**3 + 
     &    244.D0/3.D0*Hr1(1)*z2*dx - 568.D0/45.D0*Hr1(1)*z2*dx**2 + 704.
     &    D0/5.D0*Hr1(1)*z2**2*x + 768.D0*Hr2(-1,-1)*z3*x + 1024.D0*
     &    Hr2(-1,-1)*z2 + 768.D0*Hr2(-1,-1)*z2*x - 256.D0*Hr2(-1,-1)*z2
     &    *x**3 + 512.D0/3.D0*Hr2(-1,-1)*z2*dx**2 - 3448.D0/3.D0*Hr2(-1
     &    ,0) - 6568.D0/9.D0*Hr2(-1,0)*x - 184.D0/15.D0*Hr2(-1,0)*x**2
     &     + 4984.D0/25.D0*Hr2(-1,0)*x**3 + 368.D0/45.D0*Hr2(-1,0)*dx
     &     - 28144.D0/225.D0*Hr2(-1,0)*dx**2 )
      cLqq3 = cLqq3 + cf*ca**2 * (  - 384.D0*Hr2(-1,0)*z3*x - 640.D0*
     &    Hr2(-1,0)*z2 - 1744.D0/3.D0*Hr2(-1,0)*z2*x + 704.D0/5.D0*Hr2(
     &    -1,0)*z2*x**3 - 1408.D0/15.D0*Hr2(-1,0)*z2*dx**2 - 1040.D0/3.D
     &    0*Hr2(0,-1)*z2*x + 256.D0*Hr2(0,-1)*z2*x**3 - 4256.D0/45.D0*
     &    Hr2(0,0) + 58256.D0/45.D0*Hr2(0,0)*x - 4256.D0/15.D0*Hr2(0,0)
     &    *x**2 - 4984.D0/25.D0*Hr2(0,0)*x**3 + 3856.D0/45.D0*Hr2(0,0)*
     &    dx + 280.D0/3.D0*Hr2(0,0)*z2*x + 752.D0/3.D0*Hr2(0,0)*z2*x**2
     &     - 1032.D0/5.D0*Hr2(0,0)*z2*x**3 - 13136.D0/45.D0*Hr2(0,1) + 
     &    20624.D0/45.D0*Hr2(0,1)*x + 496.D0/15.D0*Hr2(0,1)*x**2 + 4288.
     &    D0/45.D0*Hr2(0,1)*dx + 160.D0*Hr2(0,1)*z3*x - 1072.D0/3.D0*
     &    Hr2(0,1)*z2*x + 2552.D0/9.D0*Hr2(1,0)*x - 176.D0*Hr2(1,0)*
     &    x**2 + 544.D0*Hr2(1,0)*z3*x - 96.D0*Hr2(1,0)*z2 - 832.D0/3.D0
     &    *Hr2(1,0)*z2*x + 752.D0/3.D0*Hr2(1,0)*z2*x**2 - 328.D0/5.D0*
     &    Hr2(1,0)*z2*x**3 + 376.D0/3.D0*Hr2(1,0)*z2*dx - 656.D0/15.D0*
     &    Hr2(1,0)*z2*dx**2 + 2552.D0/9.D0*Hr2(1,1)*x + 320.D0*Hr2(1,1)
     &    *z3*x )
      cLqq3 = cLqq3 + cf*ca**2 * (  - 688.D0/3.D0*Hr2(1,1)*z2*x - 1024.D
     &    0*Hr3(-1,-1,-1)*z2*x - 416.D0/3.D0*Hr3(-1,-1,0) + 720.D0*Hr3(
     &    -1,-1,0)*x + 976.D0/3.D0*Hr3(-1,-1,0)*x**2 + 568.D0/15.D0*
     &    Hr3(-1,-1,0)*x**3 - 488.D0/3.D0*Hr3(-1,-1,0)*dx - 1136.D0/45.D
     &    0*Hr3(-1,-1,0)*dx**2 + 640.D0*Hr3(-1,-1,0)*z2*x + 512.D0*Hr3(
     &    -1,0,-1)*z2*x - 976.D0/3.D0*Hr3(-1,0,0) - 1960.D0/9.D0*Hr3(-1
     &    ,0,0)*x - 128.D0*Hr3(-1,0,0)*x**2 + 1544.D0/15.D0*Hr3(-1,0,0)
     &    *x**3 + 256.D0/3.D0*Hr3(-1,0,0)*dx - 3088.D0/45.D0*Hr3(-1,0,0
     &    )*dx**2 - 448.D0*Hr3(-1,0,0)*z2*x + 448.D0/3.D0*Hr3(-1,0,1)
     &     + 6784.D0/9.D0*Hr3(-1,0,1)*x + 208.D0/3.D0*Hr3(-1,0,1)*x**2
     &     - 568.D0/15.D0*Hr3(-1,0,1)*x**3 + 8.D0*Hr3(-1,0,1)*dx + 1136.
     &    D0/45.D0*Hr3(-1,0,1)*dx**2 - 2384.D0/5.D0*Hr3(0,-1,0) + 9896.D
     &    0/45.D0*Hr3(0,-1,0)*x - 4496.D0/15.D0*Hr3(0,-1,0)*x**2 - 568.D
     &    0/15.D0*Hr3(0,-1,0)*x**3 + 256.D0/15.D0*Hr3(0,-1,0)*dx - 1408.
     &    D0/15.D0*Hr3(0,-1,0)*dx**2 + 664.D0/45.D0*Hr3(0,0,0)*x - 1544.
     &    D0/15.D0*Hr3(0,0,0)*x**3 )
      cLqq3 = cLqq3 + cf*ca**2 * (  - 256.D0/15.D0*Hr3(0,0,0)*dx + 152.D
     &    0/5.D0*Hr3(0,0,1) - 15368.D0/45.D0*Hr3(0,0,1)*x - 3752.D0/15.D
     &    0*Hr3(0,0,1)*x**2 - 2072.D0/15.D0*Hr3(0,0,1)*x**3 - 1808.D0/
     &    15.D0*Hr3(0,0,1)*dx + 176.D0*Hr3(0,1,0)*x**3 - 160.D0*Hr3(0,1
     &    ,0)*z2*x - 512.D0*Hr3(1,0,-1)*z2*x - 536.D0/15.D0*Hr3(1,0,0)
     &     + 14608.D0/45.D0*Hr3(1,0,0)*x + 264.D0/5.D0*Hr3(1,0,0)*x**2
     &     + 176.D0/5.D0*Hr3(1,0,0)*dx + 288.D0*Hr3(1,0,0)*z2*x + 176.D0
     &    /3.D0*Hr3(1,0,1)*x - 176.D0*Hr3(1,0,1)*x**3 - 176.D0/3.D0*
     &    Hr3(1,1,0)*x + 176.D0*Hr3(1,1,0)*x**3 - 64.D0*Hr3(1,1,0)*z2*x
     &     - 1024.D0/3.D0*Hr4(-1,-1,-1,0)*x - 512.D0*Hr4(-1,-1,0,0) + 
     &    512.D0/3.D0*Hr4(-1,-1,0,0)*x + 128.D0*Hr4(-1,-1,0,0)*x**3 - 
     &    256.D0/3.D0*Hr4(-1,-1,0,0)*dx**2 - 1024.D0*Hr4(-1,-1,0,1) - 
     &    2816.D0/3.D0*Hr4(-1,-1,0,1)*x + 256.D0*Hr4(-1,-1,0,1)*x**3 - 
     &    512.D0/3.D0*Hr4(-1,-1,0,1)*dx**2 + 1216.D0/3.D0*Hr4(-1,0,-1,0
     &    )*x + 128.D0*Hr4(-1,0,0,0) - 368.D0/3.D0*Hr4(-1,0,0,0)*x - 64.
     &    D0/5.D0*Hr4(-1,0,0,0)*x**3 )
      cLqq3 = cLqq3 + cf*ca**2 * ( 128.D0/15.D0*Hr4(-1,0,0,0)*dx**2 + 
     &    512.D0*Hr4(-1,0,0,1) + 1408.D0/3.D0*Hr4(-1,0,0,1)*x - 128.D0*
     &    Hr4(-1,0,0,1)*x**3 + 256.D0/3.D0*Hr4(-1,0,0,1)*dx**2 + 2144.D0
     &    /3.D0*Hr4(0,-1,-1,0)*x - 16.D0/3.D0*Hr4(0,-1,0,0)*x - 128.D0*
     &    Hr4(0,-1,0,0)*x**3 + 704.D0*Hr4(0,-1,0,1)*x - 256.D0*Hr4(0,-1
     &    ,0,1)*x**3 + 208.D0/3.D0*Hr4(0,0,-1,0)*x - 128.D0/5.D0*Hr4(0,
     &    0,-1,0)*x**3 - 208.D0/3.D0*Hr4(0,0,0,0)*x + 128.D0/5.D0*Hr4(0
     &    ,0,0,0)*x**3 - 24.D0*Hr4(0,0,0,1)*x - 752.D0/3.D0*Hr4(0,0,0,1
     &    )*x**2 + 904.D0/5.D0*Hr4(0,0,0,1)*x**3 + 88.D0/3.D0*Hr4(0,1,0
     &    ,0)*x + 752.D0/3.D0*Hr4(0,1,0,0)*x**2 - 264.D0/5.D0*Hr4(0,1,0
     &    ,0)*x**3 - 256.D0*Hr4(1,0,-1,0) + 1888.D0/3.D0*Hr4(1,0,-1,0)*
     &    x - 128.D0/5.D0*Hr4(1,0,-1,0)*x**3 - 256.D0/15.D0*Hr4(1,0,-1,
     &    0)*dx**2 + 128.D0*Hr4(1,0,0,0) + 368.D0/3.D0*Hr4(1,0,0,0)*x
     &     + 64.D0/5.D0*Hr4(1,0,0,0)*x**3 + 128.D0/15.D0*Hr4(1,0,0,0)*
     &    dx**2 - 32.D0*Hr4(1,0,0,1) + 1168.D0/3.D0*Hr4(1,0,0,1)*x - 
     &    752.D0/3.D0*Hr4(1,0,0,1)*x**2 )
      cLqq3 = cLqq3 + cf*ca**2 * ( 264.D0/5.D0*Hr4(1,0,0,1)*x**3 - 376.D
     &    0/3.D0*Hr4(1,0,0,1)*dx + 176.D0/5.D0*Hr4(1,0,0,1)*dx**2 - 176.
     &    D0/3.D0*Hr4(1,0,1,0)*x + 32.D0*Hr4(1,1,0,0) - 160.D0*Hr4(1,1,
     &    0,0)*x + 752.D0/3.D0*Hr4(1,1,0,0)*x**2 - 264.D0/5.D0*Hr4(1,1,
     &    0,0)*x**3 + 376.D0/3.D0*Hr4(1,1,0,0)*dx - 176.D0/5.D0*Hr4(1,1
     &    ,0,0)*dx**2 + 176.D0/3.D0*Hr4(1,1,0,1)*x - 176.D0/3.D0*Hr4(1,
     &    1,1,0)*x + 512.D0*Hr5(-1,-1,-1,0,0)*x + 1024.D0*Hr5(-1,-1,-1,
     &    0,1)*x - 128.D0*Hr5(-1,-1,0,0,0)*x - 512.D0*Hr5(-1,-1,0,0,1)*
     &    x - 256.D0*Hr5(-1,0,-1,0,0)*x - 512.D0*Hr5(-1,0,-1,0,1)*x - 
     &    128.D0*Hr5(-1,0,0,-1,0)*x + 128.D0*Hr5(-1,0,0,0,0)*x + 320.D0
     &    *Hr5(-1,0,0,0,1)*x - 64.D0*Hr5(-1,0,1,0,0)*x + 160.D0*Hr5(0,1
     &    ,0,0,1)*x - 160.D0*Hr5(0,1,1,0,0)*x + 256.D0*Hr5(1,0,-1,0,0)*
     &    x + 512.D0*Hr5(1,0,-1,0,1)*x + 128.D0*Hr5(1,0,0,-1,0)*x - 128.
     &    D0*Hr5(1,0,0,0,0)*x - 160.D0*Hr5(1,0,0,0,1)*x - 96.D0*Hr5(1,0
     &    ,1,0,0)*x + 256.D0*Hr5(1,1,0,-1,0)*x - 128.D0*Hr5(1,1,0,0,0)*
     &    x )
      cLqq3 = cLqq3 + cf*ca**2 * ( 192.D0*Hr5(1,1,0,0,1)*x - 192.D0*
     &    Hr5(1,1,1,0,0)*x )
      cLqq3 = cLqq3 + cf**2*ca * (  - 6712.D0/135.D0 - 595003.D0/270.D0
     &    *x + 63688.D0/75.D0*x**2 + 1432.D0*z5*x + 39632.D0/75.D0*dx
     &     - 1216.D0/15.D0*z3 - 19448.D0/5.D0*z3*x + 17632.D0/15.D0*z3*
     &    x**2 + 25496.D0/15.D0*z3*x**3 - 1472.D0/15.D0*z3*dx - 146288.D
     &    0/225.D0*z2 + 263044.D0/225.D0*z2*x - 24448.D0/75.D0*z2*x**2
     &     - 7272.D0/25.D0*z2*x**3 + 68672.D0/225.D0*z2*dx + 1056.D0*z2
     &    *z3*x - 416.D0*z2**2*x + 3584.D0/5.D0*z2**2*x**2 - 13712.D0/
     &    25.D0*z2**2*x**3 + 3056.D0*Hr1(-1)*z3 + 8456.D0/3.D0*Hr1(-1)*
     &    z3*x - 768.D0*Hr1(-1)*z3*x**3 + 512.D0*Hr1(-1)*z3*dx**2 + 
     &    9568.D0/5.D0*Hr1(-1)*z2 + 113992.D0/45.D0*Hr1(-1)*z2*x - 6208.
     &    D0/15.D0*Hr1(-1)*z2*x**2 - 12296.D0/25.D0*Hr1(-1)*z2*x**3 + 
     &    5552.D0/15.D0*Hr1(-1)*z2*dx + 24112.D0/75.D0*Hr1(-1)*z2*dx**2
     &     - 816.D0/5.D0*Hr1(-1)*z2**2*x - 11192.D0/75.D0*Hr1(0) - 
     &    2757916.D0/675.D0*Hr1(0)*x + 91016.D0/75.D0*Hr1(0)*x**2 - 
     &    24272.D0/75.D0*Hr1(0)*dx - 3088.D0/3.D0*Hr1(0)*z3*x + 896.D0*
     &    Hr1(0)*z3*x**2 )
      cLqq3 = cLqq3 + cf**2*ca * ( 736.D0/5.D0*Hr1(0)*z3*x**3 + 1024.D0/
     &    15.D0*Hr1(0)*z2 - 172904.D0/45.D0*Hr1(0)*z2*x - 6176.D0/5.D0*
     &    Hr1(0)*z2*x**2 + 27184.D0/75.D0*Hr1(0)*z2*x**3 - 12544.D0/15.D
     &    0*Hr1(0)*z2*dx + 96.D0/5.D0*Hr1(0)*z2**2*x + 216376.D0/225.D0
     &    *Hr1(1) - 2012228.D0/675.D0*Hr1(1)*x + 27328.D0/75.D0*Hr1(1)*
     &    x**2 + 99616.D0/225.D0*Hr1(1)*dx + 528.D0*Hr1(1)*z3 - 5944.D0/
     &    3.D0*Hr1(1)*z3*x + 896.D0*Hr1(1)*z3*x**2 - 3104.D0/5.D0*Hr1(1
     &    )*z3*x**3 + 448.D0*Hr1(1)*z3*dx - 6208.D0/15.D0*Hr1(1)*z3*
     &    dx**2 + 9424.D0/15.D0*Hr1(1)*z2 + 1352.D0/5.D0*Hr1(1)*z2*x - 
     &    10528.D0/15.D0*Hr1(1)*z2*x**2 - 9704.D0/75.D0*Hr1(1)*z2*x**3
     &     - 4432.D0/15.D0*Hr1(1)*z2*dx + 24112.D0/225.D0*Hr1(1)*z2*
     &    dx**2 - 976.D0/5.D0*Hr1(1)*z2**2*x - 3168.D0*Hr2(-1,-1)*z3*x
     &     - 3904.D0*Hr2(-1,-1)*z2 - 11168.D0/3.D0*Hr2(-1,-1)*z2*x + 
     &    4896.D0/5.D0*Hr2(-1,-1)*z2*x**3 - 3264.D0/5.D0*Hr2(-1,-1)*z2*
     &    dx**2 + 183184.D0/75.D0*Hr2(-1,0) + 303112.D0/225.D0*Hr2(-1,0
     &    )*x )
      cLqq3 = cLqq3 + cf**2*ca * ( 18832.D0/75.D0*Hr2(-1,0)*x**2 - 7272.
     &    D0/25.D0*Hr2(-1,0)*x**3 - 42464.D0/225.D0*Hr2(-1,0)*dx + 
     &    30352.D0/225.D0*Hr2(-1,0)*dx**2 + 1440.D0*Hr2(-1,0)*z3*x + 
     &    2720.D0*Hr2(-1,0)*z2 + 7984.D0/3.D0*Hr2(-1,0)*z2*x - 3168.D0/
     &    5.D0*Hr2(-1,0)*z2*x**3 + 2112.D0/5.D0*Hr2(-1,0)*z2*dx**2 + 
     &    336.D0*Hr2(0,-1)*z3*x + 576.D0*Hr2(0,-1)*z2 + 1664.D0*Hr2(0,
     &    -1)*z2*x - 4896.D0/5.D0*Hr2(0,-1)*z2*x**3 + 384.D0/5.D0*Hr2(0
     &    ,-1)*z2*dx**2 + 50348.D0/225.D0*Hr2(0,0) - 293392.D0/225.D0*
     &    Hr2(0,0)*x + 69488.D0/75.D0*Hr2(0,0)*x**2 + 7272.D0/25.D0*
     &    Hr2(0,0)*x**3 - 3616.D0/225.D0*Hr2(0,0)*dx - 64.D0*Hr2(0,0)*
     &    z3*x - 1504.D0/3.D0*Hr2(0,0)*z2*x - 896.D0*Hr2(0,0)*z2*x**2
     &     + 6272.D0/5.D0*Hr2(0,0)*z2*x**3 + 146288.D0/225.D0*Hr2(0,1)
     &     + 4452.D0/25.D0*Hr2(0,1)*x + 24448.D0/75.D0*Hr2(0,1)*x**2 - 
     &    111136.D0/225.D0*Hr2(0,1)*dx - 816.D0*Hr2(0,1)*z3*x + 192.D0*
     &    Hr2(0,1)*z2 + 2480.D0/3.D0*Hr2(0,1)*z2*x + 96.D0/5.D0*Hr2(0,1
     &    )*z2*x**3 )
      cLqq3 = cLqq3 + cf**2*ca * ( 128.D0/5.D0*Hr2(0,1)*z2*dx**2 - 3064.
     &    D0/15.D0*Hr2(1,0) + 9692.D0/45.D0*Hr2(1,0)*x + 3824.D0/15.D0*
     &    Hr2(1,0)*x**2 - 128.D0/5.D0*Hr2(1,0)*dx - 1888.D0*Hr2(1,0)*z3
     &    *x + 672.D0*Hr2(1,0)*z2 + 1232.D0/3.D0*Hr2(1,0)*z2*x - 896.D0
     &    *Hr2(1,0)*z2*x**2 + 3104.D0/5.D0*Hr2(1,0)*z2*x**3 - 448.D0*
     &    Hr2(1,0)*z2*dx + 6208.D0/15.D0*Hr2(1,0)*z2*dx**2 - 3064.D0/15.
     &    D0*Hr2(1,1) + 6772.D0/45.D0*Hr2(1,1)*x - 192.D0/5.D0*Hr2(1,1)
     &    *x**2 - 128.D0/5.D0*Hr2(1,1)*dx - 1120.D0*Hr2(1,1)*z3*x + 128.
     &    D0*Hr2(1,1)*z2 + 512.D0/3.D0*Hr2(1,1)*z2*x + 96.D0/5.D0*Hr2(1
     &    ,1)*z2*x**3 + 64.D0/5.D0*Hr2(1,1)*z2*dx**2 + 4032.D0*Hr3(-1,
     &    -1,-1)*z2*x + 18368.D0/15.D0*Hr3(-1,-1,0) - 6544.D0/5.D0*Hr3(
     &    -1,-1,0)*x - 17536.D0/15.D0*Hr3(-1,-1,0)*x**2 - 24592.D0/75.D0
     &    *Hr3(-1,-1,0)*x**3 + 8864.D0/15.D0*Hr3(-1,-1,0)*dx + 48224.D0/
     &    225.D0*Hr3(-1,-1,0)*dx**2 - 2816.D0*Hr3(-1,-1,0)*z2*x - 2240.D
     &    0*Hr3(-1,0,-1)*z2*x - 1376.D0/3.D0*Hr3(-1,0,0) - 6784.D0/9.D0
     &    *Hr3(-1,0,0)*x )
      cLqq3 = cLqq3 + cf**2*ca * ( 576.D0*Hr3(-1,0,0)*x**2 + 7312.D0/75.
     &    D0*Hr3(-1,0,0)*x**3 - 384.D0*Hr3(-1,0,0)*dx - 13664.D0/225.D0
     &    *Hr3(-1,0,0)*dx**2 + 1792.D0*Hr3(-1,0,0)*z2*x - 3904.D0/3.D0*
     &    Hr3(-1,0,1) - 28688.D0/9.D0*Hr3(-1,0,1)*x - 512.D0/3.D0*Hr3(
     &    -1,0,1)*x**2 + 24592.D0/75.D0*Hr3(-1,0,1)*x**3 - 224.D0/3.D0*
     &    Hr3(-1,0,1)*dx - 48224.D0/225.D0*Hr3(-1,0,1)*dx**2 - 64.D0*
     &    Hr3(-1,0,1)*z2*x - 384.D0*Hr3(0,-1,-1)*z2*x + 12448.D0/15.D0*
     &    Hr3(0,-1,0) - 50032.D0/45.D0*Hr3(0,-1,0)*x + 16384.D0/15.D0*
     &    Hr3(0,-1,0)*x**2 + 24592.D0/75.D0*Hr3(0,-1,0)*x**3 - 384.D0/5.
     &    D0*Hr3(0,-1,0)*dx + 768.D0/5.D0*Hr3(0,-1,0)*dx**2 + 224.D0*
     &    Hr3(0,-1,0)*z2*x - 192.D0/5.D0*Hr3(0,0,0) + 12380.D0/9.D0*
     &    Hr3(0,0,0)*x - 576.D0/5.D0*Hr3(0,0,0)*x**2 - 7312.D0/75.D0*
     &    Hr3(0,0,0)*x**3 + 128.D0*Hr3(0,0,0)*dx - 1024.D0/15.D0*Hr3(0,
     &    0,1) + 122872.D0/45.D0*Hr3(0,0,1)*x + 6176.D0/5.D0*Hr3(0,0,1)
     &    *x**2 - 864.D0/25.D0*Hr3(0,0,1)*x**3 + 11392.D0/15.D0*Hr3(0,0
     &    ,1)*dx )
      cLqq3 = cLqq3 + cf**2*ca * (  - 64.D0*Hr3(0,0,1)*z2*x - 64.D0/5.D0
     &    *Hr3(0,1,0) + 8648.D0/15.D0*Hr3(0,1,0)*x - 2336.D0/15.D0*Hr3(
     &    0,1,0)*x**2 - 880.D0/3.D0*Hr3(0,1,0)*x**3 + 128.D0/5.D0*Hr3(0
     &    ,1,0)*dx + 160.D0*Hr3(0,1,0)*z2*x - 64.D0/5.D0*Hr3(0,1,1) + 
     &    9848.D0/15.D0*Hr3(0,1,1)*x - 192.D0/5.D0*Hr3(0,1,1)*x**2 + 
     &    128.D0/5.D0*Hr3(0,1,1)*dx - 192.D0*Hr3(0,1,1)*z2*x + 1472.D0*
     &    Hr3(1,0,-1)*z2*x + 784.D0/15.D0*Hr3(1,0,0) - 27272.D0/45.D0*
     &    Hr3(1,0,0)*x - 2816.D0/5.D0*Hr3(1,0,0)*x**2 - 5632.D0/15.D0*
     &    Hr3(1,0,0)*dx - 1344.D0*Hr3(1,0,0)*z2*x - 16.D0*Hr3(1,0,1) + 
     &    384.D0*Hr3(1,0,1)*x + 352.D0/3.D0*Hr3(1,0,1)*x**2 + 880.D0/3.D
     &    0*Hr3(1,0,1)*x**3 - 192.D0*Hr3(1,0,1)*z2*x + 16.D0*Hr3(1,1,0)
     &     + 528.D0*Hr3(1,1,0)*x - 352.D0/3.D0*Hr3(1,1,0)*x**2 - 880.D0/
     &    3.D0*Hr3(1,1,0)*x**3 - 384.D0*Hr3(1,1,0)*z2*x + 1280.D0/3.D0*
     &    Hr3(1,1,1)*x - 192.D0*Hr3(1,1,1)*z2*x - 256.D0*Hr4(-1,-1,-1,0
     &    ) + 512.D0/3.D0*Hr4(-1,-1,-1,0)*x + 192.D0/5.D0*Hr4(-1,-1,-1,
     &    0)*x**3 )
      cLqq3 = cLqq3 + cf**2*ca * (  - 128.D0/5.D0*Hr4(-1,-1,-1,0)*dx**2
     &     + 2400.D0*Hr4(-1,-1,0,0) + 1008.D0*Hr4(-1,-1,0,0)*x - 576.D0
     &    *Hr4(-1,-1,0,0)*x**3 + 384.D0*Hr4(-1,-1,0,0)*dx**2 + 3776.D0*
     &    Hr4(-1,-1,0,1) + 3808.D0*Hr4(-1,-1,0,1)*x - 960.D0*Hr4(-1,-1,
     &    0,1)*x**3 + 640.D0*Hr4(-1,-1,0,1)*dx**2 + 256.D0*Hr4(-1,0,-1,
     &    0) - 1568.D0/3.D0*Hr4(-1,0,-1,0)*x - 192.D0/5.D0*Hr4(-1,0,-1,
     &    0)*x**3 + 128.D0/5.D0*Hr4(-1,0,-1,0)*dx**2 - 896.D0*Hr4(-1,0,
     &    0,0) - 304.D0*Hr4(-1,0,0,0)*x + 768.D0/5.D0*Hr4(-1,0,0,0)*
     &    x**3 - 512.D0/5.D0*Hr4(-1,0,0,0)*dx**2 - 2208.D0*Hr4(-1,0,0,1
     &    ) - 2064.D0*Hr4(-1,0,0,1)*x + 576.D0*Hr4(-1,0,0,1)*x**3 - 384.
     &    D0*Hr4(-1,0,0,1)*dx**2 - 128.D0*Hr4(-1,0,1,0) - 64.D0*Hr4(-1,
     &    0,1,0)*x + 192.D0/5.D0*Hr4(-1,0,1,0)*x**3 - 128.D0/5.D0*Hr4(
     &    -1,0,1,0)*dx**2 - 128.D0*Hr4(-1,0,1,1) - 64.D0*Hr4(-1,0,1,1)*
     &    x + 192.D0/5.D0*Hr4(-1,0,1,1)*x**3 - 128.D0/5.D0*Hr4(-1,0,1,1
     &    )*dx**2 + 384.D0*Hr4(0,-1,-1,0) - 5056.D0/3.D0*Hr4(0,-1,-1,0)
     &    *x )
      cLqq3 = cLqq3 + cf**2*ca * (  - 192.D0/5.D0*Hr4(0,-1,-1,0)*x**3
     &     + 256.D0/5.D0*Hr4(0,-1,-1,0)*dx**2 - 512.D0*Hr4(0,-1,0,0) - 
     &    1520.D0/3.D0*Hr4(0,-1,0,0)*x + 576.D0*Hr4(0,-1,0,0)*x**3 - 
     &    256.D0/5.D0*Hr4(0,-1,0,0)*dx**2 - 384.D0*Hr4(0,-1,0,1) - 7520.
     &    D0/3.D0*Hr4(0,-1,0,1)*x + 960.D0*Hr4(0,-1,0,1)*x**3 - 256.D0/
     &    5.D0*Hr4(0,-1,0,1)*dx**2 - 128.D0*Hr4(0,0,-1,0) - 736.D0/3.D0
     &    *Hr4(0,0,-1,0)*x + 576.D0/5.D0*Hr4(0,0,-1,0)*x**3 + 1072.D0/3.
     &    D0*Hr4(0,0,0,0)*x - 192.D0*Hr4(0,0,0,0)*x**3 + 256.D0*Hr4(0,0
     &    ,0,1)*x + 896.D0*Hr4(0,0,0,1)*x**2 - 5696.D0/5.D0*Hr4(0,0,0,1
     &    )*x**3 + 64.D0*Hr4(0,0,1,0)*x - 192.D0/5.D0*Hr4(0,0,1,0)*x**3
     &     + 64.D0*Hr4(0,0,1,1)*x - 192.D0/5.D0*Hr4(0,0,1,1)*x**3 + 896.
     &    D0/3.D0*Hr4(0,1,0,0)*x - 896.D0*Hr4(0,1,0,0)*x**2 + 2816.D0/5.
     &    D0*Hr4(0,1,0,0)*x**3 + 16.D0*Hr4(0,1,0,1)*x - 16.D0*Hr4(0,1,1
     &    ,0)*x + 768.D0*Hr4(1,0,-1,0) - 5152.D0/3.D0*Hr4(1,0,-1,0)*x
     &     + 384.D0/5.D0*Hr4(1,0,-1,0)*x**3 + 256.D0/5.D0*Hr4(1,0,-1,0)
     &    *dx**2 )
      cLqq3 = cLqq3 + cf**2*ca * (  - 512.D0*Hr4(1,0,0,0) + 112.D0*Hr4(
     &    1,0,0,0)*x - 192.D0/5.D0*Hr4(1,0,0,0)*x**3 - 128.D0/5.D0*Hr4(
     &    1,0,0,0)*dx**2 - 160.D0*Hr4(1,0,0,1) - 1008.D0*Hr4(1,0,0,1)*x
     &     + 896.D0*Hr4(1,0,0,1)*x**2 - 2816.D0/5.D0*Hr4(1,0,0,1)*x**3
     &     + 448.D0*Hr4(1,0,0,1)*dx - 5632.D0/15.D0*Hr4(1,0,0,1)*dx**2
     &     + 352.D0/3.D0*Hr4(1,0,1,0)*x + 96.D0*Hr4(1,1,0,0) + 2416.D0/
     &    3.D0*Hr4(1,1,0,0)*x - 896.D0*Hr4(1,1,0,0)*x**2 + 2816.D0/5.D0
     &    *Hr4(1,1,0,0)*x**3 - 448.D0*Hr4(1,1,0,0)*dx + 5632.D0/15.D0*
     &    Hr4(1,1,0,0)*dx**2 - 256.D0/3.D0*Hr4(1,1,0,1)*x + 256.D0/3.D0
     &    *Hr4(1,1,1,0)*x + 384.D0*Hr5(-1,-1,-1,-1,0)*x - 2624.D0*Hr5(
     &    -1,-1,-1,0,0)*x - 3840.D0*Hr5(-1,-1,-1,0,1)*x - 384.D0*Hr5(-1
     &    ,-1,0,-1,0)*x + 1024.D0*Hr5(-1,-1,0,0,0)*x + 2240.D0*Hr5(-1,
     &    -1,0,0,1)*x + 128.D0*Hr5(-1,-1,0,1,0)*x + 128.D0*Hr5(-1,-1,0,
     &    1,1)*x - 384.D0*Hr5(-1,0,-1,-1,0)*x + 1472.D0*Hr5(-1,0,-1,0,0
     &    )*x + 2048.D0*Hr5(-1,0,-1,0,1)*x + 576.D0*Hr5(-1,0,0,-1,0)*x
     &     - 576.D0*Hr5(-1,0,0,0,0)*x )
      cLqq3 = cLqq3 + cf**2*ca * (  - 1344.D0*Hr5(-1,0,0,0,1)*x - 64.D0
     &    *Hr5(-1,0,0,1,0)*x - 64.D0*Hr5(-1,0,0,1,1)*x + 256.D0*Hr5(-1,
     &    0,1,0,0)*x - 384.D0*Hr5(0,-1,-1,-1,0)*x + 416.D0*Hr5(0,-1,-1,
     &    0,0)*x + 192.D0*Hr5(0,-1,-1,0,1)*x + 256.D0*Hr5(0,-1,0,-1,0)*
     &    x - 192.D0*Hr5(0,-1,0,0,0)*x - 96.D0*Hr5(0,-1,0,0,1)*x + 128.D
     &    0*Hr5(0,0,-1,-1,0)*x - 32.D0*Hr5(0,0,-1,0,0)*x + 64.D0*Hr5(0,
     &    0,-1,0,1)*x + 32.D0*Hr5(0,0,1,0,0)*x + 192.D0*Hr5(0,1,0,0,0)*
     &    x - 288.D0*Hr5(0,1,0,0,1)*x + 480.D0*Hr5(0,1,1,0,0)*x - 128.D0
     &    *Hr5(1,0,-1,-1,0)*x - 704.D0*Hr5(1,0,-1,0,0)*x - 1536.D0*Hr5(
     &    1,0,-1,0,1)*x - 320.D0*Hr5(1,0,0,-1,0)*x + 576.D0*Hr5(1,0,0,0
     &    ,0)*x + 896.D0*Hr5(1,0,0,0,1)*x + 64.D0*Hr5(1,0,0,1,0)*x + 64.
     &    D0*Hr5(1,0,0,1,1)*x + 192.D0*Hr5(1,0,1,0,0)*x - 768.D0*Hr5(1,
     &    1,0,-1,0)*x + 640.D0*Hr5(1,1,0,0,0)*x - 192.D0*Hr5(1,1,0,0,1)
     &    *x + 320.D0*Hr5(1,1,1,0,0)*x )
      cLqq3 = cLqq3 + cf**3 * ( 22576.D0/225.D0 + 98921.D0/150.D0*x - 
     &    7216.D0/25.D0*x**2 - 1968.D0*z5*x - 33376.D0/225.D0*dx + 1952.
     &    D0/15.D0*z3 + 71408.D0/15.D0*z3*x - 3968.D0/5.D0*z3*x**2 - 
     &    6304.D0/5.D0*z3*x**3 + 2624.D0/15.D0*z3*dx + 39632.D0/75.D0*
     &    z2 + 273332.D0/225.D0*z2*x + 6112.D0/25.D0*z2*x**2 - 5392.D0/
     &    25.D0*z2*x**3 + 1472.D0/75.D0*z2*dx - 960.D0*z2*z3*x + 1824.D0
     &    /5.D0*z2**2*x - 1280.D0/3.D0*z2**2*x**2 + 14496.D0/25.D0*
     &    z2**2*x**3 - 3040.D0*Hr1(-1)*z3 - 3504.D0*Hr1(-1)*z3*x + 768.D
     &    0*Hr1(-1)*z3*x**3 - 512.D0*Hr1(-1)*z3*dx**2 - 44288.D0/15.D0*
     &    Hr1(-1)*z2 - 17456.D0/5.D0*Hr1(-1)*z2*x + 2272.D0/5.D0*Hr1(-1
     &    )*z2*x**2 + 18912.D0/25.D0*Hr1(-1)*z2*x**3 - 5744.D0/15.D0*
     &    Hr1(-1)*z2*dx - 12288.D0/25.D0*Hr1(-1)*z2*dx**2 + 1888.D0/5.D0
     &    *Hr1(-1)*z2**2*x + 7208.D0/45.D0*Hr1(0) + 161464.D0/75.D0*
     &    Hr1(0)*x - 15248.D0/25.D0*Hr1(0)*x**2 + 25696.D0/225.D0*Hr1(0
     &    )*dx + 4336.D0/3.D0*Hr1(0)*z3*x - 1600.D0/3.D0*Hr1(0)*z3*x**2
     &     - 1312.D0/5.D0*Hr1(0)*z3*x**3 )
      cLqq3 = cLqq3 + cf**3 * ( 1504.D0/15.D0*Hr1(0)*z2 + 65776.D0/15.D0
     &    *Hr1(0)*z2*x + 4064.D0/5.D0*Hr1(0)*z2*x**2 - 25216.D0/25.D0*
     &    Hr1(0)*z2*x**3 + 12608.D0/15.D0*Hr1(0)*z2*dx - 192.D0/5.D0*
     &    Hr1(0)*z2**2*x - 85864.D0/75.D0*Hr1(1) + 146464.D0/75.D0*Hr1(
     &    1)*x - 8032.D0/25.D0*Hr1(1)*x**2 - 5568.D0/25.D0*Hr1(1)*dx - 
     &    416.D0*Hr1(1)*z3 + 5392.D0/3.D0*Hr1(1)*z3*x - 1600.D0/3.D0*
     &    Hr1(1)*z3*x**2 + 2528.D0/5.D0*Hr1(1)*z3*x**3 - 800.D0/3.D0*
     &    Hr1(1)*z3*dx + 5056.D0/15.D0*Hr1(1)*z3*dx**2 - 4256.D0/5.D0*
     &    Hr1(1)*z2 + 2576.D0/5.D0*Hr1(1)*z2*x + 2592.D0/5.D0*Hr1(1)*z2
     &    *x**2 - 6304.D0/25.D0*Hr1(1)*z2*x**3 + 1328.D0/5.D0*Hr1(1)*z2
     &    *dx - 4096.D0/25.D0*Hr1(1)*z2*dx**2 - 864.D0/5.D0*Hr1(1)*
     &    z2**2*x + 3264.D0*Hr2(-1,-1)*z3*x + 3712.D0*Hr2(-1,-1)*z2 + 
     &    13120.D0/3.D0*Hr2(-1,-1)*z2*x - 4672.D0/5.D0*Hr2(-1,-1)*z2*
     &    x**3 + 9344.D0/15.D0*Hr2(-1,-1)*z2*dx**2 - 21568.D0/75.D0*
     &    Hr2(-1,0) + 50576.D0/225.D0*Hr2(-1,0)*x - 11328.D0/25.D0*Hr2(
     &    -1,0)*x**2 )
      cLqq3 = cLqq3 + cf**3 * (  - 5392.D0/25.D0*Hr2(-1,0)*x**3 + 25856.
     &    D0/75.D0*Hr2(-1,0)*dx + 51872.D0/225.D0*Hr2(-1,0)*dx**2 - 
     &    1344.D0*Hr2(-1,0)*z3*x - 2880.D0*Hr2(-1,0)*z2 - 8992.D0/3.D0*
     &    Hr2(-1,0)*z2*x + 704.D0*Hr2(-1,0)*z2*x**3 - 1408.D0/3.D0*Hr2(
     &    -1,0)*z2*dx**2 - 672.D0*Hr2(0,-1)*z3*x - 1152.D0*Hr2(0,-1)*z2
     &     - 5824.D0/3.D0*Hr2(0,-1)*z2*x + 4672.D0/5.D0*Hr2(0,-1)*z2*
     &    x**3 - 768.D0/5.D0*Hr2(0,-1)*z2*dx**2 - 9632.D0/75.D0*Hr2(0,0
     &    ) - 267356.D0/225.D0*Hr2(0,0)*x - 7392.D0/25.D0*Hr2(0,0)*x**2
     &     + 5392.D0/25.D0*Hr2(0,0)*x**3 - 23296.D0/75.D0*Hr2(0,0)*dx
     &     + 128.D0*Hr2(0,0)*z3*x + 1648.D0/3.D0*Hr2(0,0)*z2*x + 1600.D0
     &    /3.D0*Hr2(0,0)*z2*x**2 - 6304.D0/5.D0*Hr2(0,0)*z2*x**3 - 
     &    39632.D0/75.D0*Hr2(0,1) - 74252.D0/75.D0*Hr2(0,1)*x - 6112.D0/
     &    25.D0*Hr2(0,1)*x**2 + 8128.D0/25.D0*Hr2(0,1)*dx + 992.D0*Hr2(
     &    0,1)*z3*x - 384.D0*Hr2(0,1)*z2 - 544.D0*Hr2(0,1)*z2*x - 192.D0
     &    /5.D0*Hr2(0,1)*z2*x**3 - 256.D0/5.D0*Hr2(0,1)*z2*dx**2 + 896.D
     &    0/5.D0*Hr2(1,0) )
      cLqq3 = cLqq3 + cf**3 * (  - 1916.D0/5.D0*Hr2(1,0)*x + 384.D0/5.D0
     &    *Hr2(1,0)*x**2 + 256.D0/5.D0*Hr2(1,0)*dx + 1600.D0*Hr2(1,0)*
     &    z3*x - 960.D0*Hr2(1,0)*z2 + 160.D0*Hr2(1,0)*z2*x + 1600.D0/3.D
     &    0*Hr2(1,0)*z2*x**2 - 2784.D0/5.D0*Hr2(1,0)*z2*x**3 + 800.D0/3.
     &    D0*Hr2(1,0)*z2*dx - 1856.D0/5.D0*Hr2(1,0)*z2*dx**2 + 736.D0/5.
     &    D0*Hr2(1,1) - 1716.D0/5.D0*Hr2(1,1)*x + 384.D0/5.D0*Hr2(1,1)*
     &    x**2 + 256.D0/5.D0*Hr2(1,1)*dx + 960.D0*Hr2(1,1)*z3*x - 256.D0
     &    *Hr2(1,1)*z2 + 320.D0*Hr2(1,1)*z2*x - 192.D0/5.D0*Hr2(1,1)*z2
     &    *x**3 - 128.D0/5.D0*Hr2(1,1)*z2*dx**2 - 3968.D0*Hr3(-1,-1,-1)
     &    *z2*x - 9472.D0/5.D0*Hr3(-1,-1,0) - 1312.D0/5.D0*Hr3(-1,-1,0)
     &    *x + 5184.D0/5.D0*Hr3(-1,-1,0)*x**2 + 12608.D0/25.D0*Hr3(-1,
     &    -1,0)*x**3 - 2656.D0/5.D0*Hr3(-1,-1,0)*dx - 8192.D0/25.D0*
     &    Hr3(-1,-1,0)*dx**2 + 3072.D0*Hr3(-1,-1,0)*z2*x + 2432.D0*Hr3(
     &    -1,0,-1)*z2*x + 6656.D0/3.D0*Hr3(-1,0,0) + 7136.D0/3.D0*Hr3(
     &    -1,0,0)*x - 640.D0*Hr3(-1,0,0)*x**2 - 15168.D0/25.D0*Hr3(-1,0
     &    ,0)*x**3 )
      cLqq3 = cLqq3 + cf**3 * ( 1280.D0/3.D0*Hr3(-1,0,0)*dx + 29696.D0/
     &    75.D0*Hr3(-1,0,0)*dx**2 - 1792.D0*Hr3(-1,0,0)*z2*x + 6016.D0/
     &    3.D0*Hr3(-1,0,1) + 3360.D0*Hr3(-1,0,1)*x + 64.D0*Hr3(-1,0,1)*
     &    x**2 - 12608.D0/25.D0*Hr3(-1,0,1)*x**3 + 352.D0/3.D0*Hr3(-1,0
     &    ,1)*dx + 8192.D0/25.D0*Hr3(-1,0,1)*dx**2 + 128.D0*Hr3(-1,0,1)
     &    *z2*x + 768.D0*Hr3(0,-1,-1)*z2*x + 3712.D0/15.D0*Hr3(0,-1,0)
     &     + 1344.D0*Hr3(0,-1,0)*x - 4928.D0/5.D0*Hr3(0,-1,0)*x**2 - 
     &    12608.D0/25.D0*Hr3(0,-1,0)*x**3 + 256.D0/3.D0*Hr3(0,-1,0)*dx
     &     + 1024.D0/15.D0*Hr3(0,-1,0)*dx**2 - 448.D0*Hr3(0,-1,0)*z2*x
     &     + 184.D0/5.D0*Hr3(0,0,0) - 32632.D0/15.D0*Hr3(0,0,0)*x + 
     &    1152.D0/5.D0*Hr3(0,0,0)*x**2 + 15168.D0/25.D0*Hr3(0,0,0)*x**3
     &     - 2816.D0/15.D0*Hr3(0,0,0)*dx - 1504.D0/15.D0*Hr3(0,0,1) - 
     &    45616.D0/15.D0*Hr3(0,0,1)*x - 4064.D0/5.D0*Hr3(0,0,1)*x**2 + 
     &    12608.D0/25.D0*Hr3(0,0,1)*x**3 - 3776.D0/5.D0*Hr3(0,0,1)*dx
     &     + 128.D0*Hr3(0,0,1)*z2*x - 272.D0/5.D0*Hr3(0,1,0) - 1792.D0/
     &    5.D0*Hr3(0,1,0)*x )
      cLqq3 = cLqq3 + cf**3 * ( 384.D0/5.D0*Hr3(0,1,0)*x**2 - 256.D0/5.D
     &    0*Hr3(0,1,0)*dx + 320.D0*Hr3(0,1,0)*z2*x - 352.D0/5.D0*Hr3(0,
     &    1,1) - 2512.D0/5.D0*Hr3(0,1,1)*x + 384.D0/5.D0*Hr3(0,1,1)*
     &    x**2 - 256.D0/5.D0*Hr3(0,1,1)*dx + 384.D0*Hr3(0,1,1)*z2*x - 
     &    896.D0*Hr3(1,0,-1)*z2*x - 272.D0/5.D0*Hr3(1,0,0) + 5656.D0/15.
     &    D0*Hr3(1,0,0)*x + 2464.D0/5.D0*Hr3(1,0,0)*x**2 + 4928.D0/15.D0
     &    *Hr3(1,0,0)*dx + 1536.D0*Hr3(1,0,0)*z2*x - 96.D0*Hr3(1,0,1)
     &     - 384.D0*Hr3(1,0,1)*x + 384.D0*Hr3(1,0,1)*z2*x - 128.D0*Hr3(
     &    1,1,0) - 304.D0*Hr3(1,1,0)*x + 1024.D0*Hr3(1,1,0)*z2*x - 96.D0
     &    *Hr3(1,1,1) - 336.D0*Hr3(1,1,1)*x + 384.D0*Hr3(1,1,1)*z2*x + 
     &    512.D0*Hr4(-1,-1,-1,0) + 1024.D0*Hr4(-1,-1,-1,0)*x - 384.D0/5.
     &    D0*Hr4(-1,-1,-1,0)*x**3 + 256.D0/5.D0*Hr4(-1,-1,-1,0)*dx**2
     &     - 2752.D0*Hr4(-1,-1,0,0) - 8096.D0/3.D0*Hr4(-1,-1,0,0)*x + 
     &    640.D0*Hr4(-1,-1,0,0)*x**3 - 1280.D0/3.D0*Hr4(-1,-1,0,0)*
     &    dx**2 - 3456.D0*Hr4(-1,-1,0,1) - 11584.D0/3.D0*Hr4(-1,-1,0,1)
     &    *x )
      cLqq3 = cLqq3 + cf**3 * ( 896.D0*Hr4(-1,-1,0,1)*x**3 - 1792.D0/3.D
     &    0*Hr4(-1,-1,0,1)*dx**2 - 512.D0*Hr4(-1,0,-1,0) - 576.D0*Hr4(
     &    -1,0,-1,0)*x + 384.D0/5.D0*Hr4(-1,0,-1,0)*x**3 - 256.D0/5.D0*
     &    Hr4(-1,0,-1,0)*dx**2 + 1280.D0*Hr4(-1,0,0,0) + 3296.D0/3.D0*
     &    Hr4(-1,0,0,0)*x - 256.D0*Hr4(-1,0,0,0)*x**3 + 512.D0/3.D0*
     &    Hr4(-1,0,0,0)*dx**2 + 2368.D0*Hr4(-1,0,0,1) + 6752.D0/3.D0*
     &    Hr4(-1,0,0,1)*x - 640.D0*Hr4(-1,0,0,1)*x**3 + 1280.D0/3.D0*
     &    Hr4(-1,0,0,1)*dx**2 + 256.D0*Hr4(-1,0,1,0) + 128.D0*Hr4(-1,0,
     &    1,0)*x - 384.D0/5.D0*Hr4(-1,0,1,0)*x**3 + 256.D0/5.D0*Hr4(-1,
     &    0,1,0)*dx**2 + 256.D0*Hr4(-1,0,1,1) + 128.D0*Hr4(-1,0,1,1)*x
     &     - 384.D0/5.D0*Hr4(-1,0,1,1)*x**3 + 256.D0/5.D0*Hr4(-1,0,1,1)
     &    *dx**2 - 768.D0*Hr4(0,-1,-1,0) + 512.D0*Hr4(0,-1,-1,0)*x + 
     &    384.D0/5.D0*Hr4(0,-1,-1,0)*x**3 - 512.D0/5.D0*Hr4(0,-1,-1,0)*
     &    dx**2 + 1024.D0*Hr4(0,-1,0,0) + 3104.D0/3.D0*Hr4(0,-1,0,0)*x
     &     - 640.D0*Hr4(0,-1,0,0)*x**3 + 512.D0/5.D0*Hr4(0,-1,0,0)*
     &    dx**2 )
      cLqq3 = cLqq3 + cf**3 * ( 768.D0*Hr4(0,-1,0,1) + 6592.D0/3.D0*
     &    Hr4(0,-1,0,1)*x - 896.D0*Hr4(0,-1,0,1)*x**3 + 512.D0/5.D0*
     &    Hr4(0,-1,0,1)*dx**2 + 256.D0*Hr4(0,0,-1,0) + 640.D0/3.D0*Hr4(
     &    0,0,-1,0)*x - 128.D0*Hr4(0,0,-1,0)*x**3 - 1048.D0/3.D0*Hr4(0,
     &    0,0,0)*x + 1408.D0/5.D0*Hr4(0,0,0,0)*x**3 - 336.D0*Hr4(0,0,0,
     &    1)*x - 1600.D0/3.D0*Hr4(0,0,0,1)*x**2 + 5664.D0/5.D0*Hr4(0,0,
     &    0,1)*x**3 + 112.D0*Hr4(0,0,1,0)*x + 384.D0/5.D0*Hr4(0,0,1,0)*
     &    x**3 + 192.D0*Hr4(0,0,1,1)*x + 384.D0/5.D0*Hr4(0,0,1,1)*x**3
     &     - 944.D0/3.D0*Hr4(0,1,0,0)*x + 1600.D0/3.D0*Hr4(0,1,0,0)*
     &    x**2 - 2464.D0/5.D0*Hr4(0,1,0,0)*x**3 + 288.D0*Hr4(0,1,0,1)*x
     &     + 320.D0*Hr4(0,1,1,0)*x + 288.D0*Hr4(0,1,1,1)*x - 512.D0*
     &    Hr4(1,0,-1,0) + 2752.D0/3.D0*Hr4(1,0,-1,0)*x - 256.D0/5.D0*
     &    Hr4(1,0,-1,0)*x**3 - 512.D0/15.D0*Hr4(1,0,-1,0)*dx**2 + 512.D0
     &    *Hr4(1,0,0,0) - 1664.D0/3.D0*Hr4(1,0,0,0)*x + 128.D0/5.D0*
     &    Hr4(1,0,0,0)*x**3 + 256.D0/15.D0*Hr4(1,0,0,0)*dx**2 + 448.D0*
     &    Hr4(1,0,0,1) )
      cLqq3 = cLqq3 + cf**3 * ( 1760.D0/3.D0*Hr4(1,0,0,1)*x - 1600.D0/3.
     &    D0*Hr4(1,0,0,1)*x**2 + 2464.D0/5.D0*Hr4(1,0,0,1)*x**3 - 800.D0
     &    /3.D0*Hr4(1,0,0,1)*dx + 4928.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 
     &    192.D0*Hr4(1,0,1,0)*x + 224.D0*Hr4(1,0,1,1)*x - 320.D0*Hr4(1,
     &    1,0,0) - 1856.D0/3.D0*Hr4(1,1,0,0)*x + 1600.D0/3.D0*Hr4(1,1,0
     &    ,0)*x**2 - 2464.D0/5.D0*Hr4(1,1,0,0)*x**3 + 800.D0/3.D0*Hr4(1
     &    ,1,0,0)*dx - 4928.D0/15.D0*Hr4(1,1,0,0)*dx**2 + 192.D0*Hr4(1,
     &    1,0,1)*x + 256.D0*Hr4(1,1,1,0)*x + 192.D0*Hr4(1,1,1,1)*x - 
     &    768.D0*Hr5(-1,-1,-1,-1,0)*x + 3200.D0*Hr5(-1,-1,-1,0,0)*x + 
     &    3584.D0*Hr5(-1,-1,-1,0,1)*x + 768.D0*Hr5(-1,-1,0,-1,0)*x - 
     &    1536.D0*Hr5(-1,-1,0,0,0)*x - 2432.D0*Hr5(-1,-1,0,0,1)*x - 256.
     &    D0*Hr5(-1,-1,0,1,0)*x - 256.D0*Hr5(-1,-1,0,1,1)*x + 768.D0*
     &    Hr5(-1,0,-1,-1,0)*x - 1920.D0*Hr5(-1,0,-1,0,0)*x - 2048.D0*
     &    Hr5(-1,0,-1,0,1)*x - 640.D0*Hr5(-1,0,0,-1,0)*x + 640.D0*Hr5(
     &    -1,0,0,0,0)*x + 1408.D0*Hr5(-1,0,0,0,1)*x + 128.D0*Hr5(-1,0,0
     &    ,1,0)*x )
      cLqq3 = cLqq3 + cf**3 * ( 128.D0*Hr5(-1,0,0,1,1)*x - 256.D0*Hr5(
     &    -1,0,1,0,0)*x + 768.D0*Hr5(0,-1,-1,-1,0)*x - 832.D0*Hr5(0,-1,
     &    -1,0,0)*x - 384.D0*Hr5(0,-1,-1,0,1)*x - 512.D0*Hr5(0,-1,0,-1,
     &    0)*x + 384.D0*Hr5(0,-1,0,0,0)*x + 192.D0*Hr5(0,-1,0,0,1)*x - 
     &    256.D0*Hr5(0,0,-1,-1,0)*x + 64.D0*Hr5(0,0,-1,0,0)*x - 128.D0*
     &    Hr5(0,0,-1,0,1)*x - 64.D0*Hr5(0,0,1,0,0)*x - 384.D0*Hr5(0,1,0
     &    ,0,0)*x - 64.D0*Hr5(0,1,0,0,1)*x - 320.D0*Hr5(0,1,1,0,0)*x + 
     &    256.D0*Hr5(1,0,-1,-1,0)*x + 384.D0*Hr5(1,0,-1,0,0)*x + 1024.D0
     &    *Hr5(1,0,-1,0,1)*x + 128.D0*Hr5(1,0,0,-1,0)*x - 640.D0*Hr5(1,
     &    0,0,0,0)*x - 1152.D0*Hr5(1,0,0,0,1)*x - 128.D0*Hr5(1,0,0,1,0)
     &    *x - 128.D0*Hr5(1,0,0,1,1)*x + 512.D0*Hr5(1,1,0,-1,0)*x - 768.
     &    D0*Hr5(1,1,0,0,0)*x - 384.D0*Hr5(1,1,0,0,1)*x + 128.D0*Hr5(1,
     &    1,1,0,0)*x )
      cLqq3 = cLqq3 + nf*cf*ca * ( 104264.D0/675.D0 - 1004792.D0/2025.D0
     &    *x + 1168.D0/25.D0*x**2 + 6688.D0/225.D0*dx + 880.D0/9.D0*z3*
     &    x - 160.D0/3.D0*z3*x**2 + 64.D0*z3*x**3 - 64.D0/3.D0*z3*dx + 
     &    32.D0/5.D0*z2 + 3472.D0/15.D0*z2*x + 256.D0/5.D0*z2*x**2 - 
     &    848.D0/25.D0*z2*x**3 - 64.D0/15.D0*z2*dx + 32.D0/3.D0*z2**2*x
     &     - 256.D0/15.D0*z2**2*x**2 + 128.D0/5.D0*z2**2*x**3 - 128.D0/
     &    3.D0*Hr1(-1)*z3*x - 64.D0*Hr1(-1)*z2 - 704.D0/9.D0*Hr1(-1)*z2
     &    *x + 64.D0/3.D0*Hr1(-1)*z2*x**2 + 96.D0/5.D0*Hr1(-1)*z2*x**3
     &     - 32.D0/3.D0*Hr1(-1)*z2*dx - 64.D0/5.D0*Hr1(-1)*z2*dx**2 + 
     &    1216.D0/25.D0*Hr1(0) - 335248.D0/675.D0*Hr1(0)*x - 112.D0/25.D
     &    0*Hr1(0)*x**2 - 2848.D0/225.D0*Hr1(0)*dx + 160.D0/3.D0*Hr1(0)
     &    *z3*x - 64.D0/3.D0*Hr1(0)*z3*x**2 + 32.D0*Hr1(0)*z3*x**3 + 64.
     &    D0/3.D0*Hr1(0)*z2*x - 32.D0/3.D0*Hr1(0)*z2*x**2 - 288.D0/5.D0
     &    *Hr1(0)*z2*x**3 + 64.D0/3.D0*Hr1(0)*z2*dx + 4064.D0/45.D0*
     &    Hr1(1) - 35752.D0/135.D0*Hr1(1)*x - 256.D0/5.D0*Hr1(1)*x**2
     &     - 64.D0/5.D0*Hr1(1)*dx )
      cLqq3 = cLqq3 + nf*cf*ca * ( 128.D0/3.D0*Hr1(1)*z3*x - 64.D0/3.D0
     &    *Hr1(1)*z3*x**2 + 32.D0*Hr1(1)*z3*x**3 - 32.D0/3.D0*Hr1(1)*z3
     &    *dx + 64.D0/3.D0*Hr1(1)*z3*dx**2 - 64.D0/3.D0*Hr1(1)*z2 + 800.
     &    D0/9.D0*Hr1(1)*z2*x - 64.D0/3.D0*Hr1(1)*z2*x**2 - 192.D0/5.D0
     &    *Hr1(1)*z2*x**3 - 32.D0/3.D0*Hr1(1)*z2*dx - 64.D0/15.D0*Hr1(1
     &    )*z2*dx**2 + 128.D0/3.D0*Hr2(-1,-1)*z2*x + 8288.D0/45.D0*Hr2(
     &    -1,0) + 6608.D0/45.D0*Hr2(-1,0)*x - 64.D0/5.D0*Hr2(-1,0)*x**2
     &     - 848.D0/25.D0*Hr2(-1,0)*x**3 + 128.D0/15.D0*Hr2(-1,0)*dx + 
     &    4768.D0/225.D0*Hr2(-1,0)*dx**2 - 64.D0/3.D0*Hr2(-1,0)*z2*x + 
     &    32.D0/15.D0*Hr2(0,0) - 13184.D0/45.D0*Hr2(0,0)*x + 32.D0/5.D0
     &    *Hr2(0,0)*x**2 + 848.D0/25.D0*Hr2(0,0)*x**3 - 128.D0/5.D0*
     &    Hr2(0,0)*dx - 32.D0/3.D0*Hr2(0,0)*z2*x + 64.D0/3.D0*Hr2(0,0)*
     &    z2*x**2 - 32.D0*Hr2(0,0)*z2*x**3 - 32.D0/5.D0*Hr2(0,1) - 3808.
     &    D0/45.D0*Hr2(0,1)*x - 256.D0/5.D0*Hr2(0,1)*x**2 + 64.D0/5.D0*
     &    Hr2(0,1)*dx + 128.D0/3.D0*Hr2(0,1)*z2*x - 640.D0/9.D0*Hr2(1,0
     &    )*x )
      cLqq3 = cLqq3 + nf*cf*ca * ( 32.D0*Hr2(1,0)*x**2 + 64.D0*Hr2(1,0)
     &    *z2*x + 64.D0/3.D0*Hr2(1,0)*z2*x**2 - 32.D0*Hr2(1,0)*z2*x**3
     &     + 32.D0/3.D0*Hr2(1,0)*z2*dx - 64.D0/3.D0*Hr2(1,0)*z2*dx**2
     &     - 640.D0/9.D0*Hr2(1,1)*x + 160.D0/3.D0*Hr2(1,1)*z2*x - 128.D0
     &    /3.D0*Hr3(-1,-1,0) - 1408.D0/9.D0*Hr3(-1,-1,0)*x - 128.D0/3.D0
     &    *Hr3(-1,-1,0)*x**2 + 64.D0/5.D0*Hr3(-1,-1,0)*x**3 + 64.D0/3.D0
     &    *Hr3(-1,-1,0)*dx - 128.D0/15.D0*Hr3(-1,-1,0)*dx**2 + 128.D0*
     &    Hr3(-1,0,0) + 1088.D0/9.D0*Hr3(-1,0,0)*x - 192.D0/5.D0*Hr3(-1
     &    ,0,0)*x**3 + 128.D0/5.D0*Hr3(-1,0,0)*dx**2 + 128.D0/3.D0*Hr3(
     &    -1,0,1) - 128.D0/3.D0*Hr3(-1,0,1)*x**2 - 64.D0/5.D0*Hr3(-1,0,
     &    1)*x**3 + 64.D0/3.D0*Hr3(-1,0,1)*dx + 128.D0/15.D0*Hr3(-1,0,1
     &    )*dx**2 + 256.D0/3.D0*Hr3(0,-1,0) + 32.D0/3.D0*Hr3(0,-1,0)*x
     &     + 128.D0/3.D0*Hr3(0,-1,0)*x**2 - 64.D0/5.D0*Hr3(0,-1,0)*x**3
     &     + 256.D0/15.D0*Hr3(0,-1,0)*dx**2 - 160.D0/3.D0*Hr3(0,0,0)*x
     &     + 192.D0/5.D0*Hr3(0,0,0)*x**3 - 32.D0/3.D0*Hr3(0,0,1)*x + 32.
     &    D0/3.D0*Hr3(0,0,1)*x**2 )
      cLqq3 = cLqq3 + nf*cf*ca * ( 224.D0/5.D0*Hr3(0,0,1)*x**3 - 64.D0/
     &    3.D0*Hr3(0,0,1)*dx - 32.D0*Hr3(0,1,0)*x**3 - 608.D0/9.D0*Hr3(
     &    1,0,0)*x + 32.D0*Hr3(1,0,0)*x**2 + 64.D0/3.D0*Hr3(1,0,0)*dx
     &     - 32.D0/3.D0*Hr3(1,0,1)*x + 32.D0*Hr3(1,0,1)*x**3 + 32.D0/3.D
     &    0*Hr3(1,1,0)*x - 32.D0*Hr3(1,1,0)*x**3 + 256.D0/3.D0*Hr4(-1,
     &    -1,-1,0)*x - 128.D0*Hr4(-1,-1,0,0)*x - 256.D0/3.D0*Hr4(-1,0,
     &    -1,0)*x + 64.D0*Hr4(-1,0,0,0)*x - 256.D0/3.D0*Hr4(0,-1,-1,0)*
     &    x + 64.D0/3.D0*Hr4(0,-1,0,0)*x - 128.D0/3.D0*Hr4(0,-1,0,1)*x
     &     + 32.D0/3.D0*Hr4(0,0,0,1)*x - 64.D0/3.D0*Hr4(0,0,0,1)*x**2
     &     + 32.D0*Hr4(0,0,0,1)*x**3 - 32.D0*Hr4(0,1,0,0)*x + 64.D0/3.D0
     &    *Hr4(0,1,0,0)*x**2 - 32.D0*Hr4(0,1,0,0)*x**3 - 128.D0/3.D0*
     &    Hr4(1,0,-1,0)*x - 64.D0*Hr4(1,0,0,0)*x - 128.D0/3.D0*Hr4(1,0,
     &    0,1)*x - 64.D0/3.D0*Hr4(1,0,0,1)*x**2 + 32.D0*Hr4(1,0,0,1)*
     &    x**3 - 32.D0/3.D0*Hr4(1,0,0,1)*dx + 64.D0/3.D0*Hr4(1,0,0,1)*
     &    dx**2 + 32.D0/3.D0*Hr4(1,0,1,0)*x - 32.D0/3.D0*Hr4(1,1,0,0)*x
     &     + 64.D0/3.D0*Hr4(1,1,0,0)*x**2 )
      cLqq3 = cLqq3 + nf*cf*ca * (  - 32.D0*Hr4(1,1,0,0)*x**3 + 32.D0/3.
     &    D0*Hr4(1,1,0,0)*dx - 64.D0/3.D0*Hr4(1,1,0,0)*dx**2 - 32.D0/3.D
     &    0*Hr4(1,1,0,1)*x + 32.D0/3.D0*Hr4(1,1,1,0)*x )
      cLqq3 = cLqq3 + nf*cf**2 * (  - 17128.D0/675.D0 + 173653.D0/675.D0
     &    *x - 2336.D0/25.D0*x**2 - 13376.D0/225.D0*dx - 1280.D0/9.D0*
     &    z3*x - 64.D0/3.D0*z3*x**2 - 96.D0*z3*x**3 - 224.D0/5.D0*z2 - 
     &    11992.D0/45.D0*z2*x - 416.D0/15.D0*z2*x**2 + 1696.D0/25.D0*z2
     &    *x**3 - 512.D0/15.D0*z2*dx - 64.D0/15.D0*z2**2*x + 256.D0/3.D0
     &    *Hr1(-1)*z3*x + 128.D0*Hr1(-1)*z2 + 1408.D0/9.D0*Hr1(-1)*z2*x
     &     - 128.D0/3.D0*Hr1(-1)*z2*x**2 - 192.D0/5.D0*Hr1(-1)*z2*x**3
     &     + 64.D0/3.D0*Hr1(-1)*z2*dx + 128.D0/5.D0*Hr1(-1)*z2*dx**2 + 
     &    3712.D0/225.D0*Hr1(0) + 245896.D0/675.D0*Hr1(0)*x - 4928.D0/
     &    75.D0*Hr1(0)*x**2 + 5696.D0/225.D0*Hr1(0)*dx - 256.D0/3.D0*
     &    Hr1(0)*z3*x + 48.D0*Hr1(0)*z2*x + 320.D0/3.D0*Hr1(0)*z2*x**2
     &     + 1568.D0/15.D0*Hr1(0)*z2*x**3 - 1168.D0/45.D0*Hr1(1) + 
     &    25744.D0/135.D0*Hr1(1)*x + 416.D0/15.D0*Hr1(1)*x**2 - 256.D0/
     &    15.D0*Hr1(1)*dx - 64.D0*Hr1(1)*z3*x + 128.D0/3.D0*Hr1(1)*z2
     &     - 1120.D0/9.D0*Hr1(1)*z2*x + 64.D0*Hr1(1)*z2*x**2 + 992.D0/
     &    15.D0*Hr1(1)*z2*x**3 )
      cLqq3 = cLqq3 + nf*cf**2 * ( 64.D0/3.D0*Hr1(1)*z2*dx + 128.D0/15.D
     &    0*Hr1(1)*z2*dx**2 - 256.D0/3.D0*Hr2(-1,-1)*z2*x - 16576.D0/45.
     &    D0*Hr2(-1,0) - 13216.D0/45.D0*Hr2(-1,0)*x + 128.D0/5.D0*Hr2(
     &    -1,0)*x**2 + 1696.D0/25.D0*Hr2(-1,0)*x**3 - 256.D0/15.D0*Hr2(
     &    -1,0)*dx - 9536.D0/225.D0*Hr2(-1,0)*dx**2 + 128.D0/3.D0*Hr2(
     &    -1,0)*z2*x - 8.D0/5.D0*Hr2(0,0) + 14608.D0/45.D0*Hr2(0,0)*x
     &     - 384.D0/5.D0*Hr2(0,0)*x**2 - 1696.D0/25.D0*Hr2(0,0)*x**3 + 
     &    256.D0/5.D0*Hr2(0,0)*dx + 224.D0/5.D0*Hr2(0,1) - 136.D0/5.D0*
     &    Hr2(0,1)*x + 416.D0/15.D0*Hr2(0,1)*x**2 + 256.D0/15.D0*Hr2(0,
     &    1)*dx - 256.D0/3.D0*Hr2(0,1)*z2*x + 80.D0/3.D0*Hr2(1,0) - 184.
     &    D0/9.D0*Hr2(1,0)*x - 160.D0/3.D0*Hr2(1,0)*x**2 - 448.D0/3.D0*
     &    Hr2(1,0)*z2*x + 80.D0/3.D0*Hr2(1,1) - 56.D0/9.D0*Hr2(1,1)*x
     &     - 320.D0/3.D0*Hr2(1,1)*z2*x + 256.D0/3.D0*Hr3(-1,-1,0) + 
     &    2816.D0/9.D0*Hr3(-1,-1,0)*x + 256.D0/3.D0*Hr3(-1,-1,0)*x**2
     &     - 128.D0/5.D0*Hr3(-1,-1,0)*x**3 - 128.D0/3.D0*Hr3(-1,-1,0)*
     &    dx )
      cLqq3 = cLqq3 + nf*cf**2 * ( 256.D0/15.D0*Hr3(-1,-1,0)*dx**2 - 
     &    256.D0*Hr3(-1,0,0) - 2176.D0/9.D0*Hr3(-1,0,0)*x + 384.D0/5.D0
     &    *Hr3(-1,0,0)*x**3 - 256.D0/5.D0*Hr3(-1,0,0)*dx**2 - 256.D0/3.D
     &    0*Hr3(-1,0,1) + 256.D0/3.D0*Hr3(-1,0,1)*x**2 + 128.D0/5.D0*
     &    Hr3(-1,0,1)*x**3 - 128.D0/3.D0*Hr3(-1,0,1)*dx - 256.D0/15.D0*
     &    Hr3(-1,0,1)*dx**2 - 512.D0/3.D0*Hr3(0,-1,0) - 64.D0/3.D0*Hr3(
     &    0,-1,0)*x - 256.D0/3.D0*Hr3(0,-1,0)*x**2 + 128.D0/5.D0*Hr3(0,
     &    -1,0)*x**3 - 512.D0/15.D0*Hr3(0,-1,0)*dx**2 + 136.D0/3.D0*
     &    Hr3(0,0,0)*x - 384.D0/5.D0*Hr3(0,0,0)*x**3 - 208.D0/3.D0*Hr3(
     &    0,0,1)*x - 320.D0/3.D0*Hr3(0,0,1)*x**2 - 1184.D0/15.D0*Hr3(0,
     &    0,1)*x**3 - 208.D0/3.D0*Hr3(0,1,0)*x + 64.D0/3.D0*Hr3(0,1,0)*
     &    x**2 + 160.D0/3.D0*Hr3(0,1,0)*x**3 - 208.D0/3.D0*Hr3(0,1,1)*x
     &     + 784.D0/9.D0*Hr3(1,0,0)*x - 32.D0*Hr3(1,0,1)*x - 64.D0/3.D0
     &    *Hr3(1,0,1)*x**2 - 160.D0/3.D0*Hr3(1,0,1)*x**3 - 64.D0*Hr3(1,
     &    1,0)*x + 64.D0/3.D0*Hr3(1,1,0)*x**2 + 160.D0/3.D0*Hr3(1,1,0)*
     &    x**3 )
      cLqq3 = cLqq3 + nf*cf**2 * (  - 128.D0/3.D0*Hr3(1,1,1)*x - 512.D0/
     &    3.D0*Hr4(-1,-1,-1,0)*x + 256.D0*Hr4(-1,-1,0,0)*x + 512.D0/3.D0
     &    *Hr4(-1,0,-1,0)*x - 128.D0*Hr4(-1,0,0,0)*x + 512.D0/3.D0*Hr4(
     &    0,-1,-1,0)*x - 128.D0/3.D0*Hr4(0,-1,0,0)*x + 256.D0/3.D0*Hr4(
     &    0,-1,0,1)*x + 128.D0/3.D0*Hr4(0,1,0,0)*x + 256.D0/3.D0*Hr4(1,
     &    0,-1,0)*x + 128.D0*Hr4(1,0,0,0)*x + 320.D0/3.D0*Hr4(1,0,0,1)*
     &    x - 64.D0/3.D0*Hr4(1,0,1,0)*x + 64.D0/3.D0*Hr4(1,1,0,1)*x - 
     &    64.D0/3.D0*Hr4(1,1,1,0)*x )
      cLqq3 = cLqq3 + nf**2*cf * (  - 304.D0/27.D0 + 2536.D0/81.D0*x - 
     &    64.D0/9.D0*z2*x - 32.D0/9.D0*Hr1(0) + 800.D0/27.D0*Hr1(0)*x
     &     - 32.D0/9.D0*Hr1(1) + 400.D0/27.D0*Hr1(1)*x + 32.D0/3.D0*
     &    Hr2(0,0)*x + 64.D0/9.D0*Hr2(0,1)*x + 32.D0/9.D0*Hr2(1,0)*x + 
     &    32.D0/9.D0*Hr2(1,1)*x )
*
* ...The special contribution
*
      SP1 =
     &  + dm * (  - 6.D0*z3 + 4.D0/5.D0*z2**2 + 8.D0*Hr1(-1)*z2 + 6.D0*
     &    Hr1(0)*z3 - 6.D0*Hr1(0)*z2 - 8.D0*Hr2(0,-1)*z2 + 6.D0*Hr2(0,0
     &    )*z2 - 4.D0*Hr3(-1,0,0) - 8.D0*Hr3(-1,0,1) + 2.D0*Hr3(0,0,0)
     &     + 4.D0*Hr3(0,0,1) + 4.D0*Hr4(0,-1,0,0) + 8.D0*Hr4(0,-1,0,1)
     &     - 2.D0*Hr4(0,0,0,0) - 4.D0*Hr4(0,0,0,1) )
      SP1 = SP1 + dm**2 * (  - 4.D0/5.D0*z2**2 - 6.D0*Hr1(0)*z3 + 8.D0*
     &    Hr2(0,-1)*z2 - 6.D0*Hr2(0,0)*z2 - 4.D0*Hr4(0,-1,0,0) - 8.D0*
     &    Hr4(0,-1,0,1) + 2.D0*Hr4(0,0,0,0) + 4.D0*Hr4(0,0,0,1) )
      SP1 = SP1 + 2.D0*z3 + 4.D0*z3*dp - 21.D0/5.D0*z2**2*dp + 21.D0/5.D
     &    0*z2**2*dp**2 - 8.D0*Hr1(-1)*z2 - 4.D0*Hr1(0)*z3*dp + 4.D0*
     &    Hr1(0)*z3*dp**2 + 4.D0*Hr1(0)*z2 + 2.D0*Hr1(0)*z2*dp - 2.D0*
     &    Hr2(0,0)*z2*dp + 2.D0*Hr2(0,0)*z2*dp**2 + 4.D0*Hr3(-1,0,0) +
     &    8.D0*Hr3(-1,0,1) - 4.D0*Hr3(0,-1,0) + 4.D0*Hr3(0,-1,0)*dp - 2.
     &    D0*Hr3(0,0,0)*dp - 4.D0*Hr3(0,0,1) - 4.D0*Hr4(0,0,-1,0)*dp +
     &    4.D0*Hr4(0,0,-1,0)*dp**2 + 2.D0*Hr4(0,0,0,0)*dp - 2.D0*Hr4(0,
     &    0,0,0)*dp**2
       if (x .gt. 0.99995D0) then
         SP1 = x*(z2+z3)
* ...For 5-digit accuracy down to x=0.9
c    ,         + (1.-x)**2 * (-0.5*DL1-0.25*z2-0.5*z3+5./8.d0)
       endif
*
* ...Output; if commented out, only the fl11 part is returned
*
       XLNP3A = CLQQ3 + SP1 * 8.D0 * CF*(CA-2.*CF)**2
*
       RETURN
       END
*
* =================================================================av==


==> xclps3e.f <==
*
* ..File: xclps3e.f    FL_PS
*
*
* ..The exact 3-loop MS(bar) pure-singlet coefficient functions for the 
*    structure function F_L in electromagnetic DIS at mu_r = mu_f = Q. 
*    Expansion parameter: alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication).
*
* ..Reference: J. Vermaseren, A. Vogt and S. Moch
*              hep-ph/0504242
*
* =====================================================================
*
*
* ..There is only a regular piece. 
*
       FUNCTION XLS3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
       DIMENSION FLS(6)
       DATA FLS / 1.d0, 0.1d0, 0.d0, 0.1d0, 0.01818181818d0, 0.1d0 /
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
       DABC2N = 5./18.D0 * NF
       FL11 = FLS(NF)
*
       DX = 1.D0/X
*
* ...Harmonic polylogs (HPLs) up to weight 5 by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,              HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the HPLs, fl11 part
*
      cLqq3 =
     &  + dabc2n * fl11 * (  - 768.D0/5.D0 - 1152.D0/5.D0*x + 768.D0/
     &    5.D0*x**2 + 2560.D0*z5*x + 512.D0/5.D0*dx - 4864.D0/15.D0*z3
     &     - 23488.D0/15.D0*z3*x + 896.D0/5.D0*z3*x**2 - 1280.D0*z3*
     &    x**3 + 4096.D0/15.D0*z3*dx - 9088.D0/15.D0*z2 + 10112.D0/15.D0
     &    *z2*x - 512.D0*z2*x**2 - 3328.D0/5.D0*z2*x**3 + 2048.D0/3.D0*
     &    z2*dx + 256.D0*z2*z3*x + 576.D0/5.D0*z2**2*x + 2048.D0/5.D0*
     &    z2**2*x**2 - 3072.D0/25.D0*z2**2*x**3 - 512.D0*Hr1(-1)*z3*x
     &     + 1536.D0/5.D0*Hr1(-1)*z3*x**3 - 1024.D0/5.D0*Hr1(-1)*z3*
     &    dx**2 - 3712.D0/15.D0*Hr1(-1)*z2 + 3136.D0/5.D0*Hr1(-1)*z2*x
     &     + 128.D0/5.D0*Hr1(-1)*z2*x**2 + 768.D0*Hr1(-1)*z2*x**3 - 
     &    1216.D0/15.D0*Hr1(-1)*z2*dx - 512.D0*Hr1(-1)*z2*dx**2 - 2048.D
     &    0/5.D0*Hr1(-1)*z2**2*x - 512.D0/15.D0*Hr1(0) - 896.D0/5.D0*
     &    Hr1(0)*x + 3328.D0/5.D0*Hr1(0)*x**2 - 512.D0/5.D0*Hr1(0)*dx
     &     + 512.D0/3.D0*Hr1(0)*z3*x + 512.D0*Hr1(0)*z3*x**2 - 2048.D0/
     &    5.D0*Hr1(0)*z3*x**3 + 1792.D0/15.D0*Hr1(0)*z2 - 640.D0/3.D0*
     &    Hr1(0)*z2*x )
      cLqq3 = cLqq3 + dabc2n *fl11 * ( 1792.D0/5.D0*Hr1(0)*z2*x**2
     &     - 1024.D0*Hr1(0)*z2*x**3 - 9344.D0/15.D0*Hr1(1) - 1152.D0/5.D
     &    0*Hr1(1)*x + 512.D0*Hr1(1)*x**2 + 1024.D0/3.D0*Hr1(1)*dx - 
     &    512.D0*Hr1(1)*z3 + 896.D0/3.D0*Hr1(1)*z3*x + 512.D0*Hr1(1)*z3
     &    *x**2 - 512.D0/5.D0*Hr1(1)*z3*x**3 + 256.D0*Hr1(1)*z3*dx - 
     &    1024.D0/15.D0*Hr1(1)*z3*dx**2 - 128.D0*Hr1(1)*z2 - 64.D0/3.D0
     &    *Hr1(1)*z2*x + 384.D0*Hr1(1)*z2*x**2 - 256.D0*Hr1(1)*z2*x**3
     &     + 192.D0*Hr1(1)*z2*dx - 512.D0/3.D0*Hr1(1)*z2*dx**2 + 2048.D0
     &    /3.D0*Hr2(-1,-1)*z2*x - 2048.D0/5.D0*Hr2(-1,-1)*z2*x**3 + 
     &    4096.D0/15.D0*Hr2(-1,-1)*z2*dx**2 + 256.D0/3.D0*Hr2(-1,0) - 
     &    1664.D0/3.D0*Hr2(-1,0)*x - 512.D0*Hr2(-1,0)*x**2 - 3328.D0/5.D
     &    0*Hr2(-1,0)*x**3 + 1024.D0/3.D0*Hr2(-1,0)*dx + 6656.D0/15.D0*
     &    Hr2(-1,0)*dx**2 - 512.D0*Hr2(-1,0)*z3*x - 1408.D0/3.D0*Hr2(-1
     &    ,0)*z2*x + 1024.D0/5.D0*Hr2(-1,0)*z2*x**3 - 2048.D0/15.D0*
     &    Hr2(-1,0)*z2*dx**2 - 896.D0/3.D0*Hr2(0,-1)*z2*x + 2048.D0/5.D0
     &    *Hr2(0,-1)*z2*x**3 )
      cLqq3 = cLqq3 + dabc2n * fl11 * ( 512.D0/3.D0*Hr2(0,0) - 6272.D0
     &    /15.D0*Hr2(0,0)*x + 512.D0*Hr2(0,0)*x**2 + 3328.D0/5.D0*Hr2(0
     &    ,0)*x**3 - 1024.D0/3.D0*Hr2(0,0)*dx - 512.D0*Hr2(0,0)*z2*x**2
     &     + 9088.D0/15.D0*Hr2(0,1) - 6144.D0/5.D0*Hr2(0,1)*x + 512.D0*
     &    Hr2(0,1)*x**2 - 1024.D0/3.D0*Hr2(0,1)*dx - 512.D0*Hr2(0,1)*z3
     &    *x - 128.D0*Hr2(0,1)*z2*x + 512.D0*Hr2(1,0)*z2 + 128.D0/3.D0*
     &    Hr2(1,0)*z2*x - 512.D0*Hr2(1,0)*z2*x**2 + 1024.D0/5.D0*Hr2(1,
     &    0)*z2*x**3 - 256.D0*Hr2(1,0)*z2*dx + 2048.D0/15.D0*Hr2(1,0)*
     &    z2*dx**2 - 256.D0*Hr3(-1,-1,0) + 128.D0/3.D0*Hr3(-1,-1,0)*x
     &     + 768.D0*Hr3(-1,-1,0)*x**2 + 512.D0*Hr3(-1,-1,0)*x**3 - 384.D
     &    0*Hr3(-1,-1,0)*dx - 1024.D0/3.D0*Hr3(-1,-1,0)*dx**2 + 2816.D0/
     &    15.D0*Hr3(-1,0,0) - 4864.D0/15.D0*Hr3(-1,0,0)*x - 1024.D0/5.D0
     &    *Hr3(-1,0,0)*x**2 - 512.D0*Hr3(-1,0,0)*x**3 + 2048.D0/15.D0*
     &    Hr3(-1,0,0)*dx + 1024.D0/3.D0*Hr3(-1,0,0)*dx**2 + 512.D0*Hr3(
     &    -1,0,0)*z2*x + 1792.D0/15.D0*Hr3(-1,0,1) - 9088.D0/15.D0*Hr3(
     &    -1,0,1)*x )
      cLqq3 = cLqq3 + dabc2n * fl11 * ( 1792.D0/5.D0*Hr3(-1,0,1)*x**2
     &     - 512.D0*Hr3(-1,0,1)*x**3 - 1664.D0/15.D0*Hr3(-1,0,1)*dx + 
     &    1024.D0/3.D0*Hr3(-1,0,1)*dx**2 + 256.D0/3.D0*Hr3(0,-1,0)*x - 
     &    768.D0*Hr3(0,-1,0)*x**2 - 512.D0*Hr3(0,-1,0)*x**3 - 256.D0/3.D
     &    0*Hr3(0,0,0)*x + 512.D0*Hr3(0,0,0)*x**3 - 1792.D0/15.D0*Hr3(0
     &    ,0,1) + 896.D0/3.D0*Hr3(0,0,1)*x - 1792.D0/5.D0*Hr3(0,0,1)*
     &    x**2 + 512.D0*Hr3(0,0,1)*x**3 + 512.D0*Hr3(0,1,0)*z2*x + 2816.
     &    D0/15.D0*Hr3(1,0,0) + 128.D0/5.D0*Hr3(1,0,0)*x - 1024.D0/5.D0
     &    *Hr3(1,0,0)*x**2 - 2048.D0/15.D0*Hr3(1,0,0)*dx - 1024.D0/3.D0
     &    *Hr4(-1,-1,0,0)*x + 1024.D0/5.D0*Hr4(-1,-1,0,0)*x**3 - 2048.D0
     &    /15.D0*Hr4(-1,-1,0,0)*dx**2 - 2048.D0/3.D0*Hr4(-1,-1,0,1)*x
     &     + 2048.D0/5.D0*Hr4(-1,-1,0,1)*x**3 - 4096.D0/15.D0*Hr4(-1,-1
     &    ,0,1)*dx**2 + 128.D0*Hr4(-1,0,0,0)*x + 1024.D0/3.D0*Hr4(-1,0,
     &    0,1)*x - 1024.D0/5.D0*Hr4(-1,0,0,1)*x**3 + 2048.D0/15.D0*Hr4(
     &    -1,0,0,1)*dx**2 + 256.D0*Hr4(0,-1,-1,0)*x + 256.D0/3.D0*Hr4(0
     &    ,-1,0,0)*x )
      cLqq3 = cLqq3 + dabc2n * fl11 * (  - 1024.D0/5.D0*Hr4(0,-1,0,0)
     &    *x**3 + 1280.D0/3.D0*Hr4(0,-1,0,1)*x - 2048.D0/5.D0*Hr4(0,-1,
     &    0,1)*x**3 + 512.D0*Hr4(0,0,0,1)*x**2 - 256.D0/3.D0*Hr4(0,1,0,
     &    0)*x - 512.D0*Hr4(0,1,0,0)*x**2 + 1024.D0/5.D0*Hr4(0,1,0,0)*
     &    x**3 + 256.D0*Hr4(1,0,-1,0)*x - 128.D0*Hr4(1,0,0,0)*x - 512.D0
     &    *Hr4(1,0,0,1) + 256.D0/3.D0*Hr4(1,0,0,1)*x + 512.D0*Hr4(1,0,0
     &    ,1)*x**2 - 1024.D0/5.D0*Hr4(1,0,0,1)*x**3 + 256.D0*Hr4(1,0,0,
     &    1)*dx - 2048.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 512.D0*Hr4(1,1,0,0
     &    ) - 256.D0/3.D0*Hr4(1,1,0,0)*x - 512.D0*Hr4(1,1,0,0)*x**2 + 
     &    1024.D0/5.D0*Hr4(1,1,0,0)*x**3 - 256.D0*Hr4(1,1,0,0)*dx + 
     &    2048.D0/15.D0*Hr4(1,1,0,0)*dx**2 - 512.D0*Hr5(-1,0,0,0,1)*x
     &     + 512.D0*Hr5(-1,0,1,0,0)*x - 512.D0*Hr5(0,1,0,0,1)*x + 512.D0
     &    *Hr5(0,1,1,0,0)*x )
*
* ...The coefficient function in terms of the HPLs: standard parts
*
      cLqps3 =
     &  + nf*cf*ca * ( 6272.D0/9.D0 + 30944.D0/27.D0*x - 59152.D0/45.D0
     &    *x**2 - 71344.D0/135.D0*dx - 1824.D0/5.D0*z3 - 4384.D0/45.D0*
     &    z3*x + 2208.D0/5.D0*z3*x**2 + 64.D0/3.D0*z3*x**3 + 1856.D0/15.
     &    D0*z3*dx - 992.D0/9.D0*z2 - 1024.D0/15.D0*z2*x + 3408.D0/5.D0
     &    *z2*x**2 + 32.D0/15.D0*z2*x**3 + 5296.D0/45.D0*z2*dx - 1384.D0
     &    /15.D0*z2**2*x + 512.D0/15.D0*z2**2*x**2 - 512.D0/25.D0*z2**2
     &    *x**3 + 64.D0*Hr1(-1)*z2 - 464.D0/3.D0*Hr1(-1)*z2*x - 160.D0*
     &    Hr1(-1)*z2*x**2 - 64.D0/5.D0*Hr1(-1)*z2*x**3 + 80.D0*Hr1(-1)*
     &    z2*dx + 128.D0/15.D0*Hr1(-1)*z2*dx**2 - 6832.D0/45.D0*Hr1(0)
     &     + 101824.D0/135.D0*Hr1(0)*x + 161648.D0/135.D0*Hr1(0)*x**2
     &     - 11456.D0/135.D0*Hr1(0)*dx - 1568.D0/3.D0*Hr1(0)*z3*x + 128.
     &    D0/3.D0*Hr1(0)*z3*x**2 - 128.D0/5.D0*Hr1(0)*z3*x**3 + 624.D0/
     &    5.D0*Hr1(0)*z2 - 7376.D0/45.D0*Hr1(0)*z2*x + 512.D0/5.D0*Hr1(
     &    0)*z2*x**2 + 256.D0/15.D0*Hr1(0)*z2*x**3 + 64.D0/15.D0*Hr1(0)
     &    *z2*dx - 2528.D0/9.D0*Hr1(1) - 3424.D0/9.D0*Hr1(1)*x + 81104.D
     &    0/135.D0*Hr1(1)*x**2 )
      cLqps3 = cLqps3 + nf*cf*ca * ( 8176.D0/135.D0*Hr1(1)*dx - 64.D0/
     &    3.D0*Hr1(1)*z3*x + 128.D0/3.D0*Hr1(1)*z3*x**2 - 128.D0/5.D0*
     &    Hr1(1)*z3*x**3 + 64.D0/3.D0*Hr1(1)*z3*dx - 256.D0/15.D0*Hr1(1
     &    )*z3*dx**2 - 608.D0/3.D0*Hr1(1)*z2 + 464.D0/9.D0*Hr1(1)*z2*x
     &     + 96.D0*Hr1(1)*z2*x**2 + 64.D0/15.D0*Hr1(1)*z2*x**3 + 48.D0*
     &    Hr1(1)*z2*dx + 128.D0/45.D0*Hr1(1)*z2*dx**2 + 9728.D0/45.D0*
     &    Hr2(-1,0) - 10192.D0/45.D0*Hr2(-1,0)*x - 15616.D0/45.D0*Hr2(
     &    -1,0)*x**2 + 32.D0/15.D0*Hr2(-1,0)*x**3 + 4144.D0/45.D0*Hr2(
     &    -1,0)*dx - 64.D0/45.D0*Hr2(-1,0)*dx**2 - 64.D0*Hr2(0,-1)*z2*x
     &     + 15376.D0/45.D0*Hr2(0,0) + 8192.D0/15.D0*Hr2(0,0)*x - 61472.
     &    D0/45.D0*Hr2(0,0)*x**2 - 32.D0/15.D0*Hr2(0,0)*x**3 + 256.D0/
     &    45.D0*Hr2(0,0)*dx - 976.D0/3.D0*Hr2(0,0)*z2*x - 128.D0/3.D0*
     &    Hr2(0,0)*z2*x**2 + 128.D0/5.D0*Hr2(0,0)*z2*x**3 + 992.D0/9.D0
     &    *Hr2(0,1) - 1424.D0/9.D0*Hr2(0,1)*x - 3408.D0/5.D0*Hr2(0,1)*
     &    x**2 - 128.D0/5.D0*Hr2(0,1)*dx - 608.D0/3.D0*Hr2(0,1)*z2*x + 
     &    256.D0/3.D0*Hr2(1,0) )
      cLqps3 = cLqps3 + nf*cf*ca * ( 752.D0/3.D0*Hr2(1,0)*x - 1760.D0/
     &    9.D0*Hr2(1,0)*x**2 - 1264.D0/9.D0*Hr2(1,0)*dx + 64.D0/3.D0*
     &    Hr2(1,0)*z2*x - 128.D0/3.D0*Hr2(1,0)*z2*x**2 + 128.D0/5.D0*
     &    Hr2(1,0)*z2*x**3 - 64.D0/3.D0*Hr2(1,0)*z2*dx + 256.D0/15.D0*
     &    Hr2(1,0)*z2*dx**2 + 224.D0/3.D0*Hr2(1,1) + 704.D0/3.D0*Hr2(1,
     &    1)*x - 1616.D0/9.D0*Hr2(1,1)*x**2 - 1168.D0/9.D0*Hr2(1,1)*dx
     &     - 256.D0/3.D0*Hr3(-1,-1,0) - 928.D0/9.D0*Hr3(-1,-1,0)*x - 64.
     &    D0/3.D0*Hr3(-1,-1,0)*x**2 - 128.D0/15.D0*Hr3(-1,-1,0)*x**3 + 
     &    32.D0/3.D0*Hr3(-1,-1,0)*dx + 256.D0/45.D0*Hr3(-1,-1,0)*dx**2
     &     - 608.D0/3.D0*Hr3(-1,0,0) + 928.D0/9.D0*Hr3(-1,0,0)*x + 640.D
     &    0/3.D0*Hr3(-1,0,0)*x**2 + 128.D0/15.D0*Hr3(-1,0,0)*x**3 - 320.
     &    D0/3.D0*Hr3(-1,0,0)*dx - 256.D0/45.D0*Hr3(-1,0,0)*dx**2 - 320.
     &    D0/3.D0*Hr3(-1,0,1) + 928.D0/9.D0*Hr3(-1,0,1)*x + 448.D0/3.D0
     &    *Hr3(-1,0,1)*x**2 + 128.D0/15.D0*Hr3(-1,0,1)*x**3 - 224.D0/3.D
     &    0*Hr3(-1,0,1)*dx - 256.D0/45.D0*Hr3(-1,0,1)*dx**2 - 96.D0*
     &    Hr3(0,-1,0) )
      cLqps3 = cLqps3 + nf*cf*ca * (  - 1664.D0/9.D0*Hr3(0,-1,0)*x + 
     &    704.D0/3.D0*Hr3(0,-1,0)*x**2 + 128.D0/15.D0*Hr3(0,-1,0)*x**3
     &     + 64.D0/3.D0*Hr3(0,-1,0)*dx - 160.D0*Hr3(0,0,0) + 3536.D0/9.D
     &    0*Hr3(0,0,0)*x - 128.D0/15.D0*Hr3(0,0,0)*x**3 - 624.D0/5.D0*
     &    Hr3(0,0,1) - 944.D0/45.D0*Hr3(0,0,1)*x - 512.D0/5.D0*Hr3(0,0,
     &    1)*x**2 - 128.D0/15.D0*Hr3(0,0,1)*x**3 + 256.D0/15.D0*Hr3(0,0
     &    ,1)*dx + 32.D0*Hr3(0,1,0)*x - 448.D0/3.D0*Hr3(0,1,0)*x**2 - 
     &    128.D0/3.D0*Hr3(0,1,0)*dx + 32.D0*Hr3(0,1,1) + 16.D0/3.D0*
     &    Hr3(0,1,1)*x - 448.D0/3.D0*Hr3(0,1,1)*x**2 - 160.D0/3.D0*Hr3(
     &    0,1,1)*dx + 1424.D0/5.D0*Hr3(1,0,0) - 752.D0/15.D0*Hr3(1,0,0)
     &    *x - 768.D0/5.D0*Hr3(1,0,0)*x**2 - 1216.D0/15.D0*Hr3(1,0,0)*
     &    dx + 160.D0*Hr3(1,0,1) - 320.D0/3.D0*Hr3(1,0,1)*x**2 - 160.D0/
     &    3.D0*Hr3(1,0,1)*dx + 160.D0*Hr3(1,1,0) - 320.D0/3.D0*Hr3(1,1,
     &    0)*x**2 - 160.D0/3.D0*Hr3(1,1,0)*dx + 160.D0*Hr3(1,1,1) - 320.
     &    D0/3.D0*Hr3(1,1,1)*x**2 - 160.D0/3.D0*Hr3(1,1,1)*dx + 256.D0/
     &    3.D0*Hr4(0,-1,-1,0)*x )
      cLqps3 = cLqps3 + nf*cf*ca * ( 608.D0/3.D0*Hr4(0,-1,0,0)*x + 
     &    320.D0/3.D0*Hr4(0,-1,0,1)*x + 224.D0/3.D0*Hr4(0,0,-1,0)*x + 
     &    1216.D0/3.D0*Hr4(0,0,0,0)*x + 400.D0*Hr4(0,0,0,1)*x + 128.D0/
     &    3.D0*Hr4(0,0,0,1)*x**2 - 128.D0/5.D0*Hr4(0,0,0,1)*x**3 + 320.D
     &    0*Hr4(0,0,1,0)*x + 352.D0*Hr4(0,0,1,1)*x + 880.D0/3.D0*Hr4(0,
     &    1,0,0)*x - 128.D0/3.D0*Hr4(0,1,0,0)*x**2 + 128.D0/5.D0*Hr4(0,
     &    1,0,0)*x**3 + 160.D0*Hr4(0,1,0,1)*x + 160.D0*Hr4(0,1,1,0)*x
     &     + 160.D0*Hr4(0,1,1,1)*x - 64.D0/3.D0*Hr4(1,0,0,1)*x + 128.D0/
     &    3.D0*Hr4(1,0,0,1)*x**2 - 128.D0/5.D0*Hr4(1,0,0,1)*x**3 + 64.D0
     &    /3.D0*Hr4(1,0,0,1)*dx - 256.D0/15.D0*Hr4(1,0,0,1)*dx**2 + 64.D
     &    0/3.D0*Hr4(1,1,0,0)*x - 128.D0/3.D0*Hr4(1,1,0,0)*x**2 + 128.D0
     &    /5.D0*Hr4(1,1,0,0)*x**3 - 64.D0/3.D0*Hr4(1,1,0,0)*dx + 256.D0/
     &    15.D0*Hr4(1,1,0,0)*dx**2 )
      cLqps3 = cLqps3 + nf*cf**2 * ( 25648.D0/225.D0 - 108544.D0/675.D
     &    0*x + 1136.D0/675.D0*x**2 + 30464.D0/675.D0*dx + 128.D0/5.D0*
     &    z3 - 23152.D0/45.D0*z3*x - 128.D0/15.D0*z3*x**2 - 32.D0/3.D0*
     &    z3*x**3 - 384.D0/5.D0*z3*dx - 11488.D0/45.D0*z2 - 80176.D0/
     &    135.D0*z2*x + 1984.D0/15.D0*z2*x**2 + 1088.D0/225.D0*z2*x**3
     &     - 352.D0/9.D0*z2*dx + 1424.D0/15.D0*z2**2*x - 1024.D0/15.D0*
     &    z2**2*x**2 + 1024.D0/25.D0*z2**2*x**3 + 96.D0*Hr1(-1)*z2 + 
     &    352.D0/3.D0*Hr1(-1)*z2*x + 64.D0/3.D0*Hr1(-1)*z2*x**2 + 32.D0/
     &    5.D0*Hr1(-1)*z2*x**3 - 32.D0/3.D0*Hr1(-1)*z2*dx - 64.D0/15.D0
     &    *Hr1(-1)*z2*dx**2 + 67952.D0/675.D0*Hr1(0) - 11904.D0/25.D0*
     &    Hr1(0)*x - 12944.D0/675.D0*Hr1(0)*x**2 + 6656.D0/675.D0*Hr1(0
     &    )*dx + 736.D0/3.D0*Hr1(0)*z3*x - 256.D0/3.D0*Hr1(0)*z3*x**2
     &     + 256.D0/5.D0*Hr1(0)*z3*x**3 - 1408.D0/5.D0*Hr1(0)*z2 - 5696.
     &    D0/15.D0*Hr1(0)*z2*x + 1536.D0/5.D0*Hr1(0)*z2*x**2 - 128.D0/
     &    15.D0*Hr1(0)*z2*x**3 + 512.D0/15.D0*Hr1(0)*z2*dx + 3344.D0/5.D
     &    0*Hr1(1) )
      cLqps3 = cLqps3 + nf*cf**2 * (  - 13856.D0/45.D0*Hr1(1)*x - 
     &    28816.D0/135.D0*Hr1(1)*x**2 - 19904.D0/135.D0*Hr1(1)*dx + 128.
     &    D0/3.D0*Hr1(1)*z3*x - 256.D0/3.D0*Hr1(1)*z3*x**2 + 256.D0/5.D0
     &    *Hr1(1)*z3*x**3 - 128.D0/3.D0*Hr1(1)*z3*dx + 512.D0/15.D0*
     &    Hr1(1)*z3*dx**2 + 160.D0/3.D0*Hr1(1)*z2 - 736.D0/9.D0*Hr1(1)*
     &    z2*x + 64.D0/3.D0*Hr1(1)*z2*x**2 - 32.D0/15.D0*Hr1(1)*z2*x**3
     &     + 32.D0/3.D0*Hr1(1)*z2*dx - 64.D0/45.D0*Hr1(1)*z2*dx**2 - 
     &    2176.D0/5.D0*Hr2(-1,0) - 56992.D0/135.D0*Hr2(-1,0)*x + 256.D0/
     &    15.D0*Hr2(-1,0)*x**2 + 1088.D0/225.D0*Hr2(-1,0)*x**3 - 352.D0/
     &    45.D0*Hr2(-1,0)*dx - 4736.D0/675.D0*Hr2(-1,0)*dx**2 - 96.D0*
     &    Hr2(0,-1)*z2*x - 112.D0/3.D0*Hr2(0,0) + 4544.D0/27.D0*Hr2(0,0
     &    )*x - 64.D0*Hr2(0,0)*x**2 - 1088.D0/225.D0*Hr2(0,0)*x**3 + 
     &    128.D0/15.D0*Hr2(0,0)*dx - 1024.D0/3.D0*Hr2(0,0)*z2*x + 256.D0
     &    /3.D0*Hr2(0,0)*z2*x**2 - 256.D0/5.D0*Hr2(0,0)*z2*x**3 + 11488.
     &    D0/45.D0*Hr2(0,1) + 2576.D0/15.D0*Hr2(0,1)*x - 1984.D0/15.D0*
     &    Hr2(0,1)*x**2 )
      cLqps3 = cLqps3 + nf*cf**2 * ( 1408.D0/45.D0*Hr2(0,1)*dx + 160.D
     &    0/3.D0*Hr2(0,1)*z2*x + 544.D0/3.D0*Hr2(1,0) - 544.D0/3.D0*
     &    Hr2(1,0)*x + 64.D0/9.D0*Hr2(1,0)*x**2 - 64.D0/9.D0*Hr2(1,0)*
     &    dx - 128.D0/3.D0*Hr2(1,0)*z2*x + 256.D0/3.D0*Hr2(1,0)*z2*x**2
     &     - 256.D0/5.D0*Hr2(1,0)*z2*x**3 + 128.D0/3.D0*Hr2(1,0)*z2*dx
     &     - 512.D0/15.D0*Hr2(1,0)*z2*dx**2 + 752.D0/3.D0*Hr2(1,1) - 
     &    512.D0/3.D0*Hr2(1,1)*x - 512.D0/9.D0*Hr2(1,1)*x**2 - 208.D0/9.
     &    D0*Hr2(1,1)*dx + 704.D0/3.D0*Hr3(-1,-1,0) + 1472.D0/9.D0*Hr3(
     &    -1,-1,0)*x - 128.D0/3.D0*Hr3(-1,-1,0)*x**2 + 64.D0/15.D0*Hr3(
     &    -1,-1,0)*x**3 + 64.D0/3.D0*Hr3(-1,-1,0)*dx - 128.D0/45.D0*
     &    Hr3(-1,-1,0)*dx**2 - 64.D0*Hr3(-1,0,0) - 256.D0/3.D0*Hr3(-1,0
     &    ,0)*x + 64.D0/5.D0*Hr3(-1,0,0)*x**3 - 128.D0/15.D0*Hr3(-1,0,0
     &    )*dx**2 + 64.D0/3.D0*Hr3(-1,0,1) - 320.D0/9.D0*Hr3(-1,0,1)*x
     &     - 128.D0/3.D0*Hr3(-1,0,1)*x**2 - 64.D0/15.D0*Hr3(-1,0,1)*
     &    x**3 + 64.D0/3.D0*Hr3(-1,0,1)*dx + 128.D0/45.D0*Hr3(-1,0,1)*
     &    dx**2 )
      cLqps3 = cLqps3 + nf*cf**2 * (  - 640.D0/3.D0*Hr3(0,-1,0) + 320.
     &    D0/9.D0*Hr3(0,-1,0)*x + 128.D0/3.D0*Hr3(0,-1,0)*x**2 - 64.D0/
     &    15.D0*Hr3(0,-1,0)*x**3 - 512.D0/45.D0*Hr3(0,-1,0)*dx**2 + 160.
     &    D0*Hr3(0,0,0) + 2000.D0/9.D0*Hr3(0,0,0)*x - 256.D0*Hr3(0,0,0)
     &    *x**2 - 64.D0/5.D0*Hr3(0,0,0)*x**3 + 1408.D0/5.D0*Hr3(0,0,1)
     &     + 18688.D0/45.D0*Hr3(0,0,1)*x - 1536.D0/5.D0*Hr3(0,0,1)*x**2
     &     + 64.D0/15.D0*Hr3(0,0,1)*x**3 - 512.D0/15.D0*Hr3(0,0,1)*dx
     &     + 128.D0*Hr3(0,1,0) + 96.D0*Hr3(0,1,0)*x - 128.D0*Hr3(0,1,0)
     &    *x**2 + 128.D0*Hr3(0,1,1) + 208.D0*Hr3(0,1,1)*x - 320.D0/3.D0
     &    *Hr3(0,1,1)*x**2 - 768.D0/5.D0*Hr3(1,0,0) + 1024.D0/15.D0*
     &    Hr3(1,0,0)*x + 256.D0/5.D0*Hr3(1,0,0)*x**2 + 512.D0/15.D0*
     &    Hr3(1,0,0)*dx + 64.D0*Hr3(1,0,1) - 128.D0/3.D0*Hr3(1,0,1)*
     &    x**2 - 64.D0/3.D0*Hr3(1,0,1)*dx + 64.D0*Hr3(1,1,0) - 128.D0/3.
     &    D0*Hr3(1,1,0)*x**2 - 64.D0/3.D0*Hr3(1,1,0)*dx + 32.D0*Hr3(1,1
     &    ,1) - 64.D0/3.D0*Hr3(1,1,1)*x**2 - 32.D0/3.D0*Hr3(1,1,1)*dx
     &     - 704.D0/3.D0*Hr4(0,-1,-1,0)*x )
      cLqps3 = cLqps3 + nf*cf**2 * ( 64.D0*Hr4(0,-1,0,0)*x - 64.D0/3.D
     &    0*Hr4(0,-1,0,1)*x - 64.D0/3.D0*Hr4(0,0,-1,0)*x + 64.D0*Hr4(0,
     &    0,0,0)*x + 320.D0*Hr4(0,0,0,1)*x - 256.D0/3.D0*Hr4(0,0,0,1)*
     &    x**2 + 256.D0/5.D0*Hr4(0,0,0,1)*x**3 + 128.D0*Hr4(0,0,1,0)*x
     &     + 128.D0*Hr4(0,0,1,1)*x - 512.D0/3.D0*Hr4(0,1,0,0)*x + 256.D0
     &    /3.D0*Hr4(0,1,0,0)*x**2 - 256.D0/5.D0*Hr4(0,1,0,0)*x**3 + 64.D
     &    0*Hr4(0,1,0,1)*x + 64.D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,1)*
     &    x + 128.D0/3.D0*Hr4(1,0,0,1)*x - 256.D0/3.D0*Hr4(1,0,0,1)*
     &    x**2 + 256.D0/5.D0*Hr4(1,0,0,1)*x**3 - 128.D0/3.D0*Hr4(1,0,0,
     &    1)*dx + 512.D0/15.D0*Hr4(1,0,0,1)*dx**2 - 128.D0/3.D0*Hr4(1,1
     &    ,0,0)*x + 256.D0/3.D0*Hr4(1,1,0,0)*x**2 - 256.D0/5.D0*Hr4(1,1
     &    ,0,0)*x**3 + 128.D0/3.D0*Hr4(1,1,0,0)*dx - 512.D0/15.D0*Hr4(1
     &    ,1,0,0)*dx**2 )
      cLqps3 = cLqps3 + nf2*cf * (  - 5248.D0/45.D0 + 3584.D0/135.D0
     &    *x + 20672.D0/405.D0*x**2 + 15808.D0/405.D0*dx - 32.D0/3.D0*
     &    z3*x + 160.D0/3.D0*z2*x + 64.D0/9.D0*z2*x**2 + 64.D0/15.D0*z2
     &    *x**3 - 64.D0/9.D0*z2*dx - 256.D0/5.D0*Hr1(0) - 8992.D0/135.D0
     &    *Hr1(0)*x + 8224.D0/135.D0*Hr1(0)*x**2 + 128.D0/45.D0*Hr1(0)*
     &    dx - 224.D0/9.D0*Hr1(1) - 32.D0/9.D0*Hr1(1)*x + 608.D0/27.D0*
     &    Hr1(1)*x**2 + 160.D0/27.D0*Hr1(1)*dx + 128.D0/9.D0*Hr2(-1,0)*
     &    x + 128.D0/9.D0*Hr2(-1,0)*x**2 + 64.D0/15.D0*Hr2(-1,0)*x**3
     &     - 64.D0/9.D0*Hr2(-1,0)*dx - 128.D0/45.D0*Hr2(-1,0)*dx**2 - 
     &    64.D0/3.D0*Hr2(0,0) - 128.D0*Hr2(0,0)*x + 128.D0/3.D0*Hr2(0,0
     &    )*x**2 - 64.D0/15.D0*Hr2(0,0)*x**3 - 352.D0/9.D0*Hr2(0,1)*x
     &     - 64.D0/9.D0*Hr2(0,1)*x**2 + 32.D0/3.D0*Hr2(1,1) - 64.D0/9.D0
     &    *Hr2(1,1)*x**2 - 32.D0/9.D0*Hr2(1,1)*dx - 64.D0*Hr3(0,0,0)*x
     &     + 32.D0/3.D0*Hr3(0,1,1)*x )
*
       XLS3A = CLQPS3 + CLQQ3
*
       RETURN
       END
*
* =================================================================av==

